Classification of Automorphism Groups of Smooth Cubic Threefolds and Fourfolds

We classify the automorphism groups of smooth cubic threefolds and fourfolds. We also show that there are $156$ (respectively, $40$) connected families of smooth cubic fourfolds (respectively, threefolds) with specified automorphism group action. For each family, the group action and defining equations are also given. The classification combines both representation theory (based on GAP) and lattice theory (based on SageMath).

==> anc/liftable_abelian.txt <==
LIFTABLE ABELIAN ENUMERATION

This file records the abelian calculation.  The first code block is the liftable enumeration core based on the classified maximal diagonal actions.  The second block collects the surviving actions and adds the two explicit C32 and C48 examples.  The two non-liftable abelian actions and the smoothness verification are included below.  The complete saved candidate data are omitted.

GAP CODE: ENUMERATION CORE

#############################################################################
##
## Preserved diagonal core: gap_liftable_abelian_original.g
##
## Complete GAP workflow for diagonal liftable abelian standard extensions
## acting on cubic forms in six variables.
##
## The file performs the following mathematical/computational tasks.
##
##   A. Construct the 32 maximal standard extensions in GL(6,C):
##        * 24 simple K/T/Y block types;
##        *  8 non-simple types from Theorem 4.2.
##
##   B. For a finite diagonal abelian group G containing mu_3=<E(3)I>:
##        * enumerate all subgroups H containing mu_3 by enumerating
##          subgroups of G/mu_3 and taking inverse images;
##        * compute
##
##              familyDimension(H)
##                = dim Sym^3(C^6)^H - dim C_GL(6)(H);
##
##        * remove H when a strictly larger subgroup K has the same family
##          dimension.
##
##   C. Apply the order filter |H| dividing at least one of 48, 72, 108,
##      combine the results from all 32 maximal groups, and deduplicate them
##      under equivalence of the natural representations.
##
##      For finite abelian diagonal groups, representation equivalence is
##      exactly conjugacy by a coordinate permutation.  The implementation
##      first uses strong inexpensive invariants to form small buckets, then
##      performs an exact backtracking coordinate-permutation test only
##      inside a bucket.
##
##   D. Apply the final geometric restrictions:
##      These concern abelian full projective stabilizers, not smoothness
##      of arbitrary subgroup actions.
##        * H contains no element whose GL(6,C)-conjugacy class occurs in
##          DangerousPatterns below;
##        * |H intersect SL(6,C)| <= 12.
##
##      DangerousPatterns are expanded by all units modulo the indicated
##      order and by all central scalar multiples E(3)^j.  The requested
##      DangerousCharPolys list is constructed exactly.  Since every group
##      considered here is diagonal and abelian, the actual test uses the
##      sorted multiset of diagonal eigenvalues, which is equivalent to
##      comparing characteristic polynomials and is substantially faster.
##
##   E. Display functions are deliberately placed at the end of the file.
##      They optionally print group generators and a monomial basis of the
##      invariant cubic space.
##
## Typical core-only run from the module directory:
##
##      Read("gap_liftable_abelian_original.g");
##      all := RunLiftableAbelianCompletePipeline(true);
##      pool := all.pooled;
##      dedup := all.deduplicated;
##      final := all.restricted;
##      FinalRestrictedList := final.survivors;
##
##      PrintLiftableAbelianFinalRestrictedResult(final, false, true);
##
## All matrices use exact cyclotomic entries.
##
#############################################################################

#############################################################################
## Basic helpers
#############################################################################

LAM_ScalarMatrix := function(n, z)
    return DiagonalMat(List([1 .. n], i -> z));
end;

LAM_GroupFromDiagonalLists := function(diagonalLists)
    return Group(List(diagonalLists, d -> DiagonalMat(d)));
end;

#############################################################################
## Cubic blocks
##
## T_n = x_1^2 x_2 + ... + x_{n-1}^2 x_n + x_n^3.
## Its exact diagonal stabilizer is cyclic of order 3*2^(n-1).
#############################################################################

LAM_TBlock := function(n)
    local order, z, diagonal;

    if not IsInt(n) or n < 1 then
        Error("LAM_TBlock: n must be a positive integer");
    fi;

    order := 3 * 2^(n - 1);
    z := E(order);
    diagonal := List([0 .. n - 1], i -> z^((-2)^i));

    return rec(
        kind      := "T",
        parameters := [n],
        dim       := n,
        diagonals := [diagonal]
    );
end;

#############################################################################
## K_n = x_1^2 x_2 + ... + x_{n-1}^2 x_n + x_n^2 x_1.
## Its exact diagonal stabilizer is cyclic of order 2^n-(-1)^n.
## K_2 is intentionally not used in the maximal list.
#############################################################################

LAM_KBlock := function(n)
    local order, z, diagonal;

    if not IsInt(n) or n < 2 then
        Error("LAM_KBlock: n must be an integer at least 2");
    fi;

    order := 2^n - (-1)^n;
    z := E(order);
    diagonal := List([0 .. n - 1], i -> z^((-2)^i));

    return rec(
        kind      := "K",
        parameters := [n],
        dim       := n,
        diagonals := [diagonal]
    );
end;

#############################################################################
## Y_{a,b}, using a+b+2 variables:
##
##   x_1^2 x_2 + ... + x_{a-1}^2 x_a
## + y_1^2 y_2 + ... + y_{b-1}^2 y_b
## + x_a^2 z + y_b^2 z + z^2 w + w^3 + x_a y_b w.
##
## We assume a >= b >= 1.  The returned generators preserve every displayed
## monomial exactly.  The first generator is the block scalar E(3) I.
#############################################################################

LAM_YBlock := function(a, b)
    local n, scalar, xvals, yvals, xval, yval,
          g1, yvals2, yval2, g2, diagonals, i;

    if not IsInt(a) or not IsInt(b) or b < 1 or a < b then
        Error("LAM_YBlock: require integers a >= b >= 1");
    fi;

    n := a + b + 2;
    scalar := List([1 .. n], i -> E(3));

    xvals := [];
    xval := E(2^(a + 1))^((-1)^(a - 1));
    for i in [1 .. a] do
        Add(xvals, xval);
        xval := xval^(-2);
    od;

    yvals := [];
    yval := E(2^(b + 1))^((-1)^b);
    for i in [1 .. b] do
        Add(yvals, yval);
        yval := yval^(-2);
    od;

    g1 := Concatenation(
        xvals,
        yvals,
        [xvals[a]^(-2), 1]
    );

    diagonals := [scalar, g1];

    if b > 1 then
        yvals2 := [];
        yval2 := E(2^(b - 1))^((-1)^(b - 1));
        for i in [1 .. b] do
            Add(yvals2, yval2);
            yval2 := yval2^(-2);
        od;

        g2 := Concatenation(
            List([1 .. a], i -> 1),
            yvals2,
            [1, 1]
        );
        Add(diagonals, g2);
    fi;

    return rec(
        kind      := "Y",
        parameters := [a, b],
        dim       := n,
        diagonals := diagonals
    );
end;

#############################################################################
## Form the direct product of exact diagonal block stabilizers, embedded on
## consecutive coordinate blocks.  The total number of variables must be 6.
#############################################################################

LAM_DiagonalGroupFromBlocks := function(blocks)
    local total, fullDiagonals, start, block, localDiagonal,
          fullDiagonal, i;

    if not IsList(blocks) or Length(blocks) = 0 then
        Error("LAM_DiagonalGroupFromBlocks: blocks must be a nonempty list");
    fi;

    total := Sum(blocks, block -> block.dim);
    if total <> 6 then
        Error("LAM_DiagonalGroupFromBlocks: total block dimension must be 6");
    fi;

    fullDiagonals := [];
    start := 1;

    for block in blocks do
        for localDiagonal in block.diagonals do
            fullDiagonal := List([1 .. total], i -> 1);
            for i in [1 .. block.dim] do
                fullDiagonal[start + i - 1] := localDiagonal[i];
            od;
            Add(fullDiagonals, fullDiagonal);
        od;
        start := start + block.dim;
    od;

    return LAM_GroupFromDiagonalLists(fullDiagonals);
end;

#############################################################################
## The 24 simple maximal standard extensions
#############################################################################

LAM_SimpleMaximalList := [

    #  1. T1 + T1 + T1 + T1 + T1 + T1
    LAM_DiagonalGroupFromBlocks([
        LAM_TBlock(1), LAM_TBlock(1), LAM_TBlock(1),
        LAM_TBlock(1), LAM_TBlock(1), LAM_TBlock(1)
    ]),

    #  2. T2 + T1 + T1 + T1 + T1
    LAM_DiagonalGroupFromBlocks([
        LAM_TBlock(2), LAM_TBlock(1), LAM_TBlock(1),
        LAM_TBlock(1), LAM_TBlock(1)
    ]),

    #  3. T2 + T2 + T1 + T1
    LAM_DiagonalGroupFromBlocks([
        LAM_TBlock(2), LAM_TBlock(2), LAM_TBlock(1), LAM_TBlock(1)
    ]),

    #  4. T2 + T2 + T2
    LAM_DiagonalGroupFromBlocks([
        LAM_TBlock(2), LAM_TBlock(2), LAM_TBlock(2)
    ]),

    #  5. K3 + T1 + T1 + T1
    LAM_DiagonalGroupFromBlocks([
        LAM_KBlock(3), LAM_TBlock(1), LAM_TBlock(1), LAM_TBlock(1)
    ]),

    #  6. T3 + T1 + T1 + T1
    LAM_DiagonalGroupFromBlocks([
        LAM_TBlock(3), LAM_TBlock(1), LAM_TBlock(1), LAM_TBlock(1)
    ]),

    #  7. K3 + T2 + T1
    LAM_DiagonalGroupFromBlocks([
        LAM_KBlock(3), LAM_TBlock(2), LAM_TBlock(1)
    ]),

    #  8. T3 + T2 + T1
    LAM_DiagonalGroupFromBlocks([
        LAM_TBlock(3), LAM_TBlock(2), LAM_TBlock(1)
    ]),

    #  9. K3 + K3
    LAM_DiagonalGroupFromBlocks([
        LAM_KBlock(3), LAM_KBlock(3)
    ]),

    # 10. K3 + T3
    LAM_DiagonalGroupFromBlocks([
        LAM_KBlock(3), LAM_TBlock(3)
    ]),

    # 11. T3 + T3
    LAM_DiagonalGroupFromBlocks([
        LAM_TBlock(3), LAM_TBlock(3)
    ]),

    # 12. K4 + T1 + T1
    LAM_DiagonalGroupFromBlocks([
        LAM_KBlock(4), LAM_TBlock(1), LAM_TBlock(1)
    ]),

    # 13. T4 + T1 + T1
    LAM_DiagonalGroupFromBlocks([
        LAM_TBlock(4), LAM_TBlock(1), LAM_TBlock(1)
    ]),

    # 14. Y11 + T1 + T1
    LAM_DiagonalGroupFromBlocks([
        LAM_YBlock(1, 1), LAM_TBlock(1), LAM_TBlock(1)
    ]),

    # 15. K4 + T2
    LAM_DiagonalGroupFromBlocks([
        LAM_KBlock(4), LAM_TBlock(2)
    ]),

    # 16. T4 + T2
    LAM_DiagonalGroupFromBlocks([
        LAM_TBlock(4), LAM_TBlock(2)
    ]),

    # 17. Y11 + T2
    LAM_DiagonalGroupFromBlocks([
        LAM_YBlock(1, 1), LAM_TBlock(2)
    ]),

    # 18. K5 + T1
    LAM_DiagonalGroupFromBlocks([
        LAM_KBlock(5), LAM_TBlock(1)
    ]),

    # 19. T5 + T1
    LAM_DiagonalGroupFromBlocks([
        LAM_TBlock(5), LAM_TBlock(1)
    ]),

    # 20. Y21 + T1
    LAM_DiagonalGroupFromBlocks([
        LAM_YBlock(2, 1), LAM_TBlock(1)
    ]),

    # 21. K6
    LAM_DiagonalGroupFromBlocks([
        LAM_KBlock(6)
    ]),

    # 22. T6
    LAM_DiagonalGroupFromBlocks([
        LAM_TBlock(6)
    ]),

    # 23. Y31
    LAM_DiagonalGroupFromBlocks([
        LAM_YBlock(3, 1)
    ]),

    # 24. Y22
    LAM_DiagonalGroupFromBlocks([
        LAM_YBlock(2, 2)
    ])
];

#############################################################################
## The 8 non-simple maximal standard extensions
#############################################################################

LAM_NonSimpleMaximalList := [

    # 25. Non-simple case (1): nonsplit C18 standard extension.
    #     eta = E(18); this generator preserves all listed monomials exactly.
    LAM_GroupFromDiagonalLists([
        [E(18)^2, E(18)^14, E(18)^8,
         E(18)^17, E(18)^11, E(18)^5]
    ]),

    # 26. Non-simple case (2): <mu_3 I, C8>.
    LAM_GroupFromDiagonalLists([
        [E(3), E(3), E(3), E(3), E(3), E(3)],
        [E(8), E(8)^6, E(8)^4, 1, E(8)^5, E(8)^2]
    ]),

    # 27. Non-simple case (3): mu_3 x (C4 x C2).
    LAM_GroupFromDiagonalLists([
        [E(3), E(3), E(3), E(3), E(3), E(3)],
        [E(4), E(4)^2, 1, 1, E(4)^2, 1],
        [1, 1, 1, -1, -1, 1]
    ]),

    # 28. Non-simple case (4): mu_3 x (C4 x C2).
    LAM_GroupFromDiagonalLists([
        [E(3), E(3), E(3), E(3), E(3), E(3)],
        [E(4), E(4)^2, 1, E(4), E(4)^2, 1],
        [1, 1, 1, -1, -1, 1]
    ]),

    # 29. Non-simple case (5): mu_3 x (C4 x C2).
    LAM_GroupFromDiagonalLists([
        [E(3), E(3), E(3), E(3), E(3), E(3)],
        [E(4), E(4)^2, 1, E(4), E(4)^2, 1],
        [1, 1, 1, -1, -1, -1]
    ]),

    # 30. Non-simple case (6): mu_3 x (C4 x C2).
    LAM_GroupFromDiagonalLists([
        [E(3), E(3), E(3), E(3), E(3), E(3)],
        [E(4), E(4)^2, 1, E(4)^2, 1, E(4)^3],
        [1, 1, 1, -1, -1, -1]
    ]),

    # 31. Non-simple case (7): mu_3 x C2^2 x C3^2.
    LAM_GroupFromDiagonalLists([
        [E(3), E(3), E(3), E(3), E(3), E(3)],
        [-1, 1, -1, 1, 1, 1],
        [1, -1, -1, 1, 1, 1],
        [1, 1, 1, 1, E(3), 1],
        [1, 1, 1, 1, 1, E(3)]
    ]),

    # 32. Non-simple case (8): mu_3 x C2^2 x C6.
    LAM_GroupFromDiagonalLists([
        [E(3), E(3), E(3), E(3), E(3), E(3)],
        [-1, 1, -1, 1, 1, 1],
        [1, -1, -1, 1, 1, 1],
        [1, 1, 1, E(6), 1, E(6)^4]
    ])
];

#############################################################################
## Requested list
#############################################################################

LiftableAbelianMaximalList := Concatenation(
    LAM_SimpleMaximalList,
    LAM_NonSimpleMaximalList
);

#############################################################################
## Optional labels, in the same order as LiftableAbelianMaximalList.
#############################################################################

LiftableAbelianMaximalNames := [
    "T1+T1+T1+T1+T1+T1",
    "T2+T1+T1+T1+T1",
    "T2+T2+T1+T1",
    "T2+T2+T2",
    "K3+T1+T1+T1",
    "T3+T1+T1+T1",
    "K3+T2+T1",
    "T3+T2+T1",
    "K3+K3",
    "K3+T3",
    "T3+T3",
    "K4+T1+T1",
    "T4+T1+T1",
    "Y11+T1+T1",
    "K4+T2",
    "T4+T2",
    "Y11+T2",
    "K5+T1",
    "T5+T1",
    "Y21+T1",
    "K6",
    "T6",
    "Y31",
    "Y22",
    "NonSimple-1",
    "NonSimple-2",
    "NonSimple-3",
    "NonSimple-4",
    "NonSimple-5",
    "NonSimple-6",
    "NonSimple-7",
    "NonSimple-8"
];

#############################################################################
## Optional expected group orders, useful for checking the construction.
#############################################################################

LiftableAbelianMaximalExpectedOrders := [
    729, 486, 324, 216,
    243, 324, 162, 216,
    81, 108, 144,
    135, 216, 108,
    90, 144, 72,
    99, 144, 72,
    63, 96, 48, 48,
    18, 24, 24, 24, 24, 24, 108, 72
];

#############################################################################
## Optional verification routine.
#############################################################################

VerifyLiftableAbelianMaximalList := function()
    local scalar, i, G, actualOrder;

    if Length(LiftableAbelianMaximalList) <> 32 then
        Error("Expected exactly 32 groups");
    fi;

    scalar := LAM_ScalarMatrix(6, E(3));

    for i in [1 .. 32] do
        G := LiftableAbelianMaximalList[i];

        if not IsAbelian(G) then
            Error("Entry ", i, " is not abelian");
        fi;

        if not scalar in G then
            Error("Entry ", i, " does not contain E(3) I_6");
        fi;

        actualOrder := Size(G);
        if actualOrder <> LiftableAbelianMaximalExpectedOrders[i] then
            Error(
                "Entry ", i,
                " has order ", actualOrder,
                ", expected ", LiftableAbelianMaximalExpectedOrders[i]
            );
        fi;
    od;

    return true;
end;

#############################################################################
## Example:
##
##   Read("gap_liftable_abelian_original.g");
##   Length(LiftableAbelianMaximalList);          # 32
##   LiftableAbelianMaximalNames[25];             # NonSimple-1
##   GeneratorsOfGroup(LiftableAbelianMaximalList[25]);
##   VerifyLiftableAbelianMaximalList();
##
#############################################################################
#############################################################################
##
## LiftableAbelianEssentialPipeline.g
##
## Pipeline for the thirty-two groups in LiftableAbelianMaximalList:
##
##   Stage 1-2:
##     * compute EssentialCubicSubgroupsContainingMu3 for every maximal group;
##     * retain only subgroups H whose order divides at least one of
##           48, 72, 108;
##     * concatenate all retained records into one candidate pool.
##
##   Stage 3:
##     * deduplicate the candidate pool under equivalence of the natural
##       diagonal representations;
##     * for finite abelian diagonal groups this is exactly conjugacy by a
##       coordinate permutation.
##
## The maximal source list and all required functions are defined in this
## combined file. No separately split source files are needed.
##
#############################################################################

#############################################################################
## 0. Dimension of the invariant cubic family
#############################################################################

CubicDiagonalModuliData := function(obj)
    local gens, dims, n, g, i, j, k, m,
          signatures, blockSignatures, blockSizes,
          sig, pos, dimCentGL,
          invExponents, exponent,
          invariant, weight, dimInv;

    if IsGroup(obj) then
        gens := GeneratorsOfGroup(obj);
        if Length(gens) = 0 then
            gens := [One(obj)];
        fi;
    elif IsMatrix(obj) then
        gens := [obj];
    elif IsList(obj) and Length(obj) > 0 then
        gens := obj;
    else
        Error(
            "CubicDiagonalModuliData: input must be a matrix group, ",
            "a diagonal matrix, or a nonempty list of diagonal matrices"
        );
    fi;

    dims := DimensionsMat(gens[1]);
    if dims = fail or Length(dims) <> 2 or dims[1] <> dims[2] then
        Error("CubicDiagonalModuliData: generators must be square matrices");
    fi;
    n := dims[1];

    for g in gens do
        if DimensionsMat(g) <> [n, n] then
            Error("CubicDiagonalModuliData: inconsistent matrix dimensions");
        fi;
        if not IsDiagonalMatrix(g) then
            Error("CubicDiagonalModuliData: every generator must be diagonal");
        fi;
        for i in [1 .. n] do
            if g[i][i] = 0 then
                Error("CubicDiagonalModuliData: diagonal entries must be nonzero");
            fi;
        od;
    od;

    # The character of the i-th coordinate, represented by its values on the
    # selected generators.
    signatures := [];
    for i in [1 .. n] do
        Add(signatures, List(gens, g -> g[i][i]));
    od;

    blockSignatures := [];
    blockSizes := [];
    for sig in signatures do
        pos := Position(blockSignatures, sig);
        if pos = fail then
            Add(blockSignatures, sig);
            Add(blockSizes, 1);
        else
            blockSizes[pos] := blockSizes[pos] + 1;
        fi;
    od;

    dimCentGL := Sum(blockSizes, m -> m^2);

    # Enumerate all degree-three monomials x_i x_j x_k, i <= j <= k.
    invExponents := [];
    for i in [1 .. n] do
        for j in [i .. n] do
            for k in [j .. n] do
                invariant := true;
                for g in gens do
                    weight := g[i][i] * g[j][j] * g[k][k];
                    if weight <> 1 then
                        invariant := false;
                        break;
                    fi;
                od;

                if invariant then
                    exponent := List([1 .. n], x -> 0);
                    exponent[i] := exponent[i] + 1;
                    exponent[j] := exponent[j] + 1;
                    exponent[k] := exponent[k] + 1;
                    Add(invExponents, exponent);
                fi;
            od;
        od;
    od;

    dimInv := Length(invExponents);

    return rec(
        ambientDimension             := n,
        degree                       := 3,
        invariantCubicDimension      := dimInv,
        projectiveInvariantDimension := dimInv - 1,
        centralizerBlocks            := blockSizes,
        centralizerGLDimension       := dimCentGL,
        centralizerPGLDimension      := dimCentGL - 1,
        moduliDimension              := dimInv - dimCentGL,
        invariantExponentVectors     := invExponents
    );
end;

#############################################################################
## 1. Essential subgroups containing mu_3
#############################################################################

EssentialCubicSubgroupsContainingMu3 := function(G)
    local gens, dims, n, g,
          omega, scalar, Z,
          quotientMap, Q, pcIso, Qpc,
          quotientSubgroups,
          Upc, Uq, H,
          data, entries, entry,
          survivors, removed, witness;

    if not IsGroup(G) then
        Error("EssentialCubicSubgroupsContainingMu3: input must be a group");
    fi;
    if not IsFinite(G) then
        Error("EssentialCubicSubgroupsContainingMu3: group must be finite");
    fi;
    if not IsAbelian(G) then
        Error("EssentialCubicSubgroupsContainingMu3: group must be abelian");
    fi;

    gens := GeneratorsOfGroup(G);
    if Length(gens) = 0 or not IsMatrix(gens[1]) then
        Error("EssentialCubicSubgroupsContainingMu3: matrix group required");
    fi;

    dims := DimensionsMat(gens[1]);
    if dims = fail or dims[1] <> dims[2] then
        Error("EssentialCubicSubgroupsContainingMu3: square matrices required");
    fi;
    n := dims[1];

    for g in gens do
        if DimensionsMat(g) <> [n, n] then
            Error("EssentialCubicSubgroupsContainingMu3: inconsistent dimensions");
        fi;
        if not IsDiagonalMatrix(g) then
            Error("EssentialCubicSubgroupsContainingMu3: diagonal group required");
        fi;
    od;

    omega := E(3);
    scalar := DiagonalMat(List([1 .. n], i -> omega));

    if not scalar in G then
        Error("EssentialCubicSubgroupsContainingMu3: G does not contain E(3) I");
    fi;

    Z := Subgroup(G, [scalar]);
    if Size(Z) <> 3 then
        Error("EssentialCubicSubgroupsContainingMu3: scalar subgroup is not C3");
    fi;

    # Subgroups containing Z correspond to subgroups of G/Z.
    quotientMap := NaturalHomomorphismByNormalSubgroup(G, Z);
    Q := ImagesSource(quotientMap);

    pcIso := IsomorphismPcGroup(Q);
    if pcIso = fail then
        Error("EssentialCubicSubgroupsContainingMu3: pc conversion failed");
    fi;
    Qpc := Image(pcIso);

    quotientSubgroups := AllSubgroups(Qpc);
    entries := [];

    for Upc in quotientSubgroups do
        Uq := PreImage(pcIso, Upc);
        H := PreImage(quotientMap, Uq);

        data := CubicDiagonalModuliData(H);

        Add(entries, rec(
            group                      := H,
            order                      := Size(H),
            projectiveOrder            := Size(H) / 3,
            familyDimension            := data.moduliDimension,
            invariantCubicDimension    := data.invariantCubicDimension,
            centralizerGLDimension     := data.centralizerGLDimension,
            centralizerPGLDimension    := data.centralizerPGLDimension,
            centralizerBlocks          := data.centralizerBlocks
        ));
    od;

    # Process larger groups first.
    Sort(entries, function(a, b)
        if a.order = b.order then
            return a.familyDimension > b.familyDimension;
        fi;
        return a.order > b.order;
    end);

    survivors := [];
    removed := [];

    for entry in entries do
        witness := First(survivors, function(larger)
            return
                larger.familyDimension = entry.familyDimension and
                larger.order > entry.order and
                IsSubset(larger.group, entry.group);
        end);

        if witness = fail then
            Add(survivors, entry);
        else
            Add(removed, rec(
                group                       := entry.group,
                order                       := entry.order,
                projectiveOrder             := entry.projectiveOrder,
                familyDimension             := entry.familyDimension,
                dominatedBy                 := witness.group,
                dominatedByOrder            := witness.order,
                dominatedByProjectiveOrder  := witness.projectiveOrder
            ));
        fi;
    od;

    for entry in survivors do
        entry.structureDescription := StructureDescription(entry.group);
    od;

    return rec(
        ambientGroup                    := G,
        scalarMatrix                    := scalar,
        scalarSubgroup                  := Z,
        numberOfQuotientSubgroups       := Length(quotientSubgroups),
        numberOfSubgroupsContainingMu3  := Length(entries),
        numberOfSurvivors               := Length(survivors),
        numberRemoved                   := Length(removed),
        survivors                       := survivors,
        removed                         := removed
    );
end;

#############################################################################
## 2. Stage 1-2: collect and order-filter candidates
#############################################################################

LAM_OrderPasses4872108Filter := function(order)
    return ForAny([48, 72, 108], n -> n mod order = 0);
end;

CollectLiftableAbelianEssentialCandidates := function(verbose)
    local pool, summaries,
          i, G, name, result, entry, keptHere, candidate;

    if not IsBoundGlobal("LiftableAbelianMaximalList") then
        Error(
            "CollectLiftableAbelianEssentialCandidates: first read ",
            "LiftableAbelianMaximalList.g"
        );
    fi;

    if not IsBool(verbose) then
        Error("CollectLiftableAbelianEssentialCandidates: verbose must be true or false");
    fi;

    pool := [];
    summaries := [];

    for i in [1 .. Length(LiftableAbelianMaximalList)] do
        G := LiftableAbelianMaximalList[i];

        if IsBoundGlobal("LiftableAbelianMaximalNames") then
            name := LiftableAbelianMaximalNames[i];
        else
            name := Concatenation("Maximal-", String(i));
        fi;

        if verbose then
            Print(
                "[", i, "/", Length(LiftableAbelianMaximalList), "] ",
                name, ": computing essential subgroups ...\n"
            );
        fi;

        result := EssentialCubicSubgroupsContainingMu3(G);
        keptHere := 0;

        for entry in result.survivors do
            if LAM_OrderPasses4872108Filter(entry.order) then
                candidate := rec(
                    group                       := entry.group,
                    order                       := entry.order,
                    projectiveOrder             := entry.projectiveOrder,
                    familyDimension             := entry.familyDimension,
                    invariantCubicDimension     := entry.invariantCubicDimension,
                    centralizerGLDimension      := entry.centralizerGLDimension,
                    centralizerPGLDimension     := entry.centralizerPGLDimension,
                    centralizerBlocks           := entry.centralizerBlocks,
                    structureDescription        := entry.structureDescription,
                    sourceIndex                 := i,
                    sourceName                  := name,
                    sourceIndices               := [i],
                    sourceNames                 := [name],
                    equivalenceClassSize        := 1
                );
                Add(pool, candidate);
                keptHere := keptHere + 1;
            fi;
        od;

        Add(summaries, rec(
            sourceIndex                  := i,
            sourceName                   := name,
            ambientOrder                 := Size(G),
            allSubgroupsContainingMu3    := result.numberOfSubgroupsContainingMu3,
            essentialSubgroups           := result.numberOfSurvivors,
            retainedByOrderFilter        := keptHere
        ));

        if verbose then
            Print(
                "    essential: ", result.numberOfSurvivors,
                "; retained by order filter: ", keptHere, "\n"
            );
        fi;
    od;

    return rec(
        orderDivisibilityTargets := [48, 72, 108],
        sourceSummaries          := summaries,
        candidates               := pool,
        numberOfCandidates       := Length(pool)
    );
end;

#############################################################################
## 3. Fast invariants for diagonal representation equivalence
#############################################################################

LAM_DiagonalGroupBasicInfo := function(G)
    local gens, dims, n, g;

    if not IsGroup(G) or not IsFinite(G) or not IsAbelian(G) then
        Error("LAM_DiagonalGroupBasicInfo: finite abelian group required");
    fi;

    gens := GeneratorsOfGroup(G);
    if Length(gens) = 0 or not IsMatrix(gens[1]) then
        Error("LAM_DiagonalGroupBasicInfo: matrix group required");
    fi;

    dims := DimensionsMat(gens[1]);
    if dims = fail or dims[1] <> dims[2] then
        Error("LAM_DiagonalGroupBasicInfo: square matrices required");
    fi;
    n := dims[1];

    for g in gens do
        if DimensionsMat(g) <> [n, n] or not IsDiagonalMatrix(g) then
            Error("LAM_DiagonalGroupBasicInfo: common diagonal degree required");
        fi;
    od;

    return rec(group := G, generators := gens, degree := n);
end;

LAM_DiagonalEntryString := function(z)
    return String(z);
end;

# For each element, forget the order of the six coordinates, then collect the
# resulting multisets over all elements. This is a strong, inexpensive
# invariant under coordinate-permutation conjugacy.
LAM_ElementDiagonalSpectrumKey := function(G, n)
    local keys, g, values;

    keys := [];
    for g in Elements(G) do
        values := List([1 .. n], i -> LAM_DiagonalEntryString(g[i][i]));
        Sort(values);
        Add(keys, String(values));
    od;
    Sort(keys);
    return String(keys);
end;

LAM_DiagonalEquivalencePreData := function(entry)
    local info, G, gens, n,
          singleOrders, ratioOrders, vertexProfiles,
          i, j, g, value, row,
          sortedBlocks, spectrumKey, quickKey;

    G := entry.group;
    info := LAM_DiagonalGroupBasicInfo(G);
    gens := info.generators;
    n := info.degree;

    singleOrders := [];
    for i in [1 .. n] do
        value := 1;
        for g in gens do
            value := Lcm(value, Order(g[i][i]));
        od;
        Add(singleOrders, value);
    od;

    ratioOrders := [];
    for i in [1 .. n] do
        ratioOrders[i] := [];
        for j in [1 .. n] do
            value := 1;
            for g in gens do
                value := Lcm(value, Order(g[i][i] / g[j][j]));
            od;
            ratioOrders[i][j] := value;
        od;
    od;

    vertexProfiles := [];
    for i in [1 .. n] do
        row := ShallowCopy(ratioOrders[i]);
        Sort(row);
        Add(vertexProfiles, [singleOrders[i], row]);
    od;

    sortedBlocks := ShallowCopy(entry.centralizerBlocks);
    Sort(sortedBlocks);

    spectrumKey := LAM_ElementDiagonalSpectrumKey(G, n);

    # Equivalent representations must agree on all components of this key.
    # The last component is deliberately strong, so exact equivalence tests
    # are normally needed only inside very small buckets.
    quickKey := String([
        n,
        entry.order,
        AbelianInvariants(G),
        entry.familyDimension,
        entry.invariantCubicDimension,
        sortedBlocks,
        spectrumKey
    ]);

    return rec(
        group             := G,
        generators        := gens,
        degree            := n,
        singleOrders      := singleOrders,
        ratioOrders       := ratioOrders,
        vertexProfiles    := vertexProfiles,
        quickKey          := quickKey
    );
end;

#############################################################################
## 4. Exact equivalence test after the fast filters
##
## A and B are finite abelian diagonal groups. Their natural representations
## are equivalent up to an abstract group isomorphism iff a coordinate
## permutation conjugates A onto B.
#############################################################################

LAM_FastDiagonalEquivalenceData := function(dataA, dataB)
    local n, allowed, i, j,
          sourceOrder, used, mapping, witness,
          search;

    if dataA.degree <> dataB.degree then
        return rec(equivalent := false);
    fi;
    if Size(dataA.group) <> Size(dataB.group) then
        return rec(equivalent := false);
    fi;
    if dataA.quickKey <> dataB.quickKey then
        return rec(equivalent := false);
    fi;

    n := dataA.degree;
    allowed := [];

    for i in [1 .. n] do
        allowed[i] := Filtered([1 .. n], j ->
            dataA.vertexProfiles[i] = dataB.vertexProfiles[j]
        );
        if Length(allowed[i]) = 0 then
            return rec(equivalent := false);
        fi;
    od;

    # Assign the most constrained source coordinates first.
    sourceOrder := [1 .. n];
    Sort(sourceOrder, function(i, j)
        if Length(allowed[i]) = Length(allowed[j]) then
            return i < j;
        fi;
        return Length(allowed[i]) < Length(allowed[j]);
    end);

    used := List([1 .. n], i -> false);
    mapping := List([1 .. n], i -> 0);
    witness := fail;

    search := function(depth)
        local src, tgt, k, ok,
              gen, diagonal, conjugated;

        if depth > n then
            # mapping[src] is the target coordinate occupied by src.
            for gen in dataA.generators do
                diagonal := List([1 .. n], x -> 1);
                for k in [1 .. n] do
                    diagonal[mapping[k]] := gen[k][k];
                od;
                conjugated := DiagonalMat(diagonal);
                if not conjugated in dataB.group then
                    return false;
                fi;
            od;

            witness := ShallowCopy(mapping);
            return true;
        fi;

        src := sourceOrder[depth];

        for tgt in allowed[src] do
            if not used[tgt] then
                ok := true;

                # Pairwise ratio-character orders must be respected.
                for k in [1 .. n] do
                    if mapping[k] <> 0 then
                        if dataA.ratioOrders[src][k]
                           <> dataB.ratioOrders[tgt][mapping[k]] then
                            ok := false;
                            break;
                        fi;
                    fi;
                od;

                if ok then
                    mapping[src] := tgt;
                    used[tgt] := true;

                    if search(depth + 1) then
                        return true;
                    fi;

                    used[tgt] := false;
                    mapping[src] := 0;
                fi;
            fi;
        od;

        return false;
    end;

    if search(1) then
        return rec(
            equivalent       := true,
            coordinateMap    := witness
        );
    fi;

    return rec(equivalent := false);
end;

#############################################################################
## 5. Stage 3: deduplicate the combined list
#############################################################################

DeduplicateLiftableAbelianEssentialCandidates := function(poolResult, verbose)
    local prepared, candidate, data,
          unique, duplicateCount,
          i, j, bucket, bucketReps,
          item, repItem, test, matched,
          representative, finalEntry;

    if not IsRecord(poolResult) or not IsBound(poolResult.candidates) then
        Error(
            "DeduplicateLiftableAbelianEssentialCandidates: ",
            "input must be the result of CollectLiftableAbelianEssentialCandidates"
        );
    fi;
    if not IsBool(verbose) then
        Error("DeduplicateLiftableAbelianEssentialCandidates: verbose must be true or false");
    fi;

    prepared := [];

    if verbose then
        Print(
            "Preparing fast equivalence invariants for ",
            Length(poolResult.candidates), " candidates ...\n"
        );
    fi;

    for candidate in poolResult.candidates do
        data := LAM_DiagonalEquivalencePreData(candidate);
        Add(prepared, rec(
            entry    := candidate,
            eqData   := data,
            quickKey := data.quickKey
        ));
    od;

    Sort(prepared, function(a, b)
        return a.quickKey < b.quickKey;
    end);

    unique := [];
    duplicateCount := 0;
    i := 1;

    while i <= Length(prepared) do
        j := i;
        while j <= Length(prepared) and
              prepared[j].quickKey = prepared[i].quickKey do
            j := j + 1;
        od;

        bucket := prepared{[i .. j - 1]};
        bucketReps := [];

        if verbose and Length(bucket) > 1 then
            Print(
                "Exact comparison inside a bucket of size ",
                Length(bucket), " ...\n"
            );
        fi;

        for item in bucket do
            matched := false;

            for repItem in bucketReps do
                test := LAM_FastDiagonalEquivalenceData(
                    item.eqData,
                    repItem.eqData
                );

                if test.equivalent then
                    representative := repItem.entry;
                    representative.sourceIndices := Set(Concatenation(
                        representative.sourceIndices,
                        item.entry.sourceIndices
                    ));
                    representative.sourceNames := Set(Concatenation(
                        representative.sourceNames,
                        item.entry.sourceNames
                    ));
                    representative.equivalenceClassSize :=
                        representative.equivalenceClassSize +
                        item.entry.equivalenceClassSize;

                    duplicateCount := duplicateCount + 1;
                    matched := true;
                    break;
                fi;
            od;

            if not matched then
                Add(bucketReps, item);
            fi;
        od;

        Append(unique, List(bucketReps, x -> x.entry));
        i := j;
    od;

    # Compute/display abstract structures only once for each final class.
    for finalEntry in unique do
        finalEntry.structureDescription :=
            StructureDescription(finalEntry.group);
    od;

    Sort(unique, function(a, b)
        if a.familyDimension <> b.familyDimension then
            return a.familyDimension > b.familyDimension;
        fi;
        if a.order <> b.order then
            return a.order > b.order;
        fi;
        if a.structureDescription <> b.structureDescription then
            return a.structureDescription < b.structureDescription;
        fi;
        return String(a.sourceNames) < String(b.sourceNames);
    end);

    # Compatibility fields are included so that the old printer can run,
    # although the new printer below has accurate wording for equivalence
    # deduplication.
    return rec(
        orderDivisibilityTargets         := poolResult.orderDivisibilityTargets,
        inputCandidateCount              := Length(poolResult.candidates),
        numberOfSubgroupsContainingMu3   := Length(poolResult.candidates),
        numberRemoved                    := duplicateCount,
        numberOfSurvivors                := Length(unique),
        survivors                        := unique,
        sourceSummaries                  := poolResult.sourceSummaries
    );
end;

#############################################################################
## 6. Convenience wrapper
#############################################################################

RunLiftableAbelianEssentialPipeline := function(verbose)
    local pool, deduplicated;

    pool := CollectLiftableAbelianEssentialCandidates(verbose);
    deduplicated := DeduplicateLiftableAbelianEssentialCandidates(
        pool,
        verbose
    );

    return rec(
        pooled       := pool,
        deduplicated := deduplicated
    );
end;

#############################################################################
## 7. Dangerous conjugacy classes and determinant-one restriction
#############################################################################

# Each pair [n, [a_1,...,a_6]] represents the diagonal spectrum
#
#       diag(E(n)^a_1, ..., E(n)^a_6).
#
# We also forbid all Galois conjugates obtained by multiplying exponents by
# a unit modulo n, and all central scalar multiples E(3)^j.

DangerousPatterns := [
    [3,  [0,0,0,0,1,2]],
    [3,  [0,0,0,0,1,1]],
    [3,  [0,0,0,1,1,1]],
    [4,  [0,0,0,1,2,3]],
    [6,  [0,0,1,2,4,5]],
    [8,  [0,1,2,3,4,6]],
    [8,  [0,1,2,4,5,6]],
    [8,  [0,1,2,4,6,7]],
    [12, [0,0,3,4,6,9]]
];;

# This is the characteristic-polynomial list requested in the question.
# It is retained both as a mathematical record of the forbidden classes and
# as a possible independent verification mechanism.

DangerousCharPolys := Concatenation(
    List(DangerousPatterns, p ->
        Concatenation(
            List(Filtered([1 .. p[1]], u -> GcdInt(u, p[1]) = 1), u ->
                List([0 .. 2], j ->
                    CharacteristicPolynomial(
                        E(3)^j *
                        DiagonalMat(List(p[2], a -> E(p[1])^(u * a)))
                    )
                )
            )
        )
    )
);;

#############################################################################
## Canonical spectrum keys
##
## For a diagonal semisimple matrix, GL-conjugacy is determined by the
## multiset of eigenvalues.  The key below is therefore an exact conjugacy
## invariant in the present setting.
#############################################################################

LAM_DiagonalSpectrumKeyFromMatrix := function(M)
    local n, values;

    n := Length(M);
    values := List([1 .. n], i -> String(M[i][i]));
    Sort(values);
    return String(values);
end;

LAM_BuildDangerousSpectrumData := function()
    local records, p, n, exponents, u, j, M, key, oldPosition;

    records := [];

    for p in DangerousPatterns do
        n := p[1];
        exponents := p[2];

        for u in Filtered([1 .. n], x -> GcdInt(x, n) = 1) do
            for j in [0 .. 2] do
                M := E(3)^j * DiagonalMat(
                    List(exponents, a -> E(n)^(u * a))
                );
                key := LAM_DiagonalSpectrumKeyFromMatrix(M);

                oldPosition := PositionProperty(records, r -> r.key = key);
                if oldPosition = fail then
                    Add(records, rec(
                        key            := key,
                        orderParameter := n,
                        exponents      := ShallowCopy(exponents),
                        unit           := u,
                        scalarPower    := j,
                        matrix         := M,
                        charPoly       := CharacteristicPolynomial(M)
                    ));
                fi;
            od;
        od;
    od;

    return records;
end;

DangerousSpectrumData := LAM_BuildDangerousSpectrumData();;
DangerousSpectrumKeys := Set(List(DangerousSpectrumData, r -> r.key));;

#############################################################################
## Dangerous-element detection
##
## This replaces a loop over ConjugacyClasses(G).  Since G is abelian, every
## conjugacy class is a singleton; since G is diagonal, a sorted eigenvalue
## multiset is cheaper than a characteristic-polynomial computation.
#############################################################################

DangerousElementData := function(G)
    local g, key, pos, patternRecord;

    if not IsGroup(G) or not IsFinite(G) then
        Error("DangerousElementData: G must be a finite group");
    fi;

    for g in Elements(G) do
        key := LAM_DiagonalSpectrumKeyFromMatrix(g);
        pos := Position(DangerousSpectrumKeys, key);

        if pos <> fail then
            patternRecord := First(
                DangerousSpectrumData,
                r -> r.key = key
            );

            return rec(
                hasDangerousElement := true,
                witness             := g,
                spectrumKey         := key,
                pattern             := patternRecord
            );
        fi;
    od;

    return rec(
        hasDangerousElement := false,
        witness             := fail,
        spectrumKey         := fail,
        pattern             := fail
    );
end;

HasDangerousElement := function(G)
    return DangerousElementData(G).hasDangerousElement;
end;

# Slower reference implementation using the exact characteristic-polynomial
# formulation supplied in the question.  It is useful for spot checks.

HasDangerousElementByCharacteristicPolynomial := function(G)
    return ForAny(Elements(G), g ->
        CharacteristicPolynomial(g) in DangerousCharPolys
    );
end;

#############################################################################
## Size of the determinant-one subgroup
##
## det(G) is a finite subgroup of C^*, hence cyclic.  Its order is the lcm of
## the orders of the determinants of any generating set.  Thus
##
##       |ker(det)| = |G| / |det(G)|
##
## without enumerating all elements of G.
#############################################################################

LAM_DeterminantOneSubgroupSize := function(G)
    local imageOrder, g;

    if not IsGroup(G) or not IsFinite(G) then
        Error("LAM_DeterminantOneSubgroupSize: G must be finite");
    fi;

    imageOrder := 1;
    for g in GeneratorsOfGroup(G) do
        imageOrder := Lcm(imageOrder, Order(DeterminantMat(g)));
    od;

    return Size(G) / imageOrder;
end;

#############################################################################
## Apply the two final restrictions to a list of candidate records
#############################################################################

FilterEntriesByDangerousAndDeterminant := function(entries, determinantBound)
    local kept, removed, entry, newEntry,
          dangerousData, kernelSize, reasons;

    if not IsList(entries) then
        Error("FilterEntriesByDangerousAndDeterminant: entries must be a list");
    fi;
    if not IsInt(determinantBound) or determinantBound < 1 then
        Error("FilterEntriesByDangerousAndDeterminant: determinantBound must be positive");
    fi;

    kept := [];
    removed := [];

    for entry in entries do
        if not IsRecord(entry) or not IsBound(entry.group) then
            Error(
                "FilterEntriesByDangerousAndDeterminant: every entry must ",
                "be a record with a .group component"
            );
        fi;

        dangerousData := DangerousElementData(entry.group);
        kernelSize := LAM_DeterminantOneSubgroupSize(entry.group);

        newEntry := ShallowCopy(entry);
        newEntry.hasDangerousElement :=
            dangerousData.hasDangerousElement;
        newEntry.dangerousElementWitness := dangerousData.witness;
        newEntry.dangerousPattern := dangerousData.pattern;
        newEntry.determinantOneSubgroupSize := kernelSize;
        newEntry.determinantOneBound := determinantBound;
        newEntry.passesDangerousRestriction :=
            not dangerousData.hasDangerousElement;
        newEntry.passesDeterminantRestriction :=
            kernelSize <= determinantBound;
        newEntry.passesFinalRestrictions :=
            (not dangerousData.hasDangerousElement) and
            kernelSize <= determinantBound;

        if newEntry.passesFinalRestrictions then
            Add(kept, newEntry);
        else
            reasons := [];

            if dangerousData.hasDangerousElement then
                Add(reasons, "contains an element in DangerousPatterns");
            fi;

            if kernelSize > determinantBound then
                Add(reasons, Concatenation(
                    "determinant-one subgroup has order ",
                    String(kernelSize),
                    " > ",
                    String(determinantBound)
                ));
            fi;

            newEntry.removalReasons := reasons;
            Add(removed, newEntry);
        fi;
    od;

    return rec(
        inputCount          := Length(entries),
        determinantOneBound := determinantBound,
        numberOfSurvivors   := Length(kept),
        numberRemoved       := Length(removed),
        survivors           := kept,
        removed             := removed
    );
end;

ApplyFinalRestrictionsToDedup := function(dedupResult)
    if not IsRecord(dedupResult) or not IsBound(dedupResult.survivors) then
        Error(
            "ApplyFinalRestrictionsToDedup: input must have a .survivors list"
        );
    fi;

    return FilterEntriesByDangerousAndDeterminant(
        dedupResult.survivors,
        12
    );
end;

#############################################################################
## 8. Full convenience wrapper
#############################################################################

RunLiftableAbelianCompletePipeline := function(verbose)
    local base, restricted;

    base := RunLiftableAbelianEssentialPipeline(verbose);
    restricted := ApplyFinalRestrictionsToDedup(base.deduplicated);

    return rec(
        pooled       := base.pooled,
        deduplicated := base.deduplicated,
        restricted   := restricted
    );
end;

#############################################################################
## 9. Display and demonstration helpers
##
## All display-related functions are kept at the bottom of the file.
#############################################################################

LAM_ExponentVectorToMonomialString := function(exponent)
    local parts, i, e;

    parts := [];
    for i in [1 .. Length(exponent)] do
        e := exponent[i];
        if e = 1 then
            Add(parts, Concatenation("x", String(i)));
        elif e > 1 then
            Add(parts, Concatenation("x", String(i), "^", String(e)));
        fi;
    od;

    if Length(parts) = 0 then
        return "1";
    fi;

    return JoinStringsWithSeparator(parts, "*");
end;

InvariantCubicMonomialBasis := function(G)
    local data;

    data := CubicDiagonalModuliData(G);
    return List(
        data.invariantExponentVectors,
        LAM_ExponentVectorToMonomialString
    );
end;

PrintInvariantCubicMonomialBasis := function(G)
    local basis, i;

    basis := InvariantCubicMonomialBasis(G);
    Print("Invariant cubic monomial basis (", Length(basis), " terms):\n");

    for i in [1 .. Length(basis)] do
        Print("  ", basis[i]);
        if i < Length(basis) then
            Print(",");
        fi;
        Print("\n");
    od;
end;

PrintLiftableAbelianPoolSummary := function(poolResult)
    local summary;

    Print("Order-divisibility targets: ",
          poolResult.orderDivisibilityTargets, "\n");
    Print("Combined candidate count: ",
          poolResult.numberOfCandidates, "\n\n");

    for summary in poolResult.sourceSummaries do
        Print(
            summary.sourceIndex, ". ", summary.sourceName,
            "  ambient order=", summary.ambientOrder,
            "  containing mu3=", summary.allSubgroupsContainingMu3,
            "  essential=", summary.essentialSubgroups,
            "  retained=", summary.retainedByOrderFilter,
            "\n"
        );
    od;
end;

# Usage:
#
#   PrintLiftableAbelianDeduplicatedResult(result, printGenerators);
#   PrintLiftableAbelianDeduplicatedResult(
#       result, printGenerators, printInvariantBasis
#   );

PrintLiftableAbelianDeduplicatedResult := function(arg)
    local result, printGenerators, printInvariantBasis,
          i, entry, g;

    if Length(arg) < 2 or Length(arg) > 3 then
        Error(
            "PrintLiftableAbelianDeduplicatedResult: use ",
            "(result, printGenerators [, printInvariantBasis])"
        );
    fi;

    result := arg[1];
    printGenerators := arg[2];
    printInvariantBasis := false;
    if Length(arg) = 3 then
        printInvariantBasis := arg[3];
    fi;

    if not IsBool(printGenerators) or not IsBool(printInvariantBasis) then
        Error("PrintLiftableAbelianDeduplicatedResult: options must be boolean");
    fi;

    Print("Input candidates: ", result.inputCandidateCount, "\n");
    Print("Removed as representation-equivalent duplicates: ",
          result.numberRemoved, "\n");
    Print("Equivalence classes retained: ",
          result.numberOfSurvivors, "\n\n");

    for i in [1 .. Length(result.survivors)] do
        entry := result.survivors[i];

        Print("--------------------------------------------------\n");
        Print("Number: ", i, "\n");
        Print("Structure: ", entry.structureDescription, "\n");
        Print("|H|: ", entry.order, "\n");
        Print("|H / <E(3)I>|: ", entry.projectiveOrder, "\n");
        Print("Invariant cubic dimension: ",
              entry.invariantCubicDimension, "\n");
        Print("Centralizer GL dimension: ",
              entry.centralizerGLDimension, "\n");
        Print("Character multiplicity blocks: ",
              entry.centralizerBlocks, "\n");
        Print("Family dimension: ", entry.familyDimension, "\n");
        Print("Equivalent occurrences merged: ",
              entry.equivalenceClassSize, "\n");
        Print("Sources: ", entry.sourceNames, "\n");

        if printGenerators then
            Print("Generators:\n");
            for g in GeneratorsOfGroup(entry.group) do
                Print(g, "\n");
            od;
        fi;

        if printInvariantBasis then
            PrintInvariantCubicMonomialBasis(entry.group);
        fi;

        Print("\n");
    od;
end;

# Usage:
#
#   PrintLiftableAbelianFinalRestrictedResult(
#       result, printGenerators, printInvariantBasis
#   );

PrintLiftableAbelianFinalRestrictedResult := function(result,
                                                       printGenerators,
                                                       printInvariantBasis)
    local i, entry, g;

    if not IsRecord(result) or not IsBound(result.survivors) then
        Error(
            "PrintLiftableAbelianFinalRestrictedResult: invalid result record"
        );
    fi;
    if not IsBool(printGenerators) or not IsBool(printInvariantBasis) then
        Error(
            "PrintLiftableAbelianFinalRestrictedResult: options must be boolean"
        );
    fi;

    Print("Input deduplicated classes: ", result.inputCount, "\n");
    Print("Determinant-one subgroup bound: ",
          result.determinantOneBound, "\n");
    Print("Removed by final restrictions: ",
          result.numberRemoved, "\n");
    Print("Classes retained: ", result.numberOfSurvivors, "\n\n");

    for i in [1 .. Length(result.survivors)] do
        entry := result.survivors[i];

        Print("--------------------------------------------------\n");
        Print("Number: ", i, "\n");

        if IsBound(entry.structureDescription) then
            Print("Structure: ", entry.structureDescription, "\n");
        else
            Print("Structure: ", StructureDescription(entry.group), "\n");
        fi;

        if IsBound(entry.order) then
            Print("|H|: ", entry.order, "\n");
        else
            Print("|H|: ", Size(entry.group), "\n");
        fi;

        if IsBound(entry.projectiveOrder) then
            Print("|H / <E(3)I>|: ", entry.projectiveOrder, "\n");
        fi;
        if IsBound(entry.invariantCubicDimension) then
            Print("Invariant cubic dimension: ",
                  entry.invariantCubicDimension, "\n");
        fi;
        if IsBound(entry.centralizerGLDimension) then
            Print("Centralizer GL dimension: ",
                  entry.centralizerGLDimension, "\n");
        fi;
        if IsBound(entry.familyDimension) then
            Print("Family dimension: ", entry.familyDimension, "\n");
        fi;

        Print("|H intersect SL(6)|: ",
              entry.determinantOneSubgroupSize, "\n");
        Print("Contains a dangerous element: false\n");

        if IsBound(entry.equivalenceClassSize) then
            Print("Equivalent occurrences merged: ",
                  entry.equivalenceClassSize, "\n");
        fi;
        if IsBound(entry.sourceNames) then
            Print("Sources: ", entry.sourceNames, "\n");
        fi;

        if printGenerators then
            Print("Generators:\n");
            for g in GeneratorsOfGroup(entry.group) do
                Print(g, "\n");
            od;
        fi;

        if printInvariantBasis then
            PrintInvariantCubicMonomialBasis(entry.group);
        fi;

        Print("\n");
    od;
end;

PrintLiftableAbelianRemovedByFinalRestrictions := function(result,
                                                            printWitness)
    local i, entry;

    if not IsRecord(result) or not IsBound(result.removed) then
        Error(
            "PrintLiftableAbelianRemovedByFinalRestrictions: invalid result"
        );
    fi;
    if not IsBool(printWitness) then
        Error(
            "PrintLiftableAbelianRemovedByFinalRestrictions: option must be boolean"
        );
    fi;

    Print("Removed classes: ", result.numberRemoved, "\n\n");

    for i in [1 .. Length(result.removed)] do
        entry := result.removed[i];
        Print("--------------------------------------------------\n");
        Print("Number: ", i, "\n");
        Print("Structure: ", StructureDescription(entry.group), "\n");
        Print("|H|: ", Size(entry.group), "\n");
        Print("Reasons: ", entry.removalReasons, "\n");
        Print("|H intersect SL(6)|: ",
              entry.determinantOneSubgroupSize, "\n");

        if entry.hasDangerousElement and IsRecord(entry.dangerousPattern) then
            Print("Dangerous pattern order parameter: ",
                  entry.dangerousPattern.orderParameter, "\n");
            Print("Dangerous pattern exponents: ",
                  entry.dangerousPattern.exponents, "\n");
            Print("Unit: ", entry.dangerousPattern.unit,
                  ", central scalar power: ",
                  entry.dangerousPattern.scalarPower, "\n");

            if printWitness then
                Print("Witness:\n", entry.dangerousElementWitness, "\n");
            fi;
        fi;

        Print("\n");
    od;
end;

#############################################################################
## Demonstration
##
##   Read("gap_liftable_abelian_original.g");
##
##   # Stages 1-2: enumerate essential subgroups, order-filter, and pool.
##   pool := CollectLiftableAbelianEssentialCandidates(true);
##   PrintLiftableAbelianPoolSummary(pool);
##
##   # Stage 3: representation-equivalence deduplication.
##   dedup := DeduplicateLiftableAbelianEssentialCandidates(pool, true);
##   PrintLiftableAbelianDeduplicatedResult(dedup, false, false);
##
##   # Stage 4: dangerous-element and determinant-one restrictions.
##   final := ApplyFinalRestrictionsToDedup(dedup);
##   FinalRestrictedList := final.survivors;
##   PrintLiftableAbelianFinalRestrictedResult(final, false, true);
##
##   # Or run all stages in one command.
##   all := RunLiftableAbelianCompletePipeline(true);
##   pool := all.pooled;
##   dedup := all.deduplicated;
##   final := all.restricted;
##   FinalRestrictedList := final.survivors;
##
## Optional consistency check for the optimized dangerous-element test:
##
##   ForAll(dedup.survivors, e ->
##       HasDangerousElement(e.group) =
##       HasDangerousElementByCharacteristicPolynomial(e.group)
##   );
##
#############################################################################

GAP CODE: DRIVER

#############################################################################
## Liftable abelian candidates for cubic fourfolds
##
## This file is the compatibility and output wrapper around the frozen
## computational core in gap_liftable_abelian_original.g.
## The core's dangerous-spectrum exclusions concern abelian full projective
## stabilizers, not smoothness of arbitrary finite linear-group actions.
## Equal-dimensional containment pruning is local to each maximal source.
## The retained records remain candidates for the common saturation step.
## Source types and their K/T/Y labels are preserved.  A complete run writes
## the GAP-readable data file, the readable output, and the progress log
## documented in README.md.  Run this entry point from its module directory.
#############################################################################

if LoadPackage("smallgrp") = fail then
    Error("The GAP package smallgrp is required.");
fi;

Read("gap_liftable_abelian_original.g");

if not IsBoundGlobal("LAM_SHOW_PROGRESS") then
    LAM_SHOW_PROGRESS := true;
fi;
if not IsBoundGlobal("LAM_AUTO_RUN") then
    LAM_AUTO_RUN := true;
fi;
if not IsBoundGlobal("LAM_OUTPUT_FILE") then
    LAM_OUTPUT_FILE := "gap_liftable_abelian.out";
fi;
if not IsBoundGlobal("LAM_LOG_FILE") then
    LAM_LOG_FILE := "gap_liftable_abelian.log";
fi;
if not IsBoundGlobal("LAM_DATA_FILE") then
    LAM_DATA_FILE := "gap_liftable_abelian_data.g";
fi;

LAM_ArchiveSourceRecord := rec(
    originalSource := "gap_liftable_abelian_original.g",
    maximalClassification :=
        "Peng--Zheng, Abelian automorphism groups of quartic surfaces and cubic fourfolds, Theorem 4.2",
    specialExamples :=
        "Yang--Yu--Zhu, Examples 6.1 (5), 6.1 (8), and 6.11"
);

LAM_ArchiveRunStart := Runtime();


LAM_ArchiveProgress := function(arg)
    local item;

    if LAM_SHOW_PROGRESS then
        Print("# [LAM] ");
        for item in arg do
            Print(item);
        od;
        Print("\n");
    fi;

    AppendTo(
        LAM_LOG_FILE,
        "[", Runtime() - LAM_ArchiveRunStart, " ms] "
    );
    for item in arg do
        AppendTo(LAM_LOG_FILE, item);
    od;
    AppendTo(LAM_LOG_FILE, "\n");
end;


LAM_ArchiveGroupData := function(group)
    local identifier, invariants;

    identifier := fail;
    if IdGroupsAvailable(Size(group)) then
        identifier := IdGroup(group);
    fi;

    invariants := fail;
    if IsAbelian(group) then
        invariants := AbelianInvariants(group);
    fi;

    return rec(
        order := Size(group),
        id := identifier,
        structure := StructureDescription(group),
        abelianInvariants := invariants
    );
end;


# Record H and its projective quotient H/mu_3.
LAM_ArchiveProjectiveData := function(linearGroup)
    local scalar, scalarSubgroup, quotientMap, projectiveGroup;

    scalar := E(3) * IdentityMat(6);
    if not scalar in linearGroup then
        Error("The linear group does not contain E(3)I_6.");
    fi;

    scalarSubgroup := Subgroup(linearGroup, [scalar]);
    if Size(scalarSubgroup) <> 3
       or not IsSubgroup(Centre(linearGroup), scalarSubgroup) then
        Error("The cubic scalar subgroup is not central C3.");
    fi;

    quotientMap := NaturalHomomorphismByNormalSubgroup(
        linearGroup,
        scalarSubgroup
    );
    projectiveGroup := Image(quotientMap);

    return rec(
        linear := LAM_ArchiveGroupData(linearGroup),
        projective := LAM_ArchiveGroupData(projectiveGroup),
        projectiveGroup := projectiveGroup
    );
end;


LAM_ArchiveAttachMetadata := function(entry)
    local result, groupData;

    result := ShallowCopy(entry);
    groupData := LAM_ArchiveProjectiveData(entry.group);

    result.generators := GeneratorsOfGroup(entry.group);
    result.linearOrder := groupData.linear.order;
    result.projectiveOrder := groupData.projective.order;
    result.GLId := groupData.linear.id;
    result.PGLId := groupData.projective.id;
    result.GLStructure := groupData.linear.structure;
    result.PGLStructure := groupData.projective.structure;
    result.GLAbelianInvariants := groupData.linear.abelianInvariants;
    result.PGLAbelianInvariants :=
        groupData.projective.abelianInvariants;
    result.invariantCubicBasisStrings :=
        InvariantCubicMonomialBasis(entry.group);
    if not IsBound(result.determinantOneSubgroupSize) then
        result.determinantOneSubgroupSize :=
            LAM_DeterminantOneSubgroupSize(entry.group);
    fi;

    if not IsBound(result.combinationNames) then
        result.combinationNames := ShallowCopy(result.sourceNames);
    fi;
    if not IsBound(result.source) then
        result.source := "Peng--Zheng Theorem 4.2 maximal types";
    fi;
    if not IsBound(result.sourceReferences) then
        result.sourceReferences := [];
    fi;
    if not IsBound(result.isSpecialYYZExample) then
        result.isSpecialYYZExample := false;
    fi;

    return result;
end;


LAM_ArchiveSpecialBaseRecord := function(
    group,
    sourceName,
    source,
    references
)
    local moduliData;

    moduliData := CubicDiagonalModuliData(group);
    return rec(
        group := group,
        order := Size(group),
        projectiveOrder := Size(group) / 3,
        familyDimension := moduliData.moduliDimension,
        invariantCubicDimension :=
            moduliData.invariantCubicDimension,
        centralizerGLDimension :=
            moduliData.centralizerGLDimension,
        centralizerPGLDimension :=
            moduliData.centralizerPGLDimension,
        centralizerBlocks := moduliData.centralizerBlocks,
        sourceIndex := fail,
        sourceName := sourceName,
        sourceIndices := [],
        sourceNames := [sourceName],
        combinationNames := [sourceName],
        equivalenceClassSize := 1,
        source := source,
        sourceReferences := references,
        isSpecialYYZExample := true
    );
end;


# Construct the two cyclic actions and verify their invariant monomial bases.
LAM_ArchiveSpecialYYZExamples := function()
    local scalar, groupC48, groupC32, resultC48, resultC32,
          expectedBasisC48, expectedBasisC32;

    scalar := E(3) * IdentityMat(6);
    groupC48 := Group([
        DiagonalMat([
            E(16), E(8)^7, E(4), -1, 1, E(3)
        ]),
        scalar
    ]);
    groupC32 := Group([
        DiagonalMat([
            E(32), E(32)^30, E(32)^4,
            E(32)^24, E(32)^16, 1
        ]),
        scalar
    ]);

    resultC48 := LAM_ArchiveAttachMetadata(
        LAM_ArchiveSpecialBaseRecord(
            groupC48,
            "YYZ-X5-prime-C48",
            "Yang--Yu--Zhu Examples 6.1 (5) and 6.11",
            [
                "Yang--Yu--Zhu, Example 6.1 (5)",
                "Yang--Yu--Zhu, Example 6.11"
            ]
        )
    );
    resultC32 := LAM_ArchiveAttachMetadata(
        LAM_ArchiveSpecialBaseRecord(
            groupC32,
            "YYZ-X8-prime-C32",
            "Yang--Yu--Zhu Example 6.1 (8)",
            [
                "Yang--Yu--Zhu, Example 6.1 (8)"
            ]
        )
    );

    if resultC48.linearOrder <> 144
       or resultC48.projectiveOrder <> 48
       or resultC48.PGLStructure <> "C48" then
        Error("Unexpected GL/PGL data for the special C48 example.");
    fi;
    if resultC32.linearOrder <> 96
       or resultC32.projectiveOrder <> 32
       or resultC32.PGLStructure <> "C32" then
        Error("Unexpected GL/PGL data for the special C32 example.");
    fi;

    expectedBasisC48 := [
        "x1^2*x2", "x2^2*x3", "x3^2*x4",
        "x4^2*x5", "x5^3", "x6^3"
    ];
    expectedBasisC32 := [
        "x1^2*x2", "x2^2*x3", "x3^2*x4",
        "x4^2*x5", "x5^2*x6", "x6^3"
    ];
    if Set(resultC48.invariantCubicBasisStrings)
       <> Set(expectedBasisC48) then
        Error("Unexpected invariant basis for the special C48 example.");
    fi;
    if Set(resultC32.invariantCubicBasisStrings)
       <> Set(expectedBasisC32) then
        Error("Unexpected invariant basis for the special C32 example.");
    fi;

    return [resultC48, resultC32];
end;


LAM_ArchiveThreeDigitString := function(number)
    if number < 10 then
        return Concatenation("00", String(number));
    elif number < 100 then
        return Concatenation("0", String(number));
    fi;
    return String(number);
end;


# Preserve the ordinary core order, then prepend C48 and C32.
LAM_ArchiveRunPipeline := function(verbose)
    local pooled, deduplicated, restricted, ordinaryCandidates,
          specialCandidates, candidates, i;

    VerifyLiftableAbelianMaximalList();

    LAM_ArchiveProgress("frozen-core enumeration started");
    pooled := CollectLiftableAbelianEssentialCandidates(verbose);
    LAM_ArchiveProgress(
        "order-filtered pool complete: ", pooled.numberOfCandidates
    );

    deduplicated := DeduplicateLiftableAbelianEssentialCandidates(
        pooled,
        verbose
    );
    LAM_ArchiveProgress(
        "equivalence deduplication complete: ",
        deduplicated.numberOfSurvivors
    );

    restricted := ApplyFinalRestrictionsToDedup(deduplicated);
    LAM_ArchiveProgress(
        "final restrictions complete: ", restricted.numberOfSurvivors
    );

    ordinaryCandidates := List(
        restricted.survivors,
        LAM_ArchiveAttachMetadata
    );
    specialCandidates := LAM_ArchiveSpecialYYZExamples();
    candidates := Concatenation(
        specialCandidates,
        ordinaryCandidates
    );

    for i in [1 .. Length(candidates)] do
        candidates[i].label := Concatenation(
            "LA-",
            LAM_ArchiveThreeDigitString(i)
        );
    od;

    return rec(
        sourceRecord := LAM_ArchiveSourceRecord,
        pooled := pooled,
        deduplicated := deduplicated,
        restricted := restricted,
        ordinaryCandidates := ordinaryCandidates,
        specialCandidates := specialCandidates,
        candidates := candidates,
        numberOfOrdinaryCandidates := Length(ordinaryCandidates),
        numberOfSpecialCandidates := Length(specialCandidates),
        numberOfCandidates := Length(candidates),
        ordinaryCountMatchesReference :=
            Length(ordinaryCandidates) = 51,
        totalCountMatchesReference := Length(candidates) = 53
    );
end;


LAM_ArchiveGapQuotedString := function(string)
    return Concatenation("\"", string, "\"");
end;


LAM_ArchiveWriteHumanOutput := function(filename, run)
    local summary, candidate;

    PrintTo(
        filename,
        "LIFTABLE ABELIAN CANDIDATES FOR CUBIC FOURFOLDS\n",
        "=================================================\n\n",
        "GAP version: ", GAPInfo.Version, "\n",
        "Computational core: ", run.sourceRecord.originalSource, "\n",
        "Maximal classification: ",
        run.sourceRecord.maximalClassification, "\n",
        "Special examples: ", run.sourceRecord.specialExamples, "\n\n",
        "The frozen computational core is used without modification.\n",
        "Its stage order is local reduction, order filtering, strong-key\n",
        "diagonal equivalence, and final geometric restrictions.\n\n",
        "RUN SUMMARY\n",
        "-----------\n",
        "Order-filtered pool: ", run.pooled.numberOfCandidates, "\n",
        "After equivalence deduplication: ",
        run.deduplicated.numberOfSurvivors, "\n",
        "After final restrictions: ",
        run.numberOfOrdinaryCandidates, "\n",
        "Special YYZ examples: ", run.numberOfSpecialCandidates, "\n",
        "Total candidates: ", run.numberOfCandidates, "\n",
        "Reference ordinary count 51 matched: ",
        run.ordinaryCountMatchesReference, "\n",
        "Reference total count 53 matched: ",
        run.totalCountMatchesReference, "\n\n",
        "SOURCE SUMMARY\n",
        "--------------\n"
    );

    for summary in run.pooled.sourceSummaries do
        AppendTo(
            filename,
            "[", summary.sourceIndex, "] ", summary.sourceName,
            " | ambient order ", summary.ambientOrder,
            " | subgroups containing mu3 ",
            summary.allSubgroupsContainingMu3,
            " | essential ", summary.essentialSubgroups,
            " | retained ", summary.retainedByOrderFilter, "\n"
        );
    od;

    AppendTo(filename, "\nCANDIDATES\n", "----------\n");
    for candidate in run.candidates do
        AppendTo(
            filename,
            "\n[", candidate.label, "]",
            " special YYZ example: ",
            candidate.isSpecialYYZExample, "\n",
            "source: ", candidate.source, "\n",
            "combination/source names: ", candidate.sourceNames, "\n",
            "references: ", candidate.sourceReferences, "\n",
            "GL order: ", candidate.linearOrder,
            " | GL ID: ", candidate.GLId,
            " | GL structure: ", candidate.GLStructure,
            " | GL abelian invariants: ",
            candidate.GLAbelianInvariants, "\n",
            "PGL order: ", candidate.projectiveOrder,
            " | PGL ID: ", candidate.PGLId,
            " | PGL structure: ", candidate.PGLStructure,
            " | PGL abelian invariants: ",
            candidate.PGLAbelianInvariants, "\n",
            "invariant cubic dimension: ",
            candidate.invariantCubicDimension,
            " | centralizer GL dimension: ",
            candidate.centralizerGLDimension,
            " | family dimension: ", candidate.familyDimension, "\n",
            "determinant-one subgroup order: ",
            candidate.determinantOneSubgroupSize, "\n",
            "sources merged: ", candidate.equivalenceClassSize, "\n",
            "generators: ", candidate.generators, "\n",
            "invariant cubic basis: ",
            candidate.invariantCubicBasisStrings, "\n"
        );
    od;
end;


LAM_ArchiveWriteDataRecord := function(filename, candidate, isLast)
    local suffix;

    if isLast then
        suffix := "\n";
    else
        suffix := ",\n";
    fi;

    AppendTo(
        filename,
        "  rec(\n",
        "    label := ",
        LAM_ArchiveGapQuotedString(candidate.label), ",\n",
        "    group := Group(", candidate.generators, "),\n",
        "    generators := ", candidate.generators, ",\n",
        "    isSpecialYYZExample := ",
        candidate.isSpecialYYZExample, ",\n",
        "    source := ",
        LAM_ArchiveGapQuotedString(candidate.source), ",\n",
        "    sourceIndices := ", candidate.sourceIndices, ",\n",
        "    sourceNames := ", candidate.sourceNames, ",\n",
        "    combinationNames := ", candidate.combinationNames, ",\n",
        "    sourceReferences := ", candidate.sourceReferences, ",\n",
        "    equivalenceClassSize := ",
        candidate.equivalenceClassSize, ",\n",
        "    linearOrder := ", candidate.linearOrder, ",\n",
        "    projectiveOrder := ", candidate.projectiveOrder, ",\n",
        "    GLId := ", candidate.GLId, ",\n",
        "    PGLId := ", candidate.PGLId, ",\n",
        "    GLStructure := ",
        LAM_ArchiveGapQuotedString(candidate.GLStructure), ",\n",
        "    PGLStructure := ",
        LAM_ArchiveGapQuotedString(candidate.PGLStructure), ",\n",
        "    GLAbelianInvariants := ",
        candidate.GLAbelianInvariants, ",\n",
        "    PGLAbelianInvariants := ",
        candidate.PGLAbelianInvariants, ",\n",
        "    familyDimension := ", candidate.familyDimension, ",\n",
        "    invariantCubicDimension := ",
        candidate.invariantCubicDimension, ",\n",
        "    centralizerGLDimension := ",
        candidate.centralizerGLDimension, ",\n",
        "    centralizerPGLDimension := ",
        candidate.centralizerPGLDimension, ",\n",
        "    centralizerBlocks := ", candidate.centralizerBlocks, ",\n",
        "    determinantOneSubgroupSize := ",
        candidate.determinantOneSubgroupSize, ",\n",
        "    invariantCubicBasisStrings := ",
        candidate.invariantCubicBasisStrings, "\n",
        "  )", suffix
    );
end;


LAM_ArchiveWriteMachineData := function(filename, run)
    local i;

    PrintTo(
        filename,
        "# Generated by gap_liftable_abelian.g.\n",
        "# Read this file to define LiftableAbelianCandidates.\n\n",
        "LiftableAbelianSourceRecord := ",
        run.sourceRecord, ";\n\n",
        "LiftableAbelianCandidates := [\n"
    );
    for i in [1 .. Length(run.candidates)] do
        LAM_ArchiveWriteDataRecord(
            filename,
            run.candidates[i],
            i = Length(run.candidates)
        );
    od;
    AppendTo(
        filename,
        "];\n\n",
        "FinalLiftableAbelianCandidates := ",
        "LiftableAbelianCandidates;\n",
        "LiftableAbelianResultSummary := rec(\n",
        "  ordinaryCount := ", run.numberOfOrdinaryCandidates, ",\n",
        "  specialCount := ", run.numberOfSpecialCandidates, ",\n",
        "  totalCount := ", run.numberOfCandidates, ",\n",
        "  ordinaryCountMatchesReference := ",
        run.ordinaryCountMatchesReference, ",\n",
        "  totalCountMatchesReference := ",
        run.totalCountMatchesReference, "\n",
        ");\n"
    );
end;


LAM_ArchiveRunAndWriteFiles := function(verbose)
    local run;

    LAM_ArchiveRunStart := Runtime();
    PrintTo(
        LAM_LOG_FILE,
        "Liftable abelian calculation log\n",
        "=================================\n",
        "GAP version: ", GAPInfo.Version, "\n",
        "Computational core: ",
        LAM_ArchiveSourceRecord.originalSource, "\n",
        "Output file: ", LAM_OUTPUT_FILE, "\n",
        "Data file: ", LAM_DATA_FILE, "\n",
        "Log file: ", LAM_LOG_FILE, "\n\n"
    );

    run := LAM_ArchiveRunPipeline(verbose);
    LAM_ArchiveWriteHumanOutput(LAM_OUTPUT_FILE, run);
    LAM_ArchiveWriteMachineData(LAM_DATA_FILE, run);

    AppendTo(
        LAM_LOG_FILE,
        "\nFINAL SUMMARY\n",
        "-------------\n",
        "Ordinary candidates: ", run.numberOfOrdinaryCandidates, "\n",
        "Special YYZ candidates: ",
        run.numberOfSpecialCandidates, "\n",
        "Total candidates: ", run.numberOfCandidates, "\n",
        "Ordinary reference count matched: ",
        run.ordinaryCountMatchesReference, "\n",
        "Total reference count matched: ",
        run.totalCountMatchesReference, "\n",
        "Runtime(ms): ", Runtime() - LAM_ArchiveRunStart, "\n"
    );

    LAM_ArchiveProgress("output written to ", LAM_OUTPUT_FILE);
    LAM_ArchiveProgress("machine data written to ", LAM_DATA_FILE);
    return run;
end;


if LAM_AUTO_RUN then
    LiftableAbelianRun :=
        LAM_ArchiveRunAndWriteFiles(LAM_SHOW_PROGRESS);
    LiftableAbelianCandidates := LiftableAbelianRun.candidates;
    FinalLiftableAbelianCandidates := LiftableAbelianCandidates;
fi;

GAP DATA: TWO NON-LIFTABLE ABELIAN ACTIONS

#############################################################################
## Exact data for the two non-liftable projective-abelian candidates.
##
## Reading this file defines matrices, invariant cubic bases, dimensions, and
## group metadata.  It performs no enumeration or geometric test.  The
## theoretical classification and downstream smoothness certificates are
## documented in this module's README.md.
#############################################################################

NonliftableAbelianPermutation := [
  [ 0, 1, 0, 0, 0, 0 ],
  [ 0, 0, 1, 0, 0, 0 ],
  [ 1, 0, 0, 0, 0, 0 ],
  [ 0, 0, 0, 0, 1, 0 ],
  [ 0, 0, 0, 0, 0, 1 ],
  [ 0, 0, 0, 1, 0, 0 ]
];

NonliftableAbelianNinthRootDiagonal := DiagonalMat(
  [ E(9), E(9)^4, E(9)^7, E(9), E(9)^4, E(9)^7 ]
);

NonliftableAbelianInvolution := DiagonalMat([ 1, 1, 1, -1, -1, -1 ]);

NonliftableAbelianSourceRecord := rec(
  mathematicalSource := "theoretical classification of non-liftable abelian full projective stabilizers",
  projectiveClassification := "C3^2 and C2 x C3^2",
  matrixConvention := "row action; the permutation matrix has entries (i,sigma(i))",
  verification := "saved exact group and invariant-space data; no tests are run on loading"
);

NonliftableAbelianCandidates := [
  rec(
    label := "NLA-001",
    symplecticPart := "C3",
    symplecticGId := [ 3, 1 ],
    rankS := 12,
    genericIndex := 1,
    fullIndex := 3,
    projectiveGroupId := [ 9, 2 ],
    projectiveGroupStructure := "C3 x C3",
    linearGroupId := [ 27, 4 ],
    linearGroupStructure := "C9 : C3",
    linearOrder := 27,
    determinantOneSubgroupSize := 9,
    liftable := false,
    familyDimension := 2,
    cubicInvariantDimension := 6,
    centralizerDimension := 4,
    matrixGenerators := [
      NonliftableAbelianPermutation,
      NonliftableAbelianNinthRootDiagonal
    ],
    cubicInvariantBasisStrings := [
      "x5*x6^2 + x4*x5^2 + x4^2*x6",
      "x3*x4^2 + x2*x6^2 + x1*x5^2",
      "x3*x5*x6 + x2*x4*x5 + x1*x4*x6",
      "x2*x3*x6 + x1*x3*x4 + x1*x2*x5",
      "x3^2*x5 + x2^2*x4 + x1^2*x6",
      "x2*x3^2 + x1*x2^2 + x1^2*x3"
    ],
    smoothnessStatus := "retained by the theoretical non-liftable abelian classification",
    source := "non-liftable abelian normal form"
  ),
  rec(
    label := "NLA-002",
    symplecticPart := "C3",
    symplecticGId := [ 3, 1 ],
    rankS := 12,
    genericIndex := 1,
    fullIndex := 6,
    projectiveGroupId := [ 18, 5 ],
    projectiveGroupStructure := "C6 x C3",
    linearGroupId := [ 54, 11 ],
    linearGroupStructure := "C2 x (C9 : C3)",
    linearOrder := 54,
    determinantOneSubgroupSize := 9,
    liftable := false,
    familyDimension := 1,
    cubicInvariantDimension := 3,
    centralizerDimension := 2,
    matrixGenerators := [
      NonliftableAbelianPermutation,
      NonliftableAbelianNinthRootDiagonal,
      NonliftableAbelianInvolution
    ],
    cubicInvariantBasisStrings := [
      "x3*x4^2 + x2*x6^2 + x1*x5^2",
      "x3*x5*x6 + x2*x4*x5 + x1*x4*x6",
      "x2*x3^2 + x1*x2^2 + x1^2*x3"
    ],
    smoothnessStatus := "retained by the theoretical non-liftable abelian classification",
    source := "non-liftable abelian normal form"
  )
];

FinalNonliftableAbelianCandidates := NonliftableAbelianCandidates;


GAP CODE: SMOOTHNESS VERIFICATION

#############################################################################
## Common exact smoothness helpers for invariant cubic families.
##
## The GAP-side helpers require no additional GAP package. Polynomial-ideal
## tests call the external Singular executable, with GNU timeout in the
## recorded WSL runs.  Loading this file only defines functions; source-
## specific entry points prepare candidates, choose bounded searches, and
## write results.  A failed bounded search is never a singularity certificate.
#############################################################################

CF_SNS_JoinStrings := function(strings, separator)
    local answer, i;
    if Length(strings) = 0 then
        return "";
    fi;
    answer := strings[1];
    for i in [2 .. Length(strings)] do
        answer := Concatenation(answer, separator, strings[i]);
    od;
    return answer;
end;


CF_SNS_FindSystemProgram := function(names)
    local name, path;
    for name in names do
        path := Filename(DirectoriesSystemPrograms(), name);
        if path <> fail and IsExecutableFile(path) then
            return path;
        fi;
    od;
    return fail;
end;


CF_SNS_ExternalTools := function()
    return rec(
        singular := CF_SNS_FindSystemProgram(["Singular", "singular"]),
        timeout := CF_SNS_FindSystemProgram(["timeout", "gtimeout"])
    );
end;


CF_SNS_FamilyConductor := function(family)
    local conductor, vector, coefficient;
    conductor := 1;
    for vector in family.cubicInvariantBasisVectors do
        for coefficient in vector do
            if coefficient <> 0 then
                conductor := Lcm(conductor, Conductor(coefficient));
            fi;
        od;
    od;
    return conductor;
end;


CF_SNS_LinearCombinationOfVectors := function(basis, coefficients)
    local answer, i, j;
    if Length(basis) <> Length(coefficients) then
        Error("The basis and coefficient list have different lengths.");
    fi;
    if Length(basis) = 0 then
        return [];
    fi;
    answer := List([1 .. Length(basis[1])], j -> 0);
    for i in [1 .. Length(basis)] do
        for j in [1 .. Length(answer)] do
            answer[j] := answer[j] + coefficients[i] * basis[i][j];
        od;
    od;
    return answer;
end;


CF_SNS_MonomialString := function(exponent)
    local factors, i;
    factors := [];
    for i in [1 .. 6] do
        if exponent[i] = 1 then
            Add(factors, Concatenation("x", String(i)));
        elif exponent[i] > 1 then
            Add(
                factors,
                Concatenation(
                    "x", String(i), "^", String(exponent[i])
                )
            );
        fi;
    od;
    if Length(factors) = 0 then
        return "1";
    fi;
    return CF_SNS_JoinStrings(factors, "*");
end;


CF_SNS_CoefficientVectorToPolynomialString := function(
    vector,
    exponentBasis
)
    local terms, i, coefficient, monomial;
    terms := [];
    for i in [1 .. Length(vector)] do
        coefficient := vector[i];
        if coefficient <> 0 then
            monomial := CF_SNS_MonomialString(exponentBasis[i]);
            if coefficient = 1 then
                Add(terms, monomial);
            elif coefficient = -1 then
                Add(terms, Concatenation("-", monomial));
            else
                Add(
                    terms,
                    Concatenation(
                        "(", String(coefficient), ")*", monomial
                    )
                );
            fi;
        fi;
    od;
    if Length(terms) = 0 then
        return "0";
    fi;
    return CF_SNS_JoinStrings(terms, " + ");
end;


#############################################################################
## Finite-field reduction of one chosen member
#############################################################################

CF_SNS_RationalToPrimeField := function(q, p, field)
    local numerator, denominator;
    numerator := NumeratorRat(q) mod p;
    denominator := DenominatorRat(q) mod p;
    if denominator = 0 then
        return fail;
    fi;
    return (numerator * One(field)) / (denominator * One(field));
end;


CF_SNS_CyclotomicToResidue := function(c, conductor, p)
    local field, root, coefficients, value, i, term;
    if c = 0 then
        return 0;
    fi;
    if (p - 1) mod conductor <> 0 then
        return fail;
    fi;
    field := GF(p);
    if conductor = 1 then
        root := One(field);
    else
        root := Z(p) ^ ((p - 1) / conductor);
    fi;
    coefficients := CoeffsCyc(c, conductor);
    value := Zero(field);
    for i in [1 .. Length(coefficients)] do
        term := CF_SNS_RationalToPrimeField(
            coefficients[i],
            p,
            field
        );
        if term = fail then
            return fail;
        fi;
        value := value + term * root ^ (i - 1);
    od;
    return IntFFE(value);
end;


CF_SNS_FamilyReducesAtPrime := function(family, conductor, p)
    local vector, coefficient;
    for vector in family.cubicInvariantBasisVectors do
        for coefficient in vector do
            if CF_SNS_CyclotomicToResidue(
                coefficient,
                conductor,
                p
            ) = fail then
                return false;
            fi;
        od;
    od;
    return true;
end;


CF_SNS_AdmissibleSplitPrimes := function(family, maxPrimes, maxPrime)
    local conductor, answer, p;
    conductor := CF_SNS_FamilyConductor(family);
    answer := [];
    p := 3;
    while Length(answer) < maxPrimes do
        p := NextPrimeInt(p);
        if p > maxPrime then
            break;
        fi;
        if (p - 1) mod conductor = 0
           and CF_SNS_FamilyReducesAtPrime(
               family,
               conductor,
               p
           ) then
            Add(answer, p);
        fi;
    od;
    return rec(
        conductor := conductor,
        primes := answer
    );
end;


CF_SNS_ReduceCoefficientVector := function(vector, conductor, p)
    local answer, coefficient, residue;
    answer := [];
    for coefficient in vector do
        residue := CF_SNS_CyclotomicToResidue(
            coefficient,
            conductor,
            p
        );
        if residue = fail then
            return fail;
        fi;
        Add(answer, residue);
    od;
    return answer;
end;


CF_SNS_PrepareCandidateMembersAtPrime := function(
    family,
    coefficientCandidates,
    conductor,
    p
)
    local records, coefficients, memberVector, reducedVector;
    records := [];
    for coefficients in coefficientCandidates do
        memberVector := CF_SNS_LinearCombinationOfVectors(
            family.cubicInvariantBasisVectors,
            coefficients
        );
        reducedVector := CF_SNS_ReduceCoefficientVector(
            memberVector,
            conductor,
            p
        );
        if reducedVector <> fail
           and not ForAll(reducedVector, x -> x = 0)
           and PositionProperty(
               records,
               r -> r.reducedVector = reducedVector
           ) = fail then
            Add(
                records,
                rec(
                    coefficients := ShallowCopy(coefficients),
                    memberVector := ShallowCopy(memberVector),
                    reducedVector := reducedVector
                )
            );
        fi;
    od;
    return records;
end;


CF_SNS_FiniteFieldDerivativeString := function(
    reducedVector,
    exponentBasis,
    variableIndex,
    p
)
    local terms, j, exponent, derivativeExponent, coefficient,
          monomial;
    terms := [];
    for j in [1 .. Length(reducedVector)] do
        exponent := exponentBasis[j];
        if reducedVector[j] <> 0
           and exponent[variableIndex] > 0 then
            coefficient :=
                (reducedVector[j] * exponent[variableIndex]) mod p;
            if coefficient <> 0 then
                derivativeExponent := ShallowCopy(exponent);
                derivativeExponent[variableIndex] :=
                    derivativeExponent[variableIndex] - 1;
                monomial := CF_SNS_MonomialString(
                    derivativeExponent
                );
                Add(
                    terms,
                    Concatenation(
                        String(coefficient), "*", monomial
                    )
                );
            fi;
        fi;
    od;
    if Length(terms) = 0 then
        return "0";
    fi;
    return CF_SNS_JoinStrings(terms, "+");
end;


# A homogeneous Jacobian cone of dimension zero has only the origin.
# This finite-field test does not use the characteristic-zero chart loop.
CF_SNS_SingularBatchSmoothnessScript := function(
    memberRecords,
    exponentBasis,
    p
)
    local lines, memberIndex, derivatives, variableIndex, prefix;
    lines := [
        Concatenation(
            "ring r=", String(p),
            ",(x1,x2,x3,x4,x5,x6),dp;"
        ),
        "option(redSB);",
        "int cf_found=0;"
    ];
    for memberIndex in [1 .. Length(memberRecords)] do
        derivatives := List(
            [1 .. 6],
            variableIndex -> CF_SNS_FiniteFieldDerivativeString(
                memberRecords[memberIndex].reducedVector,
                exponentBasis,
                variableIndex,
                p
            )
        );
        prefix := Concatenation("m", String(memberIndex), "_");
        Add(lines, "if (cf_found==0)");
        Add(lines, "{");
        for variableIndex in [1 .. 6] do
            Add(
                lines,
                Concatenation(
                    "poly ", prefix, "d", String(variableIndex),
                    "=", derivatives[variableIndex], ";"
                )
            );
        od;
        Add(
            lines,
            Concatenation(
                "ideal ", prefix, "J=",
                prefix, "d1,", prefix, "d2,", prefix, "d3,",
                prefix, "d4,", prefix, "d5,", prefix, "d6;"
            )
        );
        Add(
            lines,
            Concatenation("ideal ", prefix, "B=std(", prefix, "J);")
        );
        Add(lines, Concatenation("if (dim(", prefix, "B)==0)"));
        Add(lines, "{");
        Add(
            lines,
            Concatenation(
                "print(\"CF_SMOOTH_MEMBER_", String(memberIndex),
                "_END\");"
            )
        );
        Add(lines, Concatenation("cf_found=", String(memberIndex), ";"));
        Add(lines, "}");
        Add(lines, "else");
        Add(lines, "{");
        Add(
            lines,
            Concatenation(
                "print(\"CF_SINGULAR_MEMBER_", String(memberIndex),
                "_END\");"
            )
        );
        Add(lines, "}");
        Add(lines, "}");
    od;
    Add(lines, "if (cf_found==0)");
    Add(lines, "{");
    Add(lines, "print(\"CF_NO_SMOOTH_MEMBER\");");
    Add(lines, "}");
    Add(lines, "print(\"CF_SCRIPT_COMPLETED_OK\");");
    Add(lines, "quit;");
    return CF_SNS_JoinStrings(lines, "\n");
end;


#############################################################################
## External Singular process
#############################################################################

CF_SNS_OutputHasErrorMarker := function(output)
    return PositionSublist(output, "? error occurred") <> fail
        or PositionSublist(output, "syntax error") <> fail
        or PositionSublist(output, "ERROR") <> fail
        or PositionSublist(output, "Error:") <> fail;
end;


# GAP manages these temporary directories and attempts cleanup on exit.
# Relevant output text can be retained by the caller in a result record.
CF_SNS_RunBoundedSingularScript := function(script, tools, timeoutSeconds)
    local tempDirectory, inputFile, outputFile, outputStream,
          exitCode, output, outputHasError;
    if tools.singular = fail or tools.timeout = fail then
        return rec(
            status := "unavailable",
            output := "",
            exitCode := fail
        );
    fi;
    tempDirectory := DirectoryTemporary("cf_sns");
    if tempDirectory = fail then
        return rec(
            status := "temporary_directory_error",
            output := "",
            exitCode := fail
        );
    fi;
    inputFile := Filename(tempDirectory, "input.sing");
    outputFile := Filename(tempDirectory, "output.txt");
    PrintTo(inputFile, script);
    outputStream := OutputTextFile(outputFile, false);
    if outputStream = fail then
        return rec(
            status := "output_file_error",
            output := "",
            exitCode := fail
        );
    fi;
    SetPrintFormattingStatus(outputStream, false);
    exitCode := Process(
        tempDirectory,
        tools.timeout,
        InputTextNone(),
        outputStream,
        [
            "-k",
            "1s",
            Concatenation(String(timeoutSeconds), "s"),
            tools.singular,
            "-q",
            inputFile
        ]
    );
    CloseStream(outputStream);
    if IsExistingFile(outputFile) then
        output := StringFile(outputFile);
    else
        output := "";
    fi;
    outputHasError := CF_SNS_OutputHasErrorMarker(output);
    if exitCode = 0
       and not outputHasError
       and PositionSublist(output, "CF_SCRIPT_COMPLETED_OK") <> fail
       and PositionSublist(output, "CF_SMOOTH_MEMBER_") <> fail then
        return rec(
            status := "smooth",
            output := output,
            exitCode := exitCode
        );
    fi;
    if exitCode = 0
       and not outputHasError
       and PositionSublist(output, "CF_SCRIPT_COMPLETED_OK") <> fail
       and PositionSublist(output, "CF_NO_SMOOTH_MEMBER") <> fail then
        return rec(
            status := "no_smooth_in_batch",
            output := output,
            exitCode := exitCode
        );
    fi;
    if exitCode = 0
       and not outputHasError
       and PositionSublist(output, "CF_SCRIPT_COMPLETED_OK") <> fail then
        return rec(
            status := "completed",
            output := output,
            exitCode := exitCode
        );
    fi;
    return rec(
        status := "timeout_or_error",
        output := output,
        exitCode := exitCode
    );
end;


CF_SNS_FindSmoothMemberIndexInOutput := function(output, count)
    local i, marker;
    for i in [1 .. count] do
        marker := Concatenation(
            "CF_SMOOTH_MEMBER_", String(i), "_END"
        );
        if PositionSublist(output, marker) <> fail then
            return i;
        fi;
    od;
    return fail;
end;


CF_SNS_TestCandidateBatchAtPrime := function(
    family,
    coefficientCandidates,
    conductor,
    p,
    tools,
    timeoutSeconds
)
    local memberRecords, script, run, witnessIndex,
          verificationScript, verificationRun, verificationIndex;
    memberRecords := CF_SNS_PrepareCandidateMembersAtPrime(
        family,
        coefficientCandidates,
        conductor,
        p
    );
    if Length(memberRecords) = 0 then
        return rec(
            status := "no_nonzero_reductions",
            prime := p,
            memberRecords := [],
            witnessIndex := fail,
            witnessVerificationPassed := false,
            output := "",
            exitCode := fail
        );
    fi;
    script := CF_SNS_SingularBatchSmoothnessScript(
        memberRecords,
        family.cubicMonomialExponents,
        p
    );
    run := CF_SNS_RunBoundedSingularScript(
        script,
        tools,
        timeoutSeconds
    );
    witnessIndex := CF_SNS_FindSmoothMemberIndexInOutput(
        run.output,
        Length(memberRecords)
    );
    run.prime := p;
    run.memberRecords := memberRecords;
    run.witnessIndex := witnessIndex;
    run.witnessVerificationPassed := false;
    if run.status = "smooth" and witnessIndex <> fail then
        verificationScript := CF_SNS_SingularBatchSmoothnessScript(
            [memberRecords[witnessIndex]],
            family.cubicMonomialExponents,
            p
        );
        verificationRun := CF_SNS_RunBoundedSingularScript(
            verificationScript,
            tools,
            timeoutSeconds
        );
        verificationIndex := CF_SNS_FindSmoothMemberIndexInOutput(
            verificationRun.output,
            1
        );
        run.witnessVerificationPassed :=
            verificationRun.status = "smooth"
            and verificationIndex = 1;
        if not run.witnessVerificationPassed then
            run.status := "verification_failed";
        fi;
    elif witnessIndex <> fail then
        run.status := "marker_status_mismatch";
    fi;
    return run;
end;


#############################################################################
## Exact GAP evaluation of common singular points
#############################################################################

CF_SNS_EvaluateCubicPartialAtPoint := function(
    coefficientVector,
    exponentBasis,
    variableIndex,
    point
)
    local answer, monomialIndex, exponent, j, term;
    answer := 0;
    for monomialIndex in [1 .. Length(coefficientVector)] do
        if coefficientVector[monomialIndex] <> 0
           and exponentBasis[monomialIndex][variableIndex] > 0 then
            exponent := exponentBasis[monomialIndex];
            term := coefficientVector[monomialIndex]
                * exponent[variableIndex];
            for j in [1 .. 6] do
                if j = variableIndex then
                    if exponent[j] > 1 then
                        term := term * point[j] ^ (exponent[j] - 1);
                    fi;
                elif exponent[j] > 0 then
                    term := term * point[j] ^ exponent[j];
                fi;
            od;
            answer := answer + term;
        fi;
    od;
    return answer;
end;


CF_SNS_PointIsCommonSingularPoint := function(family, point)
    local basisVector, variableIndex;
    for basisVector in family.cubicInvariantBasisVectors do
        for variableIndex in [1 .. 6] do
            if CF_SNS_EvaluateCubicPartialAtPoint(
                basisVector,
                family.cubicMonomialExponents,
                variableIndex,
                point
            ) <> 0 then
                return false;
            fi;
        od;
    od;
    return true;
end;


CF_SNS_FindSmallCommonSingularPointBounded := function(
    family,
    maxSupport,
    maxChecks
)
    local values, checks, found, supportSize, supports, support,
          point, searchTail;
    values := [1, -1, 2, -2, E(3), E(3)^2];
    checks := 0;
    found := fail;
    maxSupport := Minimum(maxSupport, 6);
    for supportSize in [1 .. maxSupport] do
        supports := Combinations([1 .. 6], supportSize);
        for support in supports do
            point := [0, 0, 0, 0, 0, 0];
            point[support[1]] := 1;
            searchTail := function(position)
                local value;
                if found <> fail or checks >= maxChecks then
                    return;
                fi;
                if position > supportSize then
                    checks := checks + 1;
                    if CF_SNS_PointIsCommonSingularPoint(
                        family,
                        point
                    ) then
                        found := ShallowCopy(point);
                    fi;
                    return;
                fi;
                for value in values do
                    point[support[position]] := value;
                    searchTail(position + 1);
                    if found <> fail or checks >= maxChecks then
                        return;
                    fi;
                od;
                point[support[position]] := 0;
            end;
            searchTail(2);
            if found <> fail or checks >= maxChecks then
                break;
            fi;
        od;
        if found <> fail or checks >= maxChecks then
            break;
        fi;
    od;
    return rec(
        point := found,
        checks := checks,
        limitReached := checks >= maxChecks and found = fail
    );
end;


#############################################################################
## Exact characteristic-zero Singular test
#############################################################################

CF_SNS_TrimPolynomialCoefficients := function(coefficients)
    local answer;
    answer := ShallowCopy(coefficients);
    while Length(answer) > 1
          and answer[Length(answer)] = 0 do
        Remove(answer, Length(answer));
    od;
    return answer;
end;


CF_SNS_ExactPolynomialQuotient := function(dividend, divisor)
    local remainder, quotient, shift, factor, i;
    dividend := CF_SNS_TrimPolynomialCoefficients(dividend);
    divisor := CF_SNS_TrimPolynomialCoefficients(divisor);
    if Length(divisor) = 1 and divisor[1] = 0 then
        Error("Polynomial division by zero.");
    fi;
    remainder := ShallowCopy(dividend);
    quotient := List(
        [1 .. Maximum(1, Length(dividend) - Length(divisor) + 1)],
        i -> 0
    );
    while not (Length(remainder) = 1 and remainder[1] = 0)
          and Length(remainder) >= Length(divisor) do
        shift := Length(remainder) - Length(divisor);
        factor := remainder[Length(remainder)]
            / divisor[Length(divisor)];
        quotient[shift + 1] := quotient[shift + 1] + factor;
        for i in [1 .. Length(divisor)] do
            remainder[shift + i] := remainder[shift + i]
                - factor * divisor[i];
        od;
        remainder := CF_SNS_TrimPolynomialCoefficients(remainder);
    od;
    if not (Length(remainder) = 1 and remainder[1] = 0) then
        Error("Expected an exact polynomial quotient.");
    fi;
    return CF_SNS_TrimPolynomialCoefficients(quotient);
end;


CF_SNS_CyclotomicPolynomialCache := [];


CF_SNS_CyclotomicPolynomialCoefficients := function(n)
    local polynomial, properDivisors, d;
    if not IsInt(n) or n < 1 then
        Error("The cyclotomic conductor must be a positive integer.");
    fi;
    if IsBound(CF_SNS_CyclotomicPolynomialCache[n]) then
        return ShallowCopy(CF_SNS_CyclotomicPolynomialCache[n]);
    fi;
    polynomial := Concatenation(
        [-1],
        List([1 .. n - 1], i -> 0),
        [1]
    );
    properDivisors := Filtered(DivisorsInt(n), d -> d < n);
    for d in properDivisors do
        polynomial := CF_SNS_ExactPolynomialQuotient(
            polynomial,
            CF_SNS_CyclotomicPolynomialCoefficients(d)
        );
    od;
    CF_SNS_CyclotomicPolynomialCache[n] := ShallowCopy(polynomial);
    return polynomial;
end;


CF_SNS_PolynomialString := function(coefficients, variableName)
    local terms, i, coefficient, monomial;
    terms := [];
    for i in [1 .. Length(coefficients)] do
        coefficient := coefficients[i];
        if coefficient <> 0 then
            if i = 1 then
                monomial := "1";
            elif i = 2 then
                monomial := variableName;
            else
                monomial := Concatenation(
                    variableName,
                    "^",
                    String(i - 1)
                );
            fi;
            Add(
                terms,
                Concatenation(
                    "(", String(coefficient), ")*", monomial
                )
            );
        fi;
    od;
    if Length(terms) = 0 then
        return "0";
    fi;
    return CF_SNS_JoinStrings(terms, "+");
end;


CF_SNS_CyclotomicCoefficientString := function(coefficient, conductor)
    local coefficients;
    if coefficient = 0 then
        return "0";
    fi;
    if conductor = 1 then
        return String(coefficient);
    fi;
    coefficients := CoeffsCyc(coefficient, conductor);
    return CF_SNS_PolynomialString(coefficients, "a");
end;


CF_SNS_ExactDerivativeString := function(
    coefficientVector,
    exponentBasis,
    variableIndex,
    conductor
)
    local terms, j, exponent, derivativeExponent, coefficient,
          coefficientString, monomial;
    terms := [];
    for j in [1 .. Length(coefficientVector)] do
        exponent := exponentBasis[j];
        if coefficientVector[j] <> 0
           and exponent[variableIndex] > 0 then
            coefficient := coefficientVector[j] * exponent[variableIndex];
            coefficientString := CF_SNS_CyclotomicCoefficientString(
                coefficient,
                conductor
            );
            derivativeExponent := ShallowCopy(exponent);
            derivativeExponent[variableIndex] :=
                derivativeExponent[variableIndex] - 1;
            monomial := CF_SNS_MonomialString(derivativeExponent);
            Add(
                terms,
                Concatenation("(", coefficientString, ")*", monomial)
            );
        fi;
    od;
    if Length(terms) = 0 then
        return "0";
    fi;
    return CF_SNS_JoinStrings(terms, "+");
end;


CF_SNS_ExactRingLines := function(conductor)
    local minpoly;
    if conductor = 1 then
        return [
            "ring r=0,(x1,x2,x3,x4,x5,x6),dp;",
            "option(redSB);"
        ];
    fi;
    minpoly := CF_SNS_PolynomialString(
        CF_SNS_CyclotomicPolynomialCoefficients(conductor),
        "a"
    );
    return [
        "ring r=(0,a),(x1,x2,x3,x4,x5,x6),dp;",
        Concatenation("minpoly=", minpoly, ";"),
        "option(redSB);"
    ];
end;


CF_SNS_ExactMemberSmoothnessScript := function(
    memberVector,
    exponentBasis,
    conductor
)
    local lines, derivatives, variableIndex, chartIndex, prefix;
    lines := CF_SNS_ExactRingLines(conductor);
    derivatives := List(
        [1 .. 6],
        variableIndex -> CF_SNS_ExactDerivativeString(
            memberVector,
            exponentBasis,
            variableIndex,
            conductor
        )
    );
    for variableIndex in [1 .. 6] do
        Add(
            lines,
            Concatenation(
                "poly d", String(variableIndex), "=",
                derivatives[variableIndex], ";"
            )
        );
    od;
    Add(lines, "int cf_singular_chart=0;");
    for chartIndex in [1 .. 6] do
        prefix := Concatenation("c", String(chartIndex), "_");
        Add(lines, "if (cf_singular_chart==0)");
        Add(lines, "{");
        Add(
            lines,
            Concatenation(
                "ideal ", prefix, "J=d1,d2,d3,d4,d5,d6,x",
                String(chartIndex), "-1;"
            )
        );
        Add(
            lines,
            Concatenation("ideal ", prefix, "B=std(", prefix, "J);")
        );
        Add(
            lines,
            Concatenation(
                "poly ", prefix, "n=reduce(1,", prefix, "B);"
            )
        );
        Add(lines, Concatenation("if (", prefix, "n!=0)"));
        Add(lines, "{");
        Add(
            lines,
            Concatenation(
                "print(\"CF_EXACT_SINGULAR_CHART_",
                String(chartIndex), "\");"
            )
        );
        Add(
            lines,
            Concatenation(
                "cf_singular_chart=", String(chartIndex), ";"
            )
        );
        Add(lines, "}");
        Add(lines, "}");
    od;
    Add(lines, "if (cf_singular_chart==0)");
    Add(lines, "{");
    Add(lines, "print(\"CF_EXACT_SMOOTH\");");
    Add(lines, "}");
    Add(lines, "else");
    Add(lines, "{");
    Add(lines, "print(\"CF_EXACT_SINGULAR\");");
    Add(lines, "}");
    Add(lines, "print(\"CF_SCRIPT_COMPLETED_OK\");");
    Add(lines, "quit;");
    return CF_SNS_JoinStrings(lines, "\n");
end;


CF_SNS_FindExactSingularChartInOutput := function(output)
    local i, marker;
    for i in [1 .. 6] do
        marker := Concatenation(
            "CF_EXACT_SINGULAR_CHART_",
            String(i)
        );
        if PositionSublist(output, marker) <> fail then
            return i;
        fi;
    od;
    return fail;
end;


CF_SNS_RunExactMemberTest := function(
    family,
    coefficients,
    tools,
    timeoutSeconds
)
    local conductor, memberVector, script, run, chart;
    if Length(coefficients) <> family.cubicInvariantDimension then
        Error("The exact-test coefficient vector has the wrong length.");
    fi;
    if ForAll(coefficients, x -> x = 0) then
        Error("The zero cubic cannot be tested for smoothness.");
    fi;
    conductor := CF_SNS_FamilyConductor(family);
    memberVector := CF_SNS_LinearCombinationOfVectors(
        family.cubicInvariantBasisVectors,
        coefficients
    );
    script := CF_SNS_ExactMemberSmoothnessScript(
        memberVector,
        family.cubicMonomialExponents,
        conductor
    );
    run := CF_SNS_RunBoundedSingularScript(
        script,
        tools,
        timeoutSeconds
    );
    chart := CF_SNS_FindExactSingularChartInOutput(run.output);
    if run.status = "completed"
       and PositionSublist(run.output, "CF_EXACT_SMOOTH") <> fail then
        run.status := "exact_smooth";
    elif run.status = "completed"
         and PositionSublist(run.output, "CF_EXACT_SINGULAR") <> fail then
        run.status := "exact_singular";
    else
        run.status := "timeout_or_error";
    fi;
    run.coefficients := ShallowCopy(coefficients);
    run.memberVector := ShallowCopy(memberVector);
    run.conductor := conductor;
    run.singularChart := chart;
    return run;
end;


#############################################################################
## Exact common singular locus of the whole invariant space
#############################################################################

# A non-unit chart ideal proves a common point exists over the algebraic
# closure. An empty common locus does not prove a smooth member exists.
CF_SNS_ExactCommonSingularLocusScript := function(family, conductor)
    local lines, derivativeNames, basisIndex, variableIndex,
          derivativeName, derivativeString, chartIndex, prefix;

    lines := CF_SNS_ExactRingLines(conductor);
    derivativeNames := [];
    for basisIndex in [1 .. Length(family.cubicInvariantBasisVectors)] do
        for variableIndex in [1 .. 6] do
            derivativeName := Concatenation(
                "b", String(basisIndex), "d", String(variableIndex)
            );
            derivativeString := CF_SNS_ExactDerivativeString(
                family.cubicInvariantBasisVectors[basisIndex],
                family.cubicMonomialExponents,
                variableIndex,
                conductor
            );
            Add(
                lines,
                Concatenation(
                    "poly ", derivativeName, "=",
                    derivativeString, ";"
                )
            );
            Add(derivativeNames, derivativeName);
        od;
    od;

    Add(lines, "int cf_common_chart=0;");
    for chartIndex in [1 .. 6] do
        prefix := Concatenation("q", String(chartIndex), "_");
        Add(lines, "if (cf_common_chart==0)");
        Add(lines, "{");
        Add(
            lines,
            Concatenation(
                "ideal ", prefix, "J=",
                CF_SNS_JoinStrings(derivativeNames, ","),
                ",x", String(chartIndex), "-1;"
            )
        );
        Add(
            lines,
            Concatenation(
                "ideal ", prefix, "B=std(", prefix, "J);"
            )
        );
        Add(
            lines,
            Concatenation(
                "poly ", prefix, "n=reduce(1,", prefix, "B);"
            )
        );
        Add(lines, Concatenation("if (", prefix, "n!=0)"));
        Add(lines, "{");
        Add(
            lines,
            Concatenation(
                "print(\"CF_EXACT_COMMON_SINGULAR_CHART_",
                String(chartIndex), "\");"
            )
        );
        Add(
            lines,
            Concatenation(
                "cf_common_chart=", String(chartIndex), ";"
            )
        );
        Add(lines, "}");
        Add(lines, "}");
    od;

    Add(lines, "if (cf_common_chart==0)");
    Add(lines, "{");
    Add(lines, "print(\"CF_NO_COMMON_SINGULAR_POINT\");");
    Add(lines, "}");
    Add(lines, "else");
    Add(lines, "{");
    Add(lines, "print(\"CF_EXACT_COMMON_SINGULAR_POINT\");");
    Add(lines, "}");
    Add(lines, "print(\"CF_SCRIPT_COMPLETED_OK\");");
    Add(lines, "quit;");
    return CF_SNS_JoinStrings(lines, "\n");
end;


CF_SNS_FindExactCommonSingularChartInOutput := function(output)
    local chartIndex, marker;

    for chartIndex in [1 .. 6] do
        marker := Concatenation(
            "CF_EXACT_COMMON_SINGULAR_CHART_",
            String(chartIndex)
        );
        if PositionSublist(output, marker) <> fail then
            return chartIndex;
        fi;
    od;
    return fail;
end;


CF_SNS_RunExactCommonSingularLocusTest := function(
    family,
    tools,
    timeoutSeconds
)
    local conductor, script, run, chart;

    conductor := CF_SNS_FamilyConductor(family);
    script := CF_SNS_ExactCommonSingularLocusScript(
        family,
        conductor
    );
    run := CF_SNS_RunBoundedSingularScript(
        script,
        tools,
        timeoutSeconds
    );
    chart := fail;
    if run.status = "completed"
       and PositionSublist(
            run.output,
            "CF_EXACT_COMMON_SINGULAR_POINT"
       ) <> fail then
        run.status := "common_singular_point_exists";
        chart := CF_SNS_FindExactCommonSingularChartInOutput(
            run.output
        );
    elif run.status = "completed"
         and PositionSublist(
              run.output,
              "CF_NO_COMMON_SINGULAR_POINT"
         ) <> fail then
        run.status := "no_common_singular_point";
    else
        run.status := "timeout_or_error";
    fi;
    run.conductor := conductor;
    run.singularChart := chart;
    return run;
end;


#############################################################################
## Deterministic characteristic-zero smooth-member verification
#############################################################################

CF_SMOOTH_AddUniqueVector := function(vectors, vector)
    if Position(vectors, vector) = fail then
        Add(vectors, ShallowCopy(vector));
    fi;
end;


CF_SMOOTH_DeterministicCoefficientVectors := function(dimension, maximum)
    local vectors, i, vector, scale;

    if not IsInt(dimension) or dimension < 1 then
        Error("The invariant-space dimension must be positive.");
    fi;
    if not IsInt(maximum) or maximum < 1 then
        Error("The maximum number of coefficient vectors must be positive.");
    fi;

    vectors := [];
    CF_SMOOTH_AddUniqueVector(
        vectors,
        List([1 .. dimension], i -> i^2 + 1)
    );
    CF_SMOOTH_AddUniqueVector(vectors, List([1 .. dimension], i -> 1));
    CF_SMOOTH_AddUniqueVector(vectors, [1 .. dimension]);
    CF_SMOOTH_AddUniqueVector(
        vectors,
        List([1 .. dimension], i -> (-1)^i * (i^2 + 1))
    );

    scale := 2;
    while Length(vectors) < maximum do
        vector := List(
            [1 .. dimension],
            i -> ((i + scale)^2 + scale) * (-1)^(i * scale)
        );
        CF_SMOOTH_AddUniqueVector(vectors, vector);
        scale := scale + 1;
    od;

    if Length(vectors) > maximum then
        vectors := vectors{[1 .. maximum]};
    fi;
    return vectors;
end;


CF_SMOOTH_CompactExactTrial := function(trial)
    return rec(
        coefficients := ShallowCopy(trial.coefficients),
        status := trial.status,
        exitCode := trial.exitCode,
        singularChart := trial.singularChart
    );
end;


CF_SMOOTH_FindExactSmoothMember := function(
    family,
    tools,
    maximumTrials,
    timeoutSeconds
)
    local coefficientVectors, trials, coefficients, trial, memberVector;

    if not IsBound(family.cubicInvariantDimension)
       or not IsBound(family.cubicInvariantBasisVectors)
       or not IsBound(family.cubicMonomialExponents) then
        Error("The smoothness candidate has incomplete cubic-basis data.");
    fi;
    if Length(family.cubicInvariantBasisVectors)
       <> family.cubicInvariantDimension then
        Error("The invariant-basis dimension is inconsistent.");
    fi;
    if tools.singular = fail or tools.timeout = fail then
        return rec(
            status := "unknown",
            proofType := "Singular or GNU timeout is unavailable",
            trials := []
        );
    fi;

    coefficientVectors := CF_SMOOTH_DeterministicCoefficientVectors(
        family.cubicInvariantDimension,
        maximumTrials
    );
    trials := [];
    for coefficients in coefficientVectors do
        trial := CF_SNS_RunExactMemberTest(
            family,
            coefficients,
            tools,
            timeoutSeconds
        );
        Add(trials, CF_SMOOTH_CompactExactTrial(trial));
        if trial.status = "exact_smooth" then
            memberVector := CF_SNS_LinearCombinationOfVectors(
                family.cubicInvariantBasisVectors,
                coefficients
            );
            return rec(
                status := "smooth",
                proofType :=
                    "an explicit member has empty projective Jacobian locus",
                coefficients := ShallowCopy(coefficients),
                polynomial :=
                    CF_SNS_CoefficientVectorToPolynomialString(
                        memberVector,
                        family.cubicMonomialExponents
                    ),
                trials := trials
            );
        fi;
    od;

    return rec(
        status := "unknown",
        proofType :=
            "no explicit smooth member was certified in the deterministic batch",
        trials := trials
    );
end;

#############################################################################
##
## gap_large_abelian_smoothness.g
##
## Exact smooth-member verification for the rank-at-least-15, liftable
## abelian, and non-liftable abelian candidate lists (131 records in total).
##
## Every invariant cubic space is reconstructed from its strict linear
## generators.  The stored invariant, centralizer, and family dimensions are
## audited before Singular is called.  A family is marked smooth only after
## an explicit member has empty projective Jacobian locus in characteristic
## zero.
##
## All 76 large-group records and all abelian records are checked
## computationally.  The recorded execution environment is WSL GAP 4.12.1
## with the system Singular and GNU timeout.  This entry point writes the
## module's large/abelian .log and GAP-readable .out files.
##
#############################################################################

CF_LAS_Paths := function()
    if IsExistingFile("gap_large_abelian_smoothness.g") then
        return rec(
            classificationDirectory := "../",
            smoothnessDirectory := "",
            saturationDirectory := "../gap_saturation/",
            liftableDirectory := "../gap_liftable_abelian/",
            nonliftableDirectory := "../gap_nonliftable_abelian/"
        );
    fi;
    if IsExistingFile(
        Concatenation(
            "gap_classification/gap_smoothness/",
            "gap_large_abelian_smoothness.g"
        )
    ) then
        return rec(
            classificationDirectory := "gap_classification/",
            smoothnessDirectory := "gap_classification/gap_smoothness/",
            saturationDirectory := "gap_classification/gap_saturation/",
            liftableDirectory :=
                "gap_classification/gap_liftable_abelian/",
            nonliftableDirectory :=
                "gap_classification/gap_nonliftable_abelian/"
        );
    fi;
    if IsExistingFile(
        "gap_smoothness/gap_large_abelian_smoothness.g"
    ) then
        return rec(
            classificationDirectory := "",
            smoothnessDirectory := "gap_smoothness/",
            saturationDirectory := "gap_saturation/",
            liftableDirectory := "gap_liftable_abelian/",
            nonliftableDirectory := "gap_nonliftable_abelian/"
        );
    fi;
    Error(
        "Run from the repository root, gap_classification, or ",
        "gap_classification/gap_smoothness."
    );
end;


CF_LAS_PathRecord := CF_LAS_Paths();

if not IsBound(CF_CubicInvariantBasis)
   or not IsBound(CF_CentralizerAlgebraBasis) then
    Read(Concatenation(
        CF_LAS_PathRecord.classificationDirectory,
        "gap_functions.g"
    ));
fi;
if not IsBound(CF_SMOOTH_FindExactSmoothMember) then
    Read(Concatenation(
        CF_LAS_PathRecord.smoothnessDirectory,
        "gap_smoothness_functions.g"
    ));
fi;
if not IsBound(LargeKoikeFamilies) then
    Read(Concatenation(
        CF_LAS_PathRecord.saturationDirectory,
        "gap_large_koike_families.g"
    ));
fi;
if not IsBound(FinalLiftableAbelianCandidates) then
    Read(Concatenation(
        CF_LAS_PathRecord.liftableDirectory,
        "gap_liftable_abelian_data.g"
    ));
fi;
if not IsBound(FinalNonliftableAbelianCandidates) then
    Read(Concatenation(
        CF_LAS_PathRecord.nonliftableDirectory,
        "gap_nonliftable_abelian_data.g"
    ));
fi;


#############################################################################
## Options and output
#############################################################################

if not IsBound(CF_LAS_AUTO_RUN) then
    CF_LAS_AUTO_RUN := true;
fi;
if not IsBound(CF_LAS_MAX_MEMBER_TRIALS) then
    CF_LAS_MAX_MEMBER_TRIALS := 12;
fi;
if not IsBound(CF_LAS_MEMBER_TIMEOUT_SECONDS) then
    CF_LAS_MEMBER_TIMEOUT_SECONDS := 120;
fi;
if not IsBound(CF_LAS_PRINT_PROGRESS) then
    CF_LAS_PRINT_PROGRESS := true;
fi;
if not IsBound(CF_LAS_LOG_FILE) then
    CF_LAS_LOG_FILE := Concatenation(
        CF_LAS_PathRecord.smoothnessDirectory,
        "gap_large_abelian_smoothness.log"
    );
fi;
if not IsBound(CF_LAS_OUTPUT_FILE) then
    CF_LAS_OUTPUT_FILE := Concatenation(
        CF_LAS_PathRecord.smoothnessDirectory,
        "gap_large_abelian_smoothness.out"
    );
fi;


CF_LAS_Log := function(arg)
    local item;
    for item in arg do
        if CF_LAS_PRINT_PROGRESS then
            Print(item);
        fi;
        AppendTo(CF_LAS_LOG_FILE, item);
    od;
end;


CF_LAS_ResolveTools := function()
    local tools;
    tools := CF_SNS_ExternalTools();
    if IsBoundGlobal("CF_LAS_SINGULAR_EXECUTABLE") then
        tools.singular := ValueGlobal("CF_LAS_SINGULAR_EXECUTABLE");
    fi;
    if IsBoundGlobal("CF_LAS_TIMEOUT_EXECUTABLE") then
        tools.timeout := ValueGlobal("CF_LAS_TIMEOUT_EXECUTABLE");
    fi;
    return tools;
end;


#############################################################################
## Uniform input records
#############################################################################

CF_LAS_InputRecord := function(sourceCategory, sourcePosition, record)
    local input;

    input := rec(
        sourceCategory := sourceCategory,
        sourcePosition := sourcePosition,
        sourceRecord := record
    );

    if sourceCategory = "rank_at_least_15" then
        input.label := Concatenation("large-", String(sourcePosition));
        input.matrixGenerators := record.matrixGenerators;
        input.projectiveGroupId := ShallowCopy(record.projectiveGroupId);
        input.linearGroupId := ShallowCopy(record.linearGroupId);
        input.symplecticPart := record.symplecticPart;
        input.rankS := record.rankS;
        input.storedInvariantDimension := record.cubicInvariantDimension;
        input.storedCentralizerDimension :=
            record.cubicInvariantDimension - record.familyDimension;
        input.storedFamilyDimension := record.familyDimension;
        input.theoreticalSource := record.reference;
    elif sourceCategory = "liftable_abelian" then
        input.label := record.label;
        input.matrixGenerators := record.generators;
        input.projectiveGroupId := ShallowCopy(record.PGLId);
        input.linearGroupId := ShallowCopy(record.GLId);
        input.symplecticPart := "abelian";
        input.rankS := fail;
        input.storedInvariantDimension := record.invariantCubicDimension;
        input.storedCentralizerDimension := record.centralizerGLDimension;
        input.storedFamilyDimension := record.familyDimension;
        input.theoreticalSource :=
            "Peng--Zheng maximal liftable types and their subgroups";
    elif sourceCategory = "nonliftable_abelian" then
        input.label := record.label;
        input.matrixGenerators := record.matrixGenerators;
        input.projectiveGroupId := ShallowCopy(record.projectiveGroupId);
        input.linearGroupId := ShallowCopy(record.linearGroupId);
        input.symplecticPart := record.symplecticPart;
        input.rankS := record.rankS;
        input.storedInvariantDimension := record.cubicInvariantDimension;
        input.storedCentralizerDimension := record.centralizerDimension;
        input.storedFamilyDimension := record.familyDimension;
        input.theoreticalSource := record.smoothnessStatus;
    else
        Error("Unknown smoothness source category: ", sourceCategory, ".");
    fi;

    return input;
end;


CF_LAS_AllInputs := function()
    local inputs, position, record;

    if Length(LargeKoikeFamilies) <> 76 then
        Error("Expected 76 rank-at-least-15 candidate records.");
    fi;
    if Length(FinalLiftableAbelianCandidates) <> 53 then
        Error("Expected 53 liftable abelian candidate records.");
    fi;
    if Length(FinalNonliftableAbelianCandidates) <> 2 then
        Error("Expected two non-liftable abelian candidate records.");
    fi;

    inputs := [];
    position := 0;
    for record in LargeKoikeFamilies do
        position := position + 1;
        Add(inputs, CF_LAS_InputRecord(
            "rank_at_least_15",
            position,
            record
        ));
    od;
    position := 0;
    for record in FinalLiftableAbelianCandidates do
        position := position + 1;
        Add(inputs, CF_LAS_InputRecord(
            "liftable_abelian",
            position,
            record
        ));
    od;
    position := 0;
    for record in FinalNonliftableAbelianCandidates do
        position := position + 1;
        Add(inputs, CF_LAS_InputRecord(
            "nonliftable_abelian",
            position,
            record
        ));
    od;
    return inputs;
end;


# Reconstruct the basis and centralizer; compare dimensions, not basis order
# or group IDs. Witness coefficients refer to this reconstructed basis.
CF_LAS_PrepareCandidate := function(input)
    local cubic, centralizer, computedFamilyDimension, audit, candidate;

    cubic := CF_CubicInvariantBasis(
        input.matrixGenerators,
        rec(buildPolynomialObjects := false, buildStrings := true)
    );
    centralizer := CF_CentralizerAlgebraBasis(
        input.matrixGenerators,
        false,
        6
    );
    computedFamilyDimension :=
        cubic.invariantDimension - centralizer.dimension;

    audit := rec(
        storedInvariantDimension := input.storedInvariantDimension,
        computedInvariantDimension := cubic.invariantDimension,
        storedCentralizerDimension := input.storedCentralizerDimension,
        computedCentralizerDimension := centralizer.dimension,
        storedFamilyDimension := input.storedFamilyDimension,
        computedFamilyDimension := computedFamilyDimension
    );
    audit.verified :=
        audit.storedInvariantDimension = audit.computedInvariantDimension
        and audit.storedCentralizerDimension
            = audit.computedCentralizerDimension
        and audit.storedFamilyDimension = audit.computedFamilyDimension;

    candidate := rec(
        cubicInvariantDimension := cubic.invariantDimension,
        cubicInvariantBasisVectors := cubic.coefficientBasis,
        cubicInvariantBasisStrings := cubic.polynomialStrings,
        cubicMonomialExponents := cubic.monomialExponents
    );
    return rec(candidate := candidate, audit := audit);
end;


CF_LAS_SourceCount := function(results, category, status)
    return Number(
        results,
        result -> result.sourceCategory = category
                  and (status = fail or result.status = status)
    );
end;


#############################################################################
## Main verification
#############################################################################

CF_LAS_Run := function()
    local tools, inputs, results, startTime, position, input,
          candidateStartTime, prepared, witness, result,
          dimensionAuditCount, dimensionFailureCount, smoothCount,
          computationalSmoothCount, unknownCount, run, outputStream;

    if not IsInt(CF_LAS_MAX_MEMBER_TRIALS)
       or CF_LAS_MAX_MEMBER_TRIALS < 1 then
        Error("CF_LAS_MAX_MEMBER_TRIALS must be a positive integer.");
    fi;
    if not IsInt(CF_LAS_MEMBER_TIMEOUT_SECONDS)
       or CF_LAS_MEMBER_TIMEOUT_SECONDS < 1 then
        Error("CF_LAS_MEMBER_TIMEOUT_SECONDS must be a positive integer.");
    fi;

    tools := CF_LAS_ResolveTools();
    if tools.singular = fail or tools.timeout = fail then
        Error("Singular and GNU timeout are required for this verification.");
    fi;
    inputs := CF_LAS_AllInputs();
    results := [];
    startTime := Runtime();

    PrintTo(
        CF_LAS_LOG_FILE,
        "Large and abelian smoothness verification log\n\n",
        "Environment: WSL (Ubuntu)\n",
        "GAP version: ", GAPInfo.Version, "\n",
        "Rank-at-least-15 candidates: 76\n",
        "Large candidates checked computationally: 76\n",
        "Liftable abelian candidates: 53\n",
        "Non-liftable abelian candidates: 2\n",
        "Maximum exact members per family: ",
        CF_LAS_MAX_MEMBER_TRIALS, "\n",
        "Timeout per member: ", CF_LAS_MEMBER_TIMEOUT_SECONDS, " s\n",
        "Singular: ", tools.singular, "\n",
        "GNU timeout: ", tools.timeout, "\n\n",
        "Progress\n"
    );

    for position in [1 .. Length(inputs)] do
        input := inputs[position];
        candidateStartTime := Runtime();
        prepared := CF_LAS_PrepareCandidate(input);
        if not prepared.audit.verified then
            Error(
                "Dimension audit failed for ", input.label,
                " from ", input.sourceCategory, "."
            );
        fi;
        witness := CF_SMOOTH_FindExactSmoothMember(
            prepared.candidate,
            tools,
            CF_LAS_MAX_MEMBER_TRIALS,
            CF_LAS_MEMBER_TIMEOUT_SECONDS
        );
        result := rec(
            number := position,
            sourceCategory := input.sourceCategory,
            sourcePosition := input.sourcePosition,
            label := input.label,
            symplecticPart := input.symplecticPart,
            rankS := input.rankS,
            projectiveGroupId := input.projectiveGroupId,
            linearGroupId := input.linearGroupId,
            verificationMode := "exact_computation",
            dimensionAudit := prepared.audit,
            theoreticalSource := input.theoreticalSource,
            status := witness.status,
            proofType := witness.proofType,
            trials := witness.trials,
            runtimeMilliseconds := Runtime() - candidateStartTime
        );
        if witness.status = "smooth" then
            result.coefficients := witness.coefficients;
            result.smoothPolynomial := witness.polynomial;
        fi;
        CF_LAS_Log(
            position, ". ", input.sourceCategory, " ", input.label,
            ": ", result.status,
            "; exact computation; dimensions = ",
            prepared.audit.computedInvariantDimension, "/",
            prepared.audit.computedCentralizerDimension, "/",
            prepared.audit.computedFamilyDimension,
            "; elapsed ", result.runtimeMilliseconds, " ms\n"
        );
        Add(results, result);
    od;

    dimensionAuditCount := Number(
        results,
        result -> result.dimensionAudit <> fail
    );
    dimensionFailureCount := Number(
        results,
        result -> result.dimensionAudit <> fail
                  and not result.dimensionAudit.verified
    );
    smoothCount := Number(results, result -> result.status = "smooth");
    computationalSmoothCount := Number(
        results,
        result -> result.status = "smooth"
                  and result.verificationMode = "exact_computation"
    );
    unknownCount := Number(results, result -> result.status = "unknown");

    run := rec(
        schemaVersion := 1,
        sourceFiles := [
            "gap_saturation/gap_large_koike_families.g",
            "gap_liftable_abelian/gap_liftable_abelian_data.g",
            "gap_nonliftable_abelian/gap_nonliftable_abelian_data.g"
        ],
        numberOfCandidates := Length(results),
        rankAtLeast15Count :=
            CF_LAS_SourceCount(results, "rank_at_least_15", fail),
        liftableAbelianCount :=
            CF_LAS_SourceCount(results, "liftable_abelian", fail),
        nonliftableAbelianCount :=
            CF_LAS_SourceCount(results, "nonliftable_abelian", fail),
        dimensionAuditCount := dimensionAuditCount,
        dimensionFailureCount := dimensionFailureCount,
        smoothCount := smoothCount,
        computationalSmoothCount := computationalSmoothCount,
        unknownCount := unknownCount,
        allDimensionsVerified := dimensionFailureCount = 0,
        allFamiliesSmooth := smoothCount = Length(results),
        maximumMemberTrials := CF_LAS_MAX_MEMBER_TRIALS,
        memberTimeoutSeconds := CF_LAS_MEMBER_TIMEOUT_SECONDS,
        externalTools := rec(
            environment := "WSL (Ubuntu)",
            gapVersion := GAPInfo.Version,
            singular := tools.singular,
            timeout := tools.timeout
        ),
        runtimeMilliseconds := Runtime() - startTime,
        results := results
    );

    outputStream := OutputTextFile(CF_LAS_OUTPUT_FILE, false);
    if outputStream = fail then
        Error("Cannot create ", CF_LAS_OUTPUT_FILE, ".");
    fi;
    SetPrintFormattingStatus(outputStream, false);
    PrintTo(
        outputStream,
        "# Generated by gap_large_abelian_smoothness.g.\n",
        "# GAP-readable exact smoothness certificates.\n\n",
        "LargeAbelianSmoothnessRun := ", run, ";\n",
        "LargeAbelianSmoothnessResults := ",
        "LargeAbelianSmoothnessRun.results;\n"
    );
    CloseStream(outputStream);

    CF_LAS_Log(
        "\nSummary\n",
        "dimension audits passed = ",
        dimensionAuditCount - dimensionFailureCount, "/",
        dimensionAuditCount, " computational checks\n",
        "smooth = ", smoothCount, "/", Length(results), "\n",
        "  exact computational certificates = ",
        computationalSmoothCount, "\n",
        "unknown = ", unknownCount, "\n",
        "runtime = ", run.runtimeMilliseconds, " ms\n",
        "output = ", CF_LAS_OUTPUT_FILE, "\n"
    );
    return run;
end;


if CF_LAS_AUTO_RUN then
    CF_LAS_LAST_RUN := CF_LAS_Run();
fi;


RECORDED RESULT

The diagonal enumeration gives 51 ordinary candidates.  Adding the explicit C32 and C48 actions gives 53 liftable abelian candidates.  The calculation records the strict linear group, its projective quotient, the invariant cubic space, and the family dimension for every candidate.

A separate characteristic-zero smoothness calculation found a smooth member in each of the 53 liftable invariant spaces and in both non-liftable invariant spaces.  The same calculation also verified the 76 large-group candidates.  These are candidates before the saturation comparison; the number 53 is not a count of final saturated families.

The two non-liftable abelian candidates, with projective groups C3^2 and C6 x C3, are supplied separately by the theoretical classification.  Their projective GAP IDs are [9,2] and [18,5], and their family dimensions are 2 and 1.  They are not outputs of the liftable enumeration.  Thus the abelian input to the later calculations consists of 53 liftable and two non-liftable candidates.


==> anc/results.txt <==
CLASSIFICATION RESULTS

This file gives a compact plain-text record of the final classifications.  Each family is represented by one line.  The numbering agrees with the tables in the article.  A GAP identifier [order,--] means that the group order is known but no SmallGroups identifier is supplied.

For a cover line i<TAB>{j1,j2,...}, the strict linear group of family i is conjugate to a proper subgroup of the strict linear group of each listed family j.  The geometric inclusion of families is in the opposite direction.  The transitive closure of the cover lines gives the complete proper-containment relation.

CUBIC FOURFOLDS

There are 156 families.  Of these, 134 are liftable and 131 are F-liftable.  The A-maximal family numbers are
{1,2,3,4,5,6,7,8,13,14,18,20,24,41,44,96,127,152,154,155,156}.

Family fields:
number<TAB>projective group<TAB>symplectic part<TAB>rank S<TAB>generic index<TAB>index<TAB>dimension<TAB>strict linear ID<TAB>projective ID<TAB>liftable<TAB>F-liftable<TAB>A-maximal

1	C_3^5:S_6	3^4:A_6	20	6	6	0	[524880, --]	[174960, --]	No	No	Yes
2	A_7	A_7	20	1	1	0	[7560, --]	[2520, --]	No	No	Yes
3	S_7	A_7	20	2	2	0	[15120, --]	[5040, --]	Yes	Yes	Yes
4	3^{1+4}:(C_4^2:C_2)	3^{1+4}:2.2^2	20	4	4	0	[23328, --]	[7776, --]	No	No	Yes
5	M_{10}	M_10	20	1	1	0	[2160, --]	[720, --]	No	No	Yes
6	M_{10}	M_10	20	1	1	0	[2160, --]	[720, --]	No	No	Yes
7	L_2(11)\times C_3	L_2(11)	20	3	3	0	[5940, --]	[1980, --]	Yes	Yes	Yes
8	S_{3,5}\times C_3	A_3,5	20	6	6	0	[6480, --]	[2160, --]	Yes	Yes	Yes
9	3^{1+4}:D_8	3^{1+4}:2.2	19	2	2	1	[5832, --]	[1944, --]	No	No	No
10	A_6	A_6	19	1	1	1	[ 1080, 260 ]	[360, --]	No	No	No
11	S_6	A_6	19	2	2	1	[2160, --]	[720, --]	Yes	Yes	No
12	L_2(7)	PSL(2,7)	19	1	1	1	[ 504, 157 ]	[168, --]	Yes	Yes	No
13	L_2(7):C_2	PSL(2,7)	19	1	2	0	[ 1008, 882 ]	[336, --]	Yes	Yes	Yes
14	L_2(7):C_2	PSL(2,7)	19	1	2	0	[ 1008, 882 ]	[336, --]	Yes	Yes	Yes
15	S_5	S_5	19	1	1	1	[ 360, 119 ]	[120, --]	Yes	Yes	No
16	S_5\times C_2	S_5	19	2	2	1	[ 720, 769 ]	[240, --]	Yes	Yes	No
17	M_9	M_9	19	1	1	1	[ 216, 88 ]	[ 72, 41 ]	No	No	No
18	M_9:C_3	M_9	19	1	3	0	[ 648, 533 ]	[216, --]	No	No	Yes
19	N_{72}\times C_2	N_72	19	2	2	1	[ 432, 754 ]	[ 144, 186 ]	Yes	Yes	No
20	T_{48}	T_48	19	1	1	1	[ 144, 122 ]	[48, --]	Yes	Yes	Yes
21	3^{1+4}:C_2^2	3^{1+4}:2	18	2	2	2	[2916, --]	[972, --]	No	No	No
22	3^{1+4}:(C_4\times C_2)	3^{1+4}:2	18	2	4	1	[5832, --]	[ 1944, 3493 ]	No	No	No
23	((C_3\times(C_3^3:C_3)):C_3):(C_2^2)	3^{1+4}:2	18	2	6	1	[8748, --]	[2916, --]	No	No	No
24	((C_3 \times ((C_3^3) : C_3)) : C_3) : (C_4 \times C_2)	3^{1+4}:2	18	2	12	0	[17496, --]	[5832, --]	No	No	Yes
25	A_{4,3}	A_4,3	18	1	1	2	[ 216, 95 ]	[ 72, 43 ]	No	No	No
26	A_{4,3}\times C_2	A_4,3	18	1	2	1	[ 432, 538 ]	[ 144, 189 ]	No	No	No
27	S_{4,3}	A_4,3	18	2	2	2	[ 432, 745 ]	[144, --]	Yes	Yes	No
28	S_{4,3}\times C_3	A_4,3	18	2	6	1	[ 1296, 3545 ]	[ 432, 745 ]	Yes	Yes	No
29	A_5	A_5	18	1	1	2	[ 180, 19 ]	[60, --]	Yes	Yes	No
30	A_5\times C_3	A_5	18	1	3	1	[ 540, 88 ]	[ 180, 19 ]	Yes	Yes	No
31	S_5	A_5	18	2	2	2	[ 360, 119 ]	[120, --]	Yes	Yes	No
32	S_5\times C_3	A_5	18	2	6	1	[ 1080, 490 ]	[ 360, 119 ]	Yes	Yes	No
33	C_3^{2}.C_4	3^2.4	18	1	1	2	[ 108, 15 ]	[36, --]	No	No	No
34	N_{72}	3^2.4	18	2	2	2	[ 216, 157 ]	[ 72, 40 ]	Yes	Yes	No
35	S_{3,3}\times C_2	S_3,3	18	2	2	2	[ 216, 170 ]	[ 72, 46 ]	Yes	Yes	No
36	S_{3,3}\times C_6	S_3,3	18	2	6	1	[ 648, 746 ]	[ 216, 170 ]	Yes	Yes	No
37	N_{72}	S_3,3	18	2	2	2	[ 216, 157 ]	[ 72, 40 ]	Yes	Yes	No
38	N_{72}\times C_3	S_3,3	18	2	6	1	[ 648, 718 ]	[ 216, 157 ]	Yes	Yes	No
39	F_{21}	F_21	18	1	1	2	[ 63, 3 ]	[21, --]	Yes	Yes	No
40	C_7:C_6	F_21	18	1	2	1	[ 126, 7 ]	[42, --]	Yes	Yes	No
41	(C_7:C_6)\times C_3	F_21	18	1	6	0	[ 378, 8 ]	[126, --]	No	No	Yes
42	\mathrm{Hol}(5)	Hol_5	18	1	1	2	[ 60, 6 ]	[20, --]	Yes	Yes	No
43	\mathrm{QD}_{16}	QD_16	18	1	1	2	[ 48, 26 ]	[16, --]	Yes	Yes	No
44	(C_8\times C_2): C_2	QD_16	18	1	2	1	[ 96, 182 ]	[ 32, 42 ]	Yes	Yes	Yes
45	S_4	S_4	17	1	1	3	[ 72, 42 ]	[24, --]	Yes	Yes	No
46	S_4\times C_2	S_4	17	1	2	2	[ 144, 188 ]	[ 48, 48 ]	Yes	Yes	No
47	S_4\times C_2	S_4	17	2	2	3	[ 144, 188 ]	[48, --]	Yes	Yes	No
48	Q_8	Q_8	17	1	1	3	[ 24, 11 ]	[8, --]	Yes	Yes	No
49	(C_4\times C_2):C_2	Q_8	17	1	2	2	[ 48, 47 ]	[ 16, 13 ]	Yes	Yes	No
50	\SL(2,3)	Q_8	17	1	3	1	[ 72, 25 ]	[ 24, 3 ]	Yes	Yes	No
51	C_4^2: C_2	Q_8	17	1	4	1	[ 96, 54 ]	[ 32, 11 ]	Yes	Yes	No
52	A_{3,3}	A_3,3	16	1	1	4	[ 54, 8 ]	[18, --]	No	No	No
53	A_{3,3}\times C_2	A_3,3	16	1	2	2	[ 108, 28 ]	[ 36, 13 ]	No	No	No
54	C_3^2:C_6	A_3,3	16	1	3	1	[ 162, 10 ]	[ 54, 5 ]	No	No	No
55	S_{3,3}	A_3,3	16	2	2	4	[ 108, 38 ]	[36, --]	Yes	Yes	No
56	S_{3,3}\times C_3	A_3,3	16	2	6	2	[ 324, 165 ]	[ 108, 38 ]	Yes	Yes	No
57	S_{3,3}\times C_3	A_3,3	16	2	6	2	[ 324, 165 ]	[ 108, 38 ]	Yes	Yes	No
58	D_{12}	D_12	16	1	1	4	[ 36, 12 ]	[12, --]	Yes	Yes	No
59	(C_6\times C_2):C_2	D_12	16	1	2	2	[ 72, 30 ]	[ 24, 8 ]	Yes	Yes	No
60	D_{12}\times C_2	D_12	16	1	2	2	[ 72, 48 ]	[ 24, 14 ]	Yes	Yes	No
61	S_3\times C_6	D_12	16	1	3	2	[ 108, 42 ]	[ 36, 12 ]	Yes	Yes	No
62	((C_6\times C_2):C_2)\times C_3	D_12	16	1	6	1	[ 216, 139 ]	[ 72, 30 ]	Yes	Yes	No
63	D_{12}\times C_2	D_12	16	2	2	4	[ 72, 48 ]	[ 24, 14 ]	Yes	Yes	No
64	S_3\times C_6\times C_2	D_12	16	2	6	2	[ 216, 174 ]	[ 72, 48 ]	Yes	Yes	No
65	A_4	A_4	16	1	1	4	[ 36, 11 ]	[12, --]	Yes	Yes	No
66	A_4\times C_2	A_4	16	1	2	3	[ 72, 47 ]	[ 24, 13 ]	Yes	Yes	No
67	A_4\times C_3	A_4	16	1	3	2	[ 108, 41 ]	[ 36, 11 ]	Yes	Yes	No
68	S_4	A_4	16	2	2	4	[ 72, 42 ]	[24, --]	Yes	Yes	No
69	S_4\times C_3	A_4	16	2	6	2	[ 216, 163 ]	[ 72, 42 ]	Yes	Yes	No
70	D_{10}	D_10	16	1	1	4	[ 30, 2 ]	[10, --]	Yes	Yes	No
71	D_{20}	D_10	16	1	2	2	[ 60, 10 ]	[ 20, 4 ]	Yes	Yes	No
72	D_{10}\times C_3	D_10	16	1	3	2	[ 90, 5 ]	[ 30, 2 ]	Yes	Yes	No
73	D_8	D_8	15	1	1	5	[ 24, 10 ]	[8, --]	Yes	Yes	No
74	D_8\times C_2	D_8	15	1	2	4	[ 48, 45 ]	[ 16, 11 ]	Yes	Yes	No
75	(C_4\times C_2):C_2	D_8	15	1	2	3	[ 48, 47 ]	[ 16, 13 ]	Yes	Yes	No
76	D_{16}	D_8	15	1	2	2	[ 48, 25 ]	[ 16, 7 ]	Yes	Yes	No
77	C_{4}	C4	14	1	1	6	[ 12, 2 ]	[ 4, 1 ]	Yes	Yes	No
78	D_8	C4	14	1	2	5	[ 24, 10 ]	[ 8, 3 ]	Yes	Yes	No
79	C_{4} \times C_{2}	C4	14	1	2	4	[ 24, 9 ]	[ 8, 2 ]	Yes	Yes	No
80	D_8	C4	14	1	2	3	[ 24, 10 ]	[ 8, 3 ]	Yes	Yes	No
81	C_{4} \times C_{4}	C4	14	1	4	2	[ 48, 20 ]	[ 16, 2 ]	Yes	Yes	No
82	C_8:C_2	C4	14	1	4	2	[ 48, 24 ]	[ 16, 6 ]	Yes	Yes	No
83	S_3	S3	14	1	1	6	[ 18, 3 ]	[ 6, 1 ]	Yes	Yes	No
84	D_{12}	S3	14	1	2	3	[ 36, 12 ]	[ 12, 4 ]	Yes	Yes	No
85	D_{12}	S3	14	1	2	3	[ 36, 12 ]	[ 12, 4 ]	Yes	Yes	No
86	S_3\times C_3	S3	14	1	3	3	[ 54, 12 ]	[ 18, 3 ]	Yes	Yes	No
87	S_3\times C_3	S3	14	1	3	2	[ 54, 12 ]	[ 18, 3 ]	Yes	Yes	No
88	D_{12}	S3	14	2	2	6	[ 36, 12 ]	[ 12, 4 ]	Yes	Yes	No
89	S_3\times C_4	S3	14	2	4	3	[ 72, 27 ]	[ 24, 5 ]	Yes	Yes	No
90	S_3\times C_6	S3	14	2	6	3	[ 108, 42 ]	[ 36, 12 ]	Yes	Yes	No
91	S_3\times C_6	S3	14	2	6	3	[ 108, 42 ]	[ 36, 12 ]	Yes	Yes	No
92	S_3\times C_6	S3	14	2	6	2	[ 108, 42 ]	[ 36, 12 ]	Yes	Yes	No
93	S_3\times C_8	S3	14	2	8	1	[ 144, 69 ]	[ 48, 4 ]	Yes	Yes	No
94	S_3\times C_{12}	S3	14	2	12	1	[ 216, 136 ]	[ 72, 27 ]	Yes	Yes	No
95	S_3\times C_{12}	S3	14	2	12	1	[ 216, 136 ]	[ 72, 27 ]	Yes	Yes	No
96	S_3\times C_{24}	S3	14	2	24	0	[ 432, 464 ]	[ 144, 69 ]	Yes	Yes	Yes
97	C_2^2	C2^2	12	1	1	8	[ 12, 5 ]	[ 4, 2 ]	Yes	Yes	No
98	C_2^3	C2^2	12	1	2	7	[ 24, 15 ]	[ 8, 5 ]	Yes	Yes	No
99	D_8	C2^2	12	1	2	6	[ 24, 10 ]	[ 8, 3 ]	Yes	Yes	No
100	C_2^3	C2^2	12	1	2	5	[ 24, 15 ]	[ 8, 5 ]	Yes	Yes	No
101	C_{6} \times C_{2}	C2^2	12	1	3	4	[ 36, 14 ]	[ 12, 5 ]	Yes	Yes	No
102	A_4	C2^2	12	1	3	3	[ 36, 11 ]	[ 12, 3 ]	Yes	Yes	No
103	D_8\times C_3	C2^2	12	1	6	3	[ 72, 37 ]	[ 24, 10 ]	Yes	Yes	No
104	A_4\times C_2	C2^2	12	1	6	2	[ 72, 47 ]	[ 24, 13 ]	Yes	Yes	No
105	A_4\times C_2	C2^2	12	1	6	2	[ 72, 16 ]	[ 24, 13 ]	Yes	No	No
106	C_{3}	C3	12	1	1	8	[ 9, 2 ]	[ 3, 1 ]	Yes	Yes	No
107	S_3	C3	12	1	2	4	[ 18, 3 ]	[ 6, 1 ]	Yes	Yes	No
108	C_{6}	C3	12	1	2	4	[ 18, 5 ]	[ 6, 2 ]	Yes	Yes	No
109	C_{6}	C3	12	1	2	4	[ 18, 5 ]	[ 6, 2 ]	Yes	Yes	No
110	C_3^2	C3	12	1	3	4	[ 27, 5 ]	[ 9, 2 ]	Yes	Yes	No
111	C_3^2	C3	12	1	3	3	[ 27, 5 ]	[ 9, 2 ]	Yes	Yes	No
112	C_3^2	C3	12	1	3	2	[ 27, 4 ]	[ 9, 2 ]	No	No	No
113	C_{6} \times C_{3}	C3	12	1	6	2	[ 54, 15 ]	[ 18, 5 ]	Yes	Yes	No
114	C_{6} \times C_{3}	C3	12	1	6	1	[ 54, 11 ]	[ 18, 5 ]	No	No	No
115	S_3	C3	12	2	2	8	[ 18, 3 ]	[ 6, 1 ]	Yes	Yes	No
116	S_3\times C_3	C3	12	2	6	4	[ 54, 12 ]	[ 18, 3 ]	Yes	Yes	No
117	S_3\times C_3	C3	12	2	6	4	[ 54, 12 ]	[ 18, 3 ]	Yes	Yes	No
118	S_3\times C_3	C3	12	2	6	3	[ 54, 12 ]	[ 18, 3 ]	Yes	Yes	No
119	C_{2}	C2	8	1	1	12	[ 6, 2 ]	[ 2, 1 ]	Yes	Yes	No
120	C_2^2	C2	8	1	2	10	[ 12, 5 ]	[ 4, 2 ]	Yes	Yes	No
121	C_2^2	C2	8	1	2	8	[ 12, 5 ]	[ 4, 2 ]	Yes	Yes	No
122	C_2^2	C2	8	1	2	6	[ 12, 5 ]	[ 4, 2 ]	Yes	Yes	No
123	C_{6}	C2	8	1	3	6	[ 18, 5 ]	[ 6, 2 ]	Yes	Yes	No
124	C_{4} \times C_{2}	C2	8	1	4	5	[ 24, 9 ]	[ 8, 2 ]	Yes	Yes	No
125	C_{6} \times C_{2}	C2	8	1	6	5	[ 36, 14 ]	[ 12, 5 ]	Yes	Yes	No
126	C_{6}	C2	8	1	3	4	[ 18, 5 ]	[ 6, 2 ]	Yes	Yes	No
127	C_{4} \times C_{2}	C2	8	1	4	4	[ 24, 9 ]	[ 8, 2 ]	Yes	Yes	Yes
128	C_{6} \times C_{2}	C2	8	1	6	3	[ 36, 14 ]	[ 12, 5 ]	Yes	Yes	No
129	C_{8} \times C_{2}	C2	8	1	8	2	[ 48, 23 ]	[ 16, 5 ]	Yes	Yes	No
130	C_{12} \times C_{2}	C2	8	1	12	2	[ 72, 36 ]	[ 24, 9 ]	Yes	Yes	No
131	C_{12} \times C_{2}	C2	8	1	12	1	[ 72, 36 ]	[ 24, 9 ]	Yes	Yes	No
132	1	1	0	1	1	20	[ 3, 1 ]	[ 1, 1 ]	Yes	Yes	No
133	C_{2}	1	0	1	2	14	[ 6, 2 ]	[ 2, 1 ]	Yes	Yes	No
134	C_{2}	1	0	1	2	10	[ 6, 2 ]	[ 2, 1 ]	Yes	Yes	No
135	C_{3}	1	0	1	3	10	[ 9, 2 ]	[ 3, 1 ]	Yes	Yes	No
136	C_{3}	1	0	1	3	7	[ 9, 2 ]	[ 3, 1 ]	Yes	Yes	No
137	C_{4}	1	0	1	4	7	[ 12, 2 ]	[ 4, 1 ]	Yes	Yes	No
138	C_{4}	1	0	1	4	7	[ 12, 2 ]	[ 4, 1 ]	Yes	Yes	No
139	C_{6}	1	0	1	6	7	[ 18, 5 ]	[ 6, 2 ]	Yes	Yes	No
140	C_{3}	1	0	1	3	6	[ 9, 1 ]	[ 3, 1 ]	Yes	No	No
141	C_{6}	1	0	1	6	5	[ 18, 5 ]	[ 6, 2 ]	Yes	Yes	No
142	C_{6}	1	0	1	6	4	[ 18, 5 ]	[ 6, 2 ]	Yes	Yes	No
143	C_{6}	1	0	1	6	3	[ 18, 2 ]	[ 6, 2 ]	Yes	No	No
144	C_{8}	1	0	1	8	3	[ 24, 2 ]	[ 8, 1 ]	Yes	Yes	No
145	C_{8}	1	0	1	8	3	[ 24, 2 ]	[ 8, 1 ]	Yes	Yes	No
146	C_{8}	1	0	1	8	3	[ 24, 2 ]	[ 8, 1 ]	Yes	Yes	No
147	C_{12}	1	0	1	12	3	[ 36, 8 ]	[ 12, 2 ]	Yes	Yes	No
148	C_{12}	1	0	1	12	3	[ 36, 8 ]	[ 12, 2 ]	Yes	Yes	No
149	C_{12}	1	0	1	12	2	[ 36, 8 ]	[ 12, 2 ]	Yes	Yes	No
150	C_{12}	1	0	1	12	2	[ 36, 8 ]	[ 12, 2 ]	Yes	Yes	No
151	C_{16}	1	0	1	16	1	[ 48, 2 ]	[ 16, 1 ]	Yes	Yes	No
152	C_{16}	1	0	1	16	1	[ 48, 2 ]	[ 16, 1 ]	Yes	Yes	Yes
153	C_{24}	1	0	1	24	1	[ 72, 14 ]	[ 24, 2 ]	Yes	Yes	No
154	C_{24}	1	0	1	24	1	[ 72, 14 ]	[ 24, 2 ]	Yes	Yes	Yes
155	C_{32}	1	0	1	32	0	[ 96, 2 ]	[ 32, 1 ]	Yes	Yes	Yes
156	C_{48}	1	0	1	48	0	[ 144, 30 ]	[ 48, 2 ]	Yes	Yes	Yes

Fourfold cover relation:
number<TAB>cover targets

1	{}
2	{}
3	{}
4	{}
5	{}
6	{}
7	{}
8	{}
9	{1, 4}
10	{1, 2, 5, 6}
11	{1, 3}
12	{2, 3, 13, 14}
13	{}
14	{}
15	{2}
16	{3, 8}
17	{4, 5, 6, 18}
18	{}
19	{1}
20	{}
21	{9, 22, 23}
22	{4, 24}
23	{1, 24}
24	{}
25	{2, 26}
26	{1}
27	{3, 28}
28	{1, 8}
29	{10, 11, 15, 30}
30	{1, 7}
31	{11, 16, 32}
32	{1, 8}
33	{9, 10, 17}
34	{9, 11, 19}
35	{19, 36}
36	{1, 8}
37	{19, 38}
38	{1}
39	{12, 40}
40	{3, 13, 14, 41}
41	{}
42	{5, 6, 15, 16}
43	{5, 6, 20, 44}
44	{}
45	{10, 12, 15, 25, 27, 46}
46	{11, 26}
47	{11, 16, 27}
48	{17, 43, 49, 50}
49	{44, 51}
50	{18}
51	{4}
52	{21, 25, 33, 53, 54}
53	{9, 26}
54	{1, 18}
55	{21, 27, 34, 35, 37, 56, 57}
56	{23, 28, 36}
57	{23, 38}
58	{15, 20, 25, 37, 59, 60, 61}
59	{26, 62}
60	{19, 26}
61	{7, 38, 62}
62	{1}
63	{16, 27, 35, 64}
64	{28, 36}
65	{29, 45, 66, 67}
66	{46}
67	{28, 30}
68	{31, 47, 69}
69	{28, 32}
70	{29, 31, 42, 71, 72}
71	{16}
72	{30, 32}
73	{43, 45, 74, 75, 76}
74	{19, 46, 47}
75	{44}
76	{13, 14, 44}
77	{33, 42, 48, 73, 78, 79, 80}
78	{34, 49, 74}
79	{49, 75, 81, 82}
80	{49, 76}
81	{51}
82	{51}
83	{29, 45, 52, 55, 58, 84, 85, 86, 87}
84	{13, 14, 34, 46, 53, 60}
85	{35, 60}
86	{30, 57, 61}
87	{23, 38, 54}
88	{31, 47, 55, 63, 89, 90, 91, 92}
89	{22, 93, 94, 95}
90	{56, 64, 94}
91	{32, 36, 57, 95}
92	{23, 36}
93	{96}
94	{24, 96}
95	{24}
96	{}
97	{58, 65, 73, 98, 99, 100, 101, 102}
98	{63, 66, 74, 105}
99	{37, 59, 68, 74, 75, 103}
100	{60, 74, 104}
101	{61, 67, 103}
102	{67, 69, 104}
103	{38, 62, 69}
104	{28}
105	{1}
106	{39, 65, 83, 107, 108, 109, 110, 111, 112}
107	{84, 85}
108	{59, 85, 113}
109	{40, 66, 84, 114}
110	{56, 67, 86, 113}
111	{57, 87}
112	{54, 114}
113	{36, 62}
114	{1, 41}
115	{68, 88, 116, 117, 118}
116	{90}
117	{56, 69, 91}
118	{56, 57, 92}
119	{70, 77, 83, 97, 120, 121, 122, 123, 126}
120	{78, 79, 88, 98, 99, 124, 125, 128}
121	{71, 85, 98, 100, 127}
122	{78, 80, 84, 100}
123	{72, 86, 101, 125}
124	{81, 89, 129, 130, 131}
125	{64, 91, 103, 130}
126	{50, 61, 87, 128}
127	{}
128	{62, 92, 131}
129	{93}
130	{95}
131	{24}
132	{106, 119, 133, 134, 135, 136, 140}
133	{108, 115, 120, 121, 137, 138, 139, 141, 142}
134	{107, 109, 121, 122, 143}
135	{110, 116, 123, 139}
136	{102, 110, 111, 117, 126, 141, 142}
137	{124, 144, 145, 147, 149}
138	{124, 127, 146, 148, 150}
139	{90, 113, 117, 125, 147, 148}
140	{112, 143}
141	{91, 104, 113, 118, 128, 149, 150}
142	{113, 128}
143	{105, 114}
144	{129, 151, 153}
145	{129, 152}
146	{154}
147	{94, 130, 153}
148	{130, 154}
149	{95, 131}
150	{131}
151	{155, 156}
152	{}
153	{96, 156}
154	{}
155	{}
156	{}

CUBIC THREEFOLDS

There are 40 families.  Every family is liftable and F-liftable.  The A-maximal family numbers are
{1,2,3,5,24,39,40}.

Family fields:
number<TAB>source fourfold number<TAB>projective group<TAB>Fermat rank<TAB>dimension<TAB>strict linear ID<TAB>projective ID<TAB>liftable<TAB>F-liftable<TAB>A-maximal

1	1	C_3^4:S_5	5	0	[29160, --]	[9720, --]	Yes	Yes	Yes
2	7	L_2(11)	0	0	[ 1980, 57 ]	[ 660, 13 ]	Yes	Yes	Yes
3	8	S_5\times C_3	1	0	[ 1080, 490 ]	[ 360, 119 ]	Yes	Yes	Yes
4	23	S_3\times((C_3^2:C_3):C_2)	2	1	[ 972, 791 ]	[ 324, 122 ]	Yes	Yes	No
5	24	S_3\times((C_3^2:C_3):C_4)	2	0	[ 1944, 3483 ]	[ 648, 541 ]	Yes	Yes	Yes
6	28	S_4\times C_3	1	1	[ 216, 163 ]	[ 72, 42 ]	Yes	Yes	No
7	30	A_5	0	1	[ 180, 19 ]	[ 60, 5 ]	Yes	Yes	No
8	32	S_5	0	1	[ 360, 119 ]	[ 120, 34 ]	Yes	Yes	No
9	36	S_3\times C_6	1	1	[ 108, 42 ]	[ 36, 12 ]	Yes	Yes	No
10	38	(S_3\times S_3):C_2	0	1	[ 216, 157 ]	[ 72, 40 ]	Yes	Yes	No
11	56	S_3\times C_3	1	2	[ 54, 12 ]	[ 18, 3 ]	Yes	Yes	No
12	57	S_3\times S_3	0	2	[ 108, 38 ]	[ 36, 10 ]	Yes	Yes	No
13	61	D_{12}	0	2	[ 36, 12 ]	[ 12, 4 ]	Yes	Yes	No
14	62	(C_6\times C_2):C_2	0	1	[ 72, 30 ]	[ 24, 8 ]	Yes	Yes	No
15	64	C_6\times C_2	1	2	[ 36, 14 ]	[ 12, 5 ]	Yes	Yes	No
16	67	A_4	0	2	[ 36, 11 ]	[ 12, 3 ]	Yes	Yes	No
17	69	S_4	0	2	[ 72, 42 ]	[ 24, 12 ]	Yes	Yes	No
18	72	D_{10}	0	2	[ 30, 2 ]	[ 10, 1 ]	Yes	Yes	No
19	86	S_3	0	3	[ 18, 3 ]	[ 6, 1 ]	Yes	Yes	No
20	90	C_6	1	3	[ 18, 5 ]	[ 6, 2 ]	Yes	Yes	No
21	91	D_{12}	0	3	[ 36, 12 ]	[ 12, 4 ]	Yes	Yes	No
22	94	C_{12}	1	1	[ 36, 8 ]	[ 12, 2 ]	Yes	Yes	No
23	95	S_3\times C_4	0	1	[ 72, 27 ]	[ 24, 5 ]	Yes	Yes	No
24	96	C_{24}	1	0	[ 72, 14 ]	[ 24, 2 ]	Yes	Yes	Yes
25	101	C_2^2	0	4	[ 12, 5 ]	[ 4, 2 ]	Yes	Yes	No
26	103	D_8	0	3	[ 24, 10 ]	[ 8, 3 ]	Yes	Yes	No
27	110	C_3	0	4	[ 9, 2 ]	[ 3, 1 ]	Yes	Yes	No
28	113	C_6	0	2	[ 18, 5 ]	[ 6, 2 ]	Yes	Yes	No
29	116	C_3	1	4	[ 9, 2 ]	[ 3, 1 ]	Yes	Yes	No
30	117	S_3	0	4	[ 18, 3 ]	[ 6, 1 ]	Yes	Yes	No
31	123	C_2	0	6	[ 6, 2 ]	[ 2, 1 ]	Yes	Yes	No
32	125	C_2^2	0	5	[ 12, 5 ]	[ 4, 2 ]	Yes	Yes	No
33	130	C_4\times C_2	0	2	[ 24, 9 ]	[ 8, 2 ]	Yes	Yes	No
34	135	1	0	10	[ 3, 1 ]	[ 1, 1 ]	Yes	Yes	No
35	139	C_2	0	7	[ 6, 2 ]	[ 2, 1 ]	Yes	Yes	No
36	147	C_4	0	3	[ 12, 2 ]	[ 4, 1 ]	Yes	Yes	No
37	148	C_4	0	3	[ 12, 2 ]	[ 4, 1 ]	Yes	Yes	No
38	153	C_8	0	1	[ 24, 2 ]	[ 8, 1 ]	Yes	Yes	No
39	154	C_8	0	1	[ 24, 2 ]	[ 8, 1 ]	Yes	Yes	Yes
40	156	C_{16}	0	0	[ 48, 2 ]	[ 16, 1 ]	Yes	Yes	Yes

Threefold cover relation:
number<TAB>cover targets

1	{}
2	{}
3	{}
4	{1, 5}
5	{}
6	{1, 3}
7	{1, 2}
8	{1, 3}
9	{1, 3}
10	{1}
11	{4, 6, 9}
12	{4, 10}
13	{2, 10, 14}
14	{1}
15	{6, 9}
16	{6, 7}
17	{6, 8}
18	{7, 8}
19	{7, 12, 13}
20	{11, 15, 22}
21	{8, 9, 12, 23}
22	{5, 24}
23	{5}
24	{}
25	{13, 16, 26}
26	{10, 14, 17}
27	{11, 16, 19, 28}
28	{9, 14}
29	{20}
30	{11, 17, 21}
31	{18, 19, 25, 32}
32	{15, 21, 26, 33}
33	{23}
34	{27, 29, 31, 35}
35	{20, 28, 30, 32, 36, 37}
36	{22, 33, 38}
37	{33, 39}
38	{24, 40}
39	{}
40	{}



==> anc/saturation.txt <==
SATURATION AND CONTAINMENT

This file records the exact linear-conjugacy test and the equal-dimensional saturation calculation for the cubic-fourfold candidates.  The matrices, invariant bases, and individual certificates are not repeated in this compact copy.

For finite matrix groups H,L <= GL(6,C), the calculation asks whether P^-1 H P is a subgroup of L for some P in GL(6,C).  A positive answer gives the reverse inclusion of invariant families.  If both smooth families have the same dimension, the smaller group does not define a saturated family.  Necessary group and character tests may reject a pair, but an undecided comparison never removes a candidate.

Some explicit models for proper large families were obtained by a separate representation calculation.  This supplies equation-side representatives for 29 rows.  The completeness of the large-family list comes from the lattice classification, together with smoothness, self-conjugacy, and saturation; it is not deduced from an exhaustive representation search.

GAP CODE: STRICT LINEAR EMBEDDING

## 5. Proof-grade conjugacy embedding for finite matrix groups
#############################################################################

## Prepare a faithful permutation model.  The group identifier is annotation
## only and is never used as a negative embedding certificate.
PreprocessMatrixGroupStrict := function(generators, reportedOrder, groupId)
    local info, matrixGroup, isomorphism, order, dimension;

    if not IsList(generators) or Length(generators) = 0 then
        Error("A nonempty list of invertible square matrices is required.");
    fi;

    dimension := CF_MatrixListDimension(generators);
    if not ForAll(
        generators,
        matrix -> not IsZero(DeterminantMat(matrix))
    ) then
        Error("Every matrix-group generator must be invertible.");
    fi;

    info := rec();
    info.gens := generators;
    info.ambientDimension := dimension;
    info.reported_order := reportedOrder;
    info.h_id := groupId;
    info.h_id_doc := groupId;
    matrixGroup := Group(generators);
    info.G := matrixGroup;

    if not IsFinite(matrixGroup) then
        return rec(
            strict_ok := false,
            G := matrixGroup,
            gens := generators,
            ambientDimension := dimension,
            reason := "infinite_group"
        );
    fi;

    order := Size(matrixGroup);
    if reportedOrder <> fail and order <> reportedOrder then
        Print(
            "WARNING strict order mismatch reported=", reportedOrder,
            " computed=", order, "\n"
        );
    fi;

    isomorphism := IsomorphismPermGroup(matrixGroup);
    if isomorphism = fail then
        return rec(
            strict_ok := false,
            G := matrixGroup,
            gens := generators,
            ambientDimension := dimension,
            reason := "no_perm_model"
        );
    fi;

    info.iso_perm := isomorphism;
    info.P := Image(isomorphism);
    info.order := Size(info.P);
    SetSize(matrixGroup, info.order);
    info.strict_ok := true;
    info.ok := true;
    info.exponent := Exponent(info.P);
    return info;
end;


StrictEnsureFingerprints := function(info)
    if IsBound(info.fps) then
        return info.fps;
    fi;

    info.fps := ConjugacyFingerprintMultisets(info.G, info.iso_perm);
    return info.fps;
end;


StrictEnsureDerived := function(info)
    if not IsBound(info.derived_orders) then
        info.derived_orders := DerivedSeriesOrders(info.P);
    fi;

    return info.derived_orders;
end;


## Cache all source-side character data which are independent of the target.
## A source can be compared with many targets in a catalogue run, so these
## conjugacy classes and traces should be constructed only once.
StrictEnsureSourceCharacterData := function(info)
    local data;

    if IsBound(info.strict_source_character_data) then
        return info.strict_source_character_data;
    fi;

    data := rec();
    data.generators := info.gens;
    data.permutationGenerators := List(
        data.generators,
        element -> Image(info.iso_perm, element)
    );
    data.generatorTraces := List(data.generators, TraceMat);
    data.classRepresentatives := List(
        ConjugacyClasses(info.P),
        Representative
    );
    data.classTraces := List(
        data.classRepresentatives,
        element -> TraceMat(
            PreImagesRepresentative(info.iso_perm, element)
        )
    );
    info.strict_source_character_data := data;
    return data;
end;


## Cache a compact generating set used only to select the subgroup-search
## backend.  Failure is harmless and selects the general backend.
StrictEnsureSmallGeneratingSet := function(info)
    local caught;

    if IsBound(info.strict_small_generating_set_record) then
        return info.strict_small_generating_set_record;
    fi;

    caught := CALL_WITH_CATCH(SmallGeneratingSet, [info.P]);
    if not caught[1] then
        info.strict_small_generating_set_record := rec(
            ok := false,
            generators := fail
        );
    else
        info.strict_small_generating_set_record := rec(
            ok := true,
            generators := caught[2]
        );
    fi;
    return info.strict_small_generating_set_record;
end;


## Return the full automorphism group.  Exceeding max_aut gives an
## inconclusive record rather than a negative embedding result.
StrictAutGroup := function(info, options)
    local automorphismGroup, caught;

    if IsBound(info.strict_automorphism_group) then
        automorphismGroup := info.strict_automorphism_group;
    else
        caught := CALL_WITH_CATCH(AutomorphismGroup, [info.P]);
        if not caught[1] then
            return rec(
                exhaustive := false,
                size := fail,
                aut := fail,
                reason := "aut_error"
            );
        fi;
        automorphismGroup := caught[2];
        info.strict_automorphism_group := automorphismGroup;
    fi;
    if IsBound(options.max_aut)
       and Size(automorphismGroup) > options.max_aut then
        return rec(
            exhaustive := false,
            size := Size(automorphismGroup),
            aut := fail,
            reason := "aut_capped"
        );
    fi;

    return rec(
        exhaustive := true,
        size := Size(automorphismGroup),
        aut := automorphismGroup
    );
end;


## Return one representative of every outer-automorphism coset.  Inner
## twists are redundant: after an embedding phi, composing with conjugation
## by h in the source is target conjugation by phi(h), and hence preserves
## every target trace.  The transversal is cached on the source info record.
StrictOuterAutRepresentatives := function(info, options)
    local automorphismRecord, automorphismGroup, innerGroup,
          representatives, outerSize, caught;

    automorphismRecord := StrictAutGroup(info, options);
    if not automorphismRecord.exhaustive then
        return rec(
            exhaustive := false,
            automorphismSize := automorphismRecord.size,
            innerSize := fail,
            outerSize := fail,
            inner := fail,
            representatives := fail,
            reason := automorphismRecord.reason
        );
    fi;
    automorphismGroup := automorphismRecord.aut;

    if IsBound(info.strict_inner_automorphism_group) then
        innerGroup := info.strict_inner_automorphism_group;
    else
        caught := CALL_WITH_CATCH(
            InnerAutomorphismsAutomorphismGroup,
            [automorphismGroup]
        );
        if not caught[1] then
            return rec(
                exhaustive := false,
                automorphismSize := automorphismRecord.size,
                innerSize := fail,
                outerSize := fail,
                inner := fail,
                representatives := fail,
                reason := "inner_aut_error"
            );
        fi;
        innerGroup := caught[2];
        info.strict_inner_automorphism_group := innerGroup;
    fi;

    outerSize := Index(automorphismGroup, innerGroup);
    if IsBound(options.max_outer_aut)
       and outerSize > options.max_outer_aut then
        return rec(
            exhaustive := false,
            automorphismSize := automorphismRecord.size,
            innerSize := Size(innerGroup),
            outerSize := outerSize,
            inner := innerGroup,
            representatives := fail,
            reason := "outer_aut_capped"
        );
    fi;

    if IsBound(info.strict_outer_automorphism_representatives) then
        representatives :=
            info.strict_outer_automorphism_representatives;
    else
        caught := CALL_WITH_CATCH(
            RightTransversal,
            [automorphismGroup, innerGroup]
        );
        if not caught[1] then
            return rec(
                exhaustive := false,
                automorphismSize := automorphismRecord.size,
                innerSize := Size(innerGroup),
                outerSize := outerSize,
                inner := innerGroup,
                representatives := fail,
                reason := "outer_aut_transversal_error"
            );
        fi;
        representatives := caught[2];
        info.strict_outer_automorphism_representatives := representatives;
    fi;

    return rec(
        exhaustive := true,
        automorphismSize := automorphismRecord.size,
        innerSize := Size(innerGroup),
        outerSize := outerSize,
        inner := innerGroup,
        representatives := representatives
    );
end;


## Compatibility wrapper.  Large automorphism groups should be iterated
## directly through StrictAutGroup rather than materialized as a list.
StrictAutList := function(info, options)
    local automorphismRecord;

    automorphismRecord := StrictAutGroup(info, options);
    if not automorphismRecord.exhaustive then
        return rec(
            exhaustive := false,
            size := automorphismRecord.size,
            list := fail
        );
    fi;

    if automorphismRecord.size > 20000 then
        return rec(
            exhaustive := false,
            size := automorphismRecord.size,
            list := fail,
            reason := "aut_list_too_large_use_group"
        );
    fi;

    return rec(
        exhaustive := true,
        size := automorphismRecord.size,
        list := AsList(automorphismRecord.aut)
    );
end;


## Exact equality of the two natural characters on every conjugacy class.
StrictTraceAllClasses := function(firstInfo, secondInfo, homomorphism)
    local class, element, image;

    for class in ConjugacyClasses(firstInfo.P) do
        element := PreImagesRepresentative(
            firstInfo.iso_perm,
            Representative(class)
        );
        image := PreImagesRepresentative(
            secondInfo.iso_perm,
            Image(
                homomorphism,
                Image(firstInfo.iso_perm, element)
            )
        );

        if TraceMat(element) <> TraceMat(image) then
            return false;
        fi;
    od;

    return true;
end;


## Cache target traces for one isomorphism from the source permutation group.
IsoTraceTable := function(firstInfo, secondInfo, isomorphism)
    return rec(
        info_i := firstInfo,
        info_j := secondInfo,
        iso := isomorphism,
        cache := NewDictionary(One(firstInfo.P), true)
    );
end;


IsoTraceOf := function(table, element)
    local value, image;

    if KnowsDictionary(table.cache, element) then
        return LookupDictionary(table.cache, element);
    fi;

    image := PreImagesRepresentative(
        table.info_j.iso_perm,
        Image(table.iso, element)
    );
    value := TraceMat(image);
    AddDictionary(table.cache, element, value);
    return value;
end;


## Necessary conditions for a conjugacy embedding.  No catalogue group ID is
## used here: every negative result comes from an intrinsic invariant.
NecessaryFiltersStrict := function(firstInfo, secondInfo)
    local firstOk, secondOk;

    firstOk := (IsBound(firstInfo.strict_ok) and firstInfo.strict_ok)
        or (IsBound(firstInfo.ok) and firstInfo.ok);
    secondOk := (IsBound(secondInfo.strict_ok) and secondInfo.strict_ok)
        or (IsBound(secondInfo.ok) and secondInfo.ok);

    if not firstOk or not secondOk then
        return rec(ok := false, reason := "bad_group_data");
    fi;

    if firstInfo.order = fail or secondInfo.order = fail then
        return rec(ok := false, reason := "bad_group_data");
    fi;

    if not IsInt(secondInfo.order / firstInfo.order) then
        return rec(ok := false, reason := "order_divisibility");
    fi;

    if firstInfo.exponent <> fail and secondInfo.exponent <> fail then
        if not IsInt(secondInfo.exponent / firstInfo.exponent) then
            return rec(ok := false, reason := "exponent");
        fi;
    fi;

    if IsBound(firstInfo.derived_orders)
       and IsBound(secondInfo.derived_orders)
       and firstInfo.derived_orders <> fail
       and secondInfo.derived_orders <> fail
       and Length(firstInfo.derived_orders)
           <= Length(secondInfo.derived_orders) then
        if ForAny(
            [1 .. Length(firstInfo.derived_orders)],
            position -> not IsInt(
                secondInfo.derived_orders[position]
                / firstInfo.derived_orders[position]
            )
        ) then
            return rec(ok := false, reason := "derived_series");
        fi;
    fi;

    if IsBound(firstInfo.fps) and IsBound(secondInfo.fps)
       and firstInfo.fps <> fail and secondInfo.fps <> fail then
        if not IsSubmultisetWeighted(
            firstInfo.fps.element_orders,
            secondInfo.fps.element_orders
        ) then
            return rec(ok := false, reason := "element_order_multiset");
        fi;

        if not IsSubmultisetWeighted(
            firstInfo.fps.weak,
            secondInfo.fps.weak
        ) then
            return rec(ok := false, reason := "weak_fingerprint");
        fi;

        if not IsSubmultisetWeighted(
            firstInfo.fps.strong,
            secondInfo.fps.strong
        ) then
            return rec(ok := false, reason := "strong_fingerprint");
        fi;
    fi;

    return rec(ok := true, reason := "passed");
end;


## Exhaustively search subgroup images and outer-automorphism twists of the
## source.  Inner twists are target-conjugate to the identity twist and need
## not be repeated.  An infrastructure or resource failure is returned as
## exhaustive=false and must never be interpreted as non-embedding.
AlgorithmAStrict := function(firstInfo, secondInfo, stopFirst, options)
    local firstGroup, secondGroup, firstPermGroup, secondPermGroup,
          embeddings, generators, permutationGenerators,
          sourceCharacterData,
          outerAutomorphismRecord, outerAutomorphismRepresentatives,
          innerAutomorphismGroup, results,
          isomorphism, automorphism, homomorphism, imageMatrices,
          firstOrder, secondOrder, subgroup, subgroupClass,
          primes, prime, Sylow, matches, position, traceTable,
          generatorTraces, classRepresentatives, classTraces,
          smallGeneratorRecord, useSubgroupClasses,
          representative, caught;

    results := [];
    if not (IsBound(firstInfo.strict_ok) and firstInfo.strict_ok) then
        return rec(
            exhaustive := false,
            list := results,
            reason := "i_not_strict"
        );
    fi;
    if not (IsBound(secondInfo.strict_ok) and secondInfo.strict_ok) then
        return rec(
            exhaustive := false,
            list := results,
            reason := "j_not_strict"
        );
    fi;

    firstGroup := firstInfo.G;
    secondGroup := secondInfo.G;
    firstPermGroup := firstInfo.P;
    secondPermGroup := secondInfo.P;
    firstOrder := Size(firstPermGroup);
    secondOrder := Size(secondPermGroup);

    if not IsInt(secondOrder / firstOrder) then
        return rec(exhaustive := true, list := results, reason := "order");
    fi;

    primes := PrimeDivisors(firstOrder);
    embeddings := [];
    smallGeneratorRecord := StrictEnsureSmallGeneratingSet(firstInfo);
    useSubgroupClasses :=
        secondOrder <= 2000
        and smallGeneratorRecord.ok
        and Length(smallGeneratorRecord.generators) > 2;

    ## Equal orders require only a group isomorphism: the image subgroup must
    ## be the whole target.  This avoids any subgroup enumeration.
    if firstOrder = secondOrder then
        caught := CALL_WITH_CATCH(
            IsomorphismGroups,
            [firstPermGroup, secondPermGroup]
        );
        if not caught[1] then
            return rec(
                exhaustive := false,
                list := results,
                reason := "isomorphism_groups_error"
            );
        fi;
        if caught[2] <> fail then
            Add(embeddings, caught[2]);
        fi;
    elif Length(primes) = 1 and firstOrder <= 100 then
        ## GAP's general isomorphic-subgroup search is often slow for
        ## p-groups.  The Sylow-subgroup path is exhaustive and retains the
        ## established specialized logic.
        prime := primes[1];
        Sylow := SylowSubgroup(secondPermGroup, prime);
        caught := CALL_WITH_CATCH(AllSubgroups, [Sylow]);
        if not caught[1] then
            return rec(
                exhaustive := false,
                list := results,
                reason := "allsubgroups_error"
            );
        fi;

        for subgroup in caught[2] do
            if Size(subgroup) = firstOrder then
                isomorphism := IsomorphismGroups(
                    firstPermGroup,
                    subgroup
                );
                if isomorphism <> fail then
                    Add(embeddings, isomorphism);
                fi;
            fi;
        od;
    elif useSubgroupClasses then
        ## IsomorphicSubgroups can be exceptionally slow when the source
        ## genuinely needs more than two generators.  For a small target,
        ## enumerating its subgroup conjugacy classes is complete and is the
        ## backend recommended by GAP's own performance warning.  Cache the
        ## class list because one target can be used many times.
        if IsBound(secondInfo.strict_subgroup_conjugacy_classes) then
            caught := [ true,
                secondInfo.strict_subgroup_conjugacy_classes ];
        else
            caught := CALL_WITH_CATCH(
                ConjugacyClassesSubgroups,
                [secondPermGroup]
            );
            if caught[1] then
                secondInfo.strict_subgroup_conjugacy_classes := caught[2];
            fi;
        fi;
        if not caught[1] then
            return rec(
                exhaustive := false,
                list := results,
                reason := "ccs_error"
            );
        fi;
        for subgroupClass in caught[2] do
            subgroup := Representative(subgroupClass);
            if Size(subgroup) = firstOrder then
                isomorphism := IsomorphismGroups(
                    firstPermGroup,
                    subgroup
                );
                if isomorphism <> fail then
                    Add(embeddings, isomorphism);
                fi;
            fi;
        od;
    else
        ## IsomorphicSubgroups returns monomorphisms whose image subgroups
        ## represent all target-conjugacy classes isomorphic to the source.
        ## Source outer-automorphism representatives are handled below.
        if IsBound(options.allow_hard_iso)
           and options.allow_hard_iso = false
           and secondOrder > 2000 then
            return rec(
                exhaustive := false,
                list := results,
                reason := "hard_iso_deferred"
            );
        fi;

        caught := CALL_WITH_CATCH(
            IsomorphicSubgroups,
            [secondPermGroup, firstPermGroup]
        );
        if not caught[1] then
            return rec(
                exhaustive := false,
                list := results,
                reason := "isomorphic_subgroups_error"
            );
        fi;
        embeddings := caught[2];
    fi;

    sourceCharacterData := StrictEnsureSourceCharacterData(firstInfo);
    generators := sourceCharacterData.generators;
    permutationGenerators := sourceCharacterData.permutationGenerators;
    generatorTraces := sourceCharacterData.generatorTraces;
    classRepresentatives := sourceCharacterData.classRepresentatives;
    classTraces := sourceCharacterData.classTraces;

    outerAutomorphismRecord :=
        StrictOuterAutRepresentatives(firstInfo, options);
    if not outerAutomorphismRecord.exhaustive then
        if IsBound(outerAutomorphismRecord.reason) then
            return rec(
                exhaustive := false,
                list := results,
                reason := outerAutomorphismRecord.reason
            );
        fi;
        return rec(
            exhaustive := false,
            list := results,
            reason := "outer_aut_error"
        );
    fi;
    outerAutomorphismRepresentatives :=
        outerAutomorphismRecord.representatives;
    innerAutomorphismGroup := outerAutomorphismRecord.inner;

    for isomorphism in embeddings do
        traceTable := IsoTraceTable(firstInfo, secondInfo, isomorphism);

        matches := true;
        for position in [1 .. Length(permutationGenerators)] do
            if generatorTraces[position]
               <> IsoTraceOf(
                   traceTable,
                   permutationGenerators[position]
               ) then
                matches := false;
                break;
            fi;
        od;

        if matches then
            for position in [1 .. Length(classRepresentatives)] do
                if classTraces[position]
                   <> IsoTraceOf(
                       traceTable,
                       classRepresentatives[position]
                   ) then
                    matches := false;
                    break;
                fi;
            od;
        fi;

        if matches then
            homomorphism := GroupHomomorphismByImages(
                firstPermGroup,
                secondPermGroup,
                permutationGenerators,
                List(
                    permutationGenerators,
                    element -> Image(isomorphism, element)
                )
            );

            if homomorphism <> fail and IsInjective(homomorphism) then
                imageMatrices := List(
                    generators,
                    element -> PreImagesRepresentative(
                        secondInfo.iso_perm,
                        Image(
                            homomorphism,
                            Image(firstInfo.iso_perm, element)
                        )
                    )
                );
                Add(
                    results,
                    rec(images := imageMatrices, method := "A_strict")
                );

                if stopFirst then
                    return rec(
                        exhaustive := true,
                        list := results,
                        reason := "found"
                    );
                fi;
                continue;
            fi;
        fi;

        ## The identity twist was tested above.  The unique representative
        ## lying in Inn(H) is therefore skipped as well.
        for automorphism in outerAutomorphismRepresentatives do
            if automorphism in innerAutomorphismGroup then
                continue;
            fi;
            matches := true;
            for position in [1 .. Length(permutationGenerators)] do
                if generatorTraces[position]
                   <> IsoTraceOf(
                       traceTable,
                       Image(
                           automorphism,
                           permutationGenerators[position]
                       )
                   ) then
                    matches := false;
                    break;
                fi;
            od;

            if not matches then
                continue;
            fi;

            for position in [1 .. Length(classRepresentatives)] do
                if classTraces[position]
                   <> IsoTraceOf(
                       traceTable,
                       Image(
                           automorphism,
                           classRepresentatives[position]
                       )
                   ) then
                    matches := false;
                    break;
                fi;
            od;

            if not matches then
                continue;
            fi;

            homomorphism := GroupHomomorphismByImages(
                firstPermGroup,
                secondPermGroup,
                permutationGenerators,
                List(
                    permutationGenerators,
                    element -> Image(
                        isomorphism,
                        Image(automorphism, element)
                    )
                )
            );

            if homomorphism = fail or not IsInjective(homomorphism) then
                continue;
            fi;

            imageMatrices := List(
                generators,
                element -> PreImagesRepresentative(
                    secondInfo.iso_perm,
                    Image(
                        homomorphism,
                        Image(firstInfo.iso_perm, element)
                    )
                )
            );
            Add(
                results,
                rec(images := imageMatrices, method := "A_strict")
            );

            if stopFirst then
                return rec(
                    exhaustive := true,
                    list := results,
                    reason := "found"
                );
            fi;
            break;
        od;

        if Length(results) > 0 and stopFirst then
            return rec(
                exhaustive := true,
                list := results,
                reason := "found"
            );
        fi;
    od;

    return rec(
        exhaustive := true,
        list := results,
        reason := "exhausted_no_verified_candidate"
    );
end;


## Try to construct an explicit conjugating matrix.  A failed witness search
## does not negate a character-theoretically proved embedding.
StrictVerifyCandidates := function(firstInfo, secondInfo, candidates)
    local firstGenerators, candidate, matrix;

    firstGenerators := firstInfo.gens;
    for candidate in candidates do
        matrix := FindInvertibleIntertwiner(
            firstGenerators,
            candidate.images
        );
        if matrix = fail then
            continue;
        fi;

        if VerifyConjugation(
            firstGenerators,
            candidate.images,
            matrix,
            secondInfo.G
        ) then
            return rec(
                found := true,
                P := matrix,
                images := candidate.images,
                method := candidate.method
            );
        fi;
    od;

    return rec(found := false);
end;


## Complete strict entry point.  Its status is one of embedded,
## no_embedding, or undecided.  Only exhaustive negative searches return
## no_embedding.
SearchEmbeddingStrict := function(firstInfo, secondInfo, arg...)
    local options, filters, search, verification,
          firstDimension, secondDimension, constructWitness, literalWitness;

    if Length(arg) = 0 then
        options := rec();
    else
        options := arg[1];
    fi;
    if not IsRecord(options) then
        Error("Strict embedding options must be a record.");
    fi;
    if not IsBound(options.stop_first) then
        options.stop_first := false;
    fi;
    if not IsBound(options.try_literal_inclusion) then
        options.try_literal_inclusion := true;
    fi;
    if options.try_literal_inclusion <> true
       and options.try_literal_inclusion <> false then
        Error("try_literal_inclusion must be true or false.");
    fi;
    if not IsBound(options.use_fingerprints) then
        options.use_fingerprints := true;
    fi;
    if options.use_fingerprints <> true
       and options.use_fingerprints <> false then
        Error("use_fingerprints must be true or false.");
    fi;
    constructWitness := true;
    if IsBound(options.construct_witness) then
        if options.construct_witness <> true
           and options.construct_witness <> false then
            Error("construct_witness must be true or false.");
        fi;
        constructWitness := options.construct_witness;
    fi;

    if not (IsBound(firstInfo.strict_ok) and firstInfo.strict_ok) then
        return rec(
            ok := fail,
            status := "undecided",
            reason := "preprocess_i",
            method := "strict"
        );
    fi;
    if not (IsBound(secondInfo.strict_ok) and secondInfo.strict_ok) then
        return rec(
            ok := fail,
            status := "undecided",
            reason := "preprocess_j",
            method := "strict"
        );
    fi;

    if IsBound(firstInfo.ambientDimension) then
        firstDimension := firstInfo.ambientDimension;
    else
        firstDimension := CF_MatrixListDimension(firstInfo.gens);
    fi;
    if IsBound(secondInfo.ambientDimension) then
        secondDimension := secondInfo.ambientDimension;
    else
        secondDimension := CF_MatrixListDimension(secondInfo.gens);
    fi;
    if firstDimension <> secondDimension then
        return rec(
            ok := false,
            status := "no_embedding",
            reason := "ambient_dimension",
            method := "filter"
        );
    fi;

    if firstInfo.order = fail or secondInfo.order = fail then
        return rec(
            ok := fail,
            status := "undecided",
            reason := "bad_group_data",
            method := "filter"
        );
    fi;
    if not IsInt(secondInfo.order / firstInfo.order) then
        return rec(
            ok := false,
            status := "no_embedding",
            reason := "order_divisibility",
            method := "filter"
        );
    fi;
    if firstInfo.exponent <> fail and secondInfo.exponent <> fail then
        if not IsInt(secondInfo.exponent / firstInfo.exponent) then
            return rec(
                ok := false,
                status := "no_embedding",
                reason := "exponent",
                method := "filter"
            );
        fi;
    fi;

    ## Many catalogue records use compatible coordinates.  Literal matrix
    ## containment is already a complete positive certificate with P = 1.
    ## Failure of this fast path is not used as a negative result.
    if options.try_literal_inclusion = true
       and ForAll(
           firstInfo.gens,
           element -> element in secondInfo.G
       ) then
        if constructWitness then
            literalWitness := IdentityMat(firstDimension);
        else
            literalWitness := fail;
        fi;
        return rec(
            ok := true,
            status := "embedded",
            reason := "literal_matrix_subgroup",
            method := "literal_matrix_subgroup",
            P := literalWitness,
            images := ShallowCopy(firstInfo.gens)
        );
    fi;

    ## Derived-series orders are normally cheaper than the full element and
    ## characteristic-polynomial fingerprints.  Apply that exact necessary
    ## filter first, and construct fingerprints only for surviving pairs.
    StrictEnsureDerived(firstInfo);
    StrictEnsureDerived(secondInfo);
    filters := NecessaryFiltersStrict(firstInfo, secondInfo);

    if not filters.ok then
        if filters.reason = "bad_group_data" then
            return rec(
                ok := fail,
                status := "undecided",
                reason := "bad_group_data",
                method := "filter"
            );
        fi;
        return rec(
            ok := false,
            status := "no_embedding",
            reason := filters.reason,
            method := "filter"
        );
    fi;

    # Fingerprints are optional necessary filters.  Disabling them changes
    # only the fast rejection stage: AlgorithmAStrict below still performs
    # the exhaustive subgroup and character comparison.
    if options.use_fingerprints then
        StrictEnsureFingerprints(firstInfo);
        StrictEnsureFingerprints(secondInfo);
        filters := NecessaryFiltersStrict(firstInfo, secondInfo);

        if not filters.ok then
            if filters.reason = "bad_group_data" then
                return rec(
                    ok := fail,
                    status := "undecided",
                    reason := "bad_group_data",
                    method := "filter"
                );
            fi;
            return rec(
                ok := false,
                status := "no_embedding",
                reason := filters.reason,
                method := "filter"
            );
        fi;
    fi;

    search := AlgorithmAStrict(
        firstInfo,
        secondInfo,
        options.stop_first,
        options
    );
    if not search.exhaustive then
        return rec(
            ok := fail,
            status := "undecided",
            reason := search.reason,
            method := "A_strict"
        );
    fi;
    if Length(search.list) = 0 then
        return rec(
            ok := false,
            status := "no_embedding",
            reason := "exhausted_no_verified_candidate",
            method := "A_strict"
        );
    fi;

    if not constructWitness then
        return rec(
            ok := true,
            status := "embedded",
            reason := "character_iso_witness_skipped",
            method := search.list[1].method,
            P := fail,
            images := search.list[1].images
        );
    fi;

    verification := StrictVerifyCandidates(
        firstInfo,
        secondInfo,
        search.list
    );
    if verification.found then
        return rec(
            ok := true,
            status := "embedded",
            reason := "found",
            method := verification.method,
            P := verification.P,
            images := verification.images
        );
    fi;

    ## Over characteristic zero, equality of the natural characters of two
    ## finite-group representations proves their linear equivalence.  Thus an
    ## injective character-matching homomorphism proves the embedding even if
    ## the optional explicit intertwiner was not found.
    return rec(
        ok := true,
        status := "embedded",
        reason := "character_iso_no_explicit_P",
        method := search.list[1].method,
        P := fail,
        images := search.list[1].images
    );
end;


## Search through a specified intermediate subgroup.  A negative result in
## the intermediate group is globally negative only when the caller supplies
## N_is_embedding_complete := true.
SearchEmbeddingStrictViaSubgroup := function(
    firstInfo,
    subgroupInfo,
    secondInfo,
    arg...
)
    local result, matrix, inverse, options;

    result := CallFuncList(
        SearchEmbeddingStrict,
        Concatenation([firstInfo, subgroupInfo], arg)
    );

    if Length(arg) = 0 then
        options := rec();
    else
        options := arg[1];
    fi;

    if result.ok <> true then
        if IsBound(result.status) and result.status = "no_embedding" then
            if IsBound(options.N_is_embedding_complete)
               and options.N_is_embedding_complete = true then
                return result;
            fi;
            return rec(
                ok := fail,
                status := "undecided",
                reason := "no_embedding_via_N",
                method := "A_strict+viaN"
            );
        fi;
        return result;
    fi;

    if IsBound(result.P) and result.P <> fail then
        matrix := result.P;
        inverse := matrix^-1;
        if not ForAll(
            firstInfo.gens,
            element -> inverse * element * matrix in secondInfo.G
        ) then
            return rec(
                ok := fail,
                status := "undecided",
                reason := "viaN_not_in_ambient",
                method := "A_strict+viaN"
            );
        fi;
        return rec(
            ok := true,
            status := "embedded",
            reason := "found_via_subgroup",
            method := "A_strict+viaN",
            P := matrix,
            images := result.images
        );
    fi;

    if not IsBound(result.images) then
        return rec(
            ok := fail,
            status := "undecided",
            reason := "viaN_no_images",
            method := "A_strict+viaN"
        );
    fi;
    if not ForAll(result.images, matrix -> matrix in secondInfo.G) then
        return rec(
            ok := fail,
            status := "undecided",
            reason := "viaN_not_in_ambient",
            method := "A_strict+viaN"
        );
    fi;

    return rec(
        ok := true,
        status := "embedded",
        reason := "character_iso_via_subgroup_no_explicit_P",
        method := "A_strict+viaN",
        P := fail,
        images := result.images
    );
end;


ComposeEmbeddingWitness := function(firstMatrix, secondMatrix)
    return firstMatrix * secondMatrix;
end;


#############################################################################

GAP CODE: EQUAL-DIMENSION COMPARISON

#############################################################################
## Pair selection and list reduction for family-containment calculations.
##
## The proof-grade linear-conjugacy test is SearchEmbeddingStrict from
## gap_functions.g.  This file only standardizes catalogue records, chooses
## the pairs to test, and removes endpoints of proved containment edges.
## An embedding H_i -> H_j gives the reverse inclusion of invariant families.
## Every public search preserves the three statuses embedded, no_embedding,
## and undecided; an undecided comparison never removes a record.
#############################################################################

if not IsBound(SearchEmbeddingStrict) then
    if IsExistingFile("../gap_functions.g") then
        Read("../gap_functions.g");
    elif IsExistingFile("gap_functions.g") then
        Read("gap_functions.g");
    elif IsExistingFile("gap_classification/gap_functions.g") then
        Read("gap_classification/gap_functions.g");
    else
        Error(
            "Load gap_functions.g first, or run from the repository root, ",
            "gap_classification, or gap_classification/gap_saturation."
        );
    fi;
fi;


#############################################################################
## Record accessors
#############################################################################

CF_ContainmentRecordGenerators := function(record)
    if IsBound(record.matrixGenerators) then
        return record.matrixGenerators;
    elif IsBound(record.generators) then
        return record.generators;
    elif IsBound(record.linearGenerators) then
        return record.linearGenerators;
    elif IsBound(record.group) then
        return GeneratorsOfGroup(record.group);
    fi;

    Error("The record has no recognized matrix-generator field.");
end;


CF_ContainmentRecordGroupId := function(record)
    if IsBound(record.linearGroupId) then
        return record.linearGroupId;
    elif IsBound(record.linearGId) then
        return record.linearGId;
    elif IsBound(record.GLId) then
        return record.GLId;
    elif IsBound(record.groupId) then
        return record.groupId;
    fi;

    return fail;
end;


CF_ContainmentRecordReportedOrder := function(record)
    local groupId;

    if IsBound(record.linearOrder) then
        return record.linearOrder;
    elif IsBound(record.reportedOrder) then
        return record.reportedOrder;
    elif IsBound(record.groupOrder) then
        return record.groupOrder;
    fi;

    groupId := CF_ContainmentRecordGroupId(record);
    if IsList(groupId) and Length(groupId) >= 1 and IsInt(groupId[1]) then
        return groupId[1];
    fi;

    return fail;
end;


CF_ContainmentRecordFamilyDimension := function(record)
    if IsBound(record.familyDimension) then
        return record.familyDimension;
    elif IsBound(record.expectedModuliDimension) then
        return record.expectedModuliDimension;
    fi;

    return fail;
end;


CF_ContainmentRecordKey := function(record, position)
    if IsBound(record.sourceKey) then
        return record.sourceKey;
    elif IsBound(record.label) then
        return record.label;
    elif IsBound(record.inputNumber) then
        return Concatenation("input-", String(record.inputNumber));
    fi;

    return Concatenation("position-", String(position));
end;


#############################################################################
## Shared preprocessing
#############################################################################

CF_PrepareContainmentRecords := function(records)
    local entries, position, record, generators, groupId, reportedOrder,
          familyDimension, info, exactOrder;

    if not IsList(records) then
        Error("The containment input must be a list of records.");
    fi;

    entries := [];
    for position in [ 1 .. Length(records) ] do
        record := records[position];
        if not IsRecord(record) then
            Error("Containment input position ", position, " is not a record.");
        fi;

        generators := CF_ContainmentRecordGenerators(record);
        groupId := CF_ContainmentRecordGroupId(record);
        reportedOrder := CF_ContainmentRecordReportedOrder(record);
        familyDimension := CF_ContainmentRecordFamilyDimension(record);
        info := PreprocessMatrixGroupStrict(
            generators,
            reportedOrder,
            groupId
        );

        if IsBound(info.order) then
            exactOrder := info.order;
        elif IsBound(info.G) and IsFinite(info.G) then
            exactOrder := Size(info.G);
        else
            Error(
                "Could not determine a finite group order at input position ",
                position, "."
            );
        fi;

        Add(entries, rec(
            position := position,
            key := CF_ContainmentRecordKey(record, position),
            record := record,
            groupId := groupId,
            reportedOrder := reportedOrder,
            order := exactOrder,
            familyDimension := familyDimension,
            info := info
        ));
    od;

    return rec(
        isContainmentPreparation := true,
        recordCount := Length(records),
        entries := entries
    );
end;


CF_AsContainmentPreparation := function(data)
    if IsRecord(data)
       and IsBound(data.isContainmentPreparation)
       and data.isContainmentPreparation = true then
        return data;
    fi;

    return CF_PrepareContainmentRecords(data);
end;


#############################################################################
## Lazy pair preparation
#############################################################################

## This lighter preparation stores only documentary data.  Matrix groups and
## permutation models are constructed later, and only for pairs which survive
## the dimension, order-divisibility, and equal-order group-ID filters.
CF_PrepareContainmentRecordHeaders := function(records)
    local entries, position, record, groupId, reportedOrder,
          familyDimension;

    if not IsList(records) then
        Error("The containment input must be a list of records.");
    fi;

    entries := [];
    for position in [ 1 .. Length(records) ] do
        record := records[position];
        if not IsRecord(record) then
            Error("Containment input position ", position, " is not a record.");
        fi;

        groupId := CF_ContainmentRecordGroupId(record);
        reportedOrder := CF_ContainmentRecordReportedOrder(record);
        familyDimension := CF_ContainmentRecordFamilyDimension(record);

        Add(entries, rec(
            position := position,
            key := CF_ContainmentRecordKey(record, position),
            record := record,
            groupId := groupId,
            reportedOrder := reportedOrder,
            order := reportedOrder,
            familyDimension := familyDimension
        ));
    od;

    return rec(
        isContainmentHeaderPreparation := true,
        recordCount := Length(records),
        entries := entries
    );
end;


CF_AsContainmentHeaderPreparation := function(data)
    if IsRecord(data)
       and IsBound(data.isContainmentHeaderPreparation)
       and data.isContainmentHeaderPreparation = true then
        return data;
    fi;

    ## An eager preparation is also valid input for the lazy driver.  Its
    ## cached strict information is simply reused.
    if IsRecord(data)
       and IsBound(data.isContainmentPreparation)
       and data.isContainmentPreparation = true then
        return data;
    fi;

    return CF_PrepareContainmentRecordHeaders(data);
end;


CF_ContainmentEnsureEntryInfo := function(entry)
    local info;

    if IsBound(entry.info) then
        return entry.info;
    fi;

    info := PreprocessMatrixGroupStrict(
        CF_ContainmentRecordGenerators(entry.record),
        entry.reportedOrder,
        entry.groupId
    );
    entry.info := info;

    if IsBound(info.order) then
        entry.order := info.order;
    elif IsBound(info.G) and IsFinite(info.G) then
        entry.order := Size(info.G);
    fi;

    return info;
end;


CF_ContainmentEntryOrder := function(entry)
    if entry.order = fail then
        CF_ContainmentEnsureEntryInfo(entry);
    fi;
    if entry.order = fail then
        Error("Could not determine the group order for ", entry.key, ".");
    fi;
    return entry.order;
end;


CF_ContainmentDifferentEqualOrderGroupIds := function(first, second)
    return first.groupId <> fail
           and second.groupId <> fail
           and IsList(first.groupId)
           and IsList(second.groupId)
           and first.groupId <> second.groupId;
end;


## Test only the abstract subgroup relation encoded by two SmallGroups IDs.
## The result is cached because many different matrix representations have the
## same pair of abstract group IDs.  A missing or documentary ID [order,0]
## gives "unknown" and is never used as a negative certificate.
CF_AbstractEmbeddingPossibilityFromIds := function(sourceId, targetId, cache)
    local cached, sourceGroupCall, targetGroupCall, embeddingCall, result;

    cached := First(
        cache.entries,
        entry -> entry.sourceId = sourceId and entry.targetId = targetId
    );
    if cached <> fail then
        return cached.result;
    fi;

    if sourceId = fail or targetId = fail
       or not IsList(sourceId) or not IsList(targetId)
       or Length(sourceId) < 2 or Length(targetId) < 2
       or sourceId[2] = 0 or targetId[2] = 0 then
        result := rec(
            status := "unknown",
            reason := "SmallGroups ID is unavailable"
        );
    elif sourceId = targetId then
        result := rec(
            status := "possible",
            reason := "the abstract group IDs agree"
        );
    elif not IsInt(sourceId[1]) or not IsInt(sourceId[2])
         or not IsInt(targetId[1]) or not IsInt(targetId[2])
         or sourceId[1] < 1 or targetId[1] < 1
         or sourceId[2] < 1 or targetId[2] < 1 then
        result := rec(
            status := "unknown",
            reason := "the documented SmallGroups ID is invalid"
        );
    elif not SmallGroupsAvailable(sourceId[1])
         or not SmallGroupsAvailable(targetId[1]) then
        result := rec(
            status := "unknown",
            reason := "the required SmallGroups data are unavailable"
        );
    elif sourceId[2] > NumberSmallGroups(sourceId[1])
         or targetId[2] > NumberSmallGroups(targetId[1]) then
        result := rec(
            status := "unknown",
            reason := "the documented SmallGroups ID is out of range"
        );
    else
        sourceGroupCall := CALL_WITH_CATCH(
            SmallGroup,
            [sourceId[1], sourceId[2]]
        );
        targetGroupCall := CALL_WITH_CATCH(
            SmallGroup,
            [targetId[1], targetId[2]]
        );

        if not sourceGroupCall[1] or not targetGroupCall[1] then
            result := rec(
                status := "unknown",
                reason := "SmallGroup construction failed"
            );
        else
            embeddingCall := CALL_WITH_CATCH(
                IsomorphicSubgroups,
                [targetGroupCall[2], sourceGroupCall[2]]
            );
            if not embeddingCall[1] then
                result := rec(
                    status := "unknown",
                    reason := "abstract subgroup search failed"
                );
            elif Length(embeddingCall[2]) = 0 then
                result := rec(
                    status := "no_embedding",
                    reason := Concatenation(
                        "the documented abstract target has no subgroup ",
                        "of the documented source type"
                    )
                );
            else
                result := rec(
                    status := "possible",
                    reason := "an abstract subgroup embedding exists"
                );
            fi;
        fi;
    fi;

    Add(cache.entries, rec(
        sourceId := sourceId,
        targetId := targetId,
        result := result
    ));
    return result;
end;


CF_ContainmentSearchOptions := function(arguments)
    local options;

    if Length(arguments) = 0 then
        options := rec();
    elif Length(arguments) = 1 and IsRecord(arguments[1]) then
        options := ShallowCopy(arguments[1]);
    else
        Error("Containment options must be one optional record.");
    fi;

    if not IsBound(options.stop_first) then
        options.stop_first := true;
    fi;
    if not IsBound(options.construct_witness) then
        options.construct_witness := false;
    fi;

    return options;
end;


#############################################################################
## Pair searches
#############################################################################

CF_SearchContainmentPairs := function(preparedData, equalDimensionOnly, options)
    local prepared, entries, allPairs, embeddedEdges, noEmbeddingPairs,
          undecidedPairs, firstPosition, secondPosition, first, second,
          source, target, search, pair, searchMode;

    prepared := CF_AsContainmentPreparation(preparedData);
    entries := prepared.entries;

    if equalDimensionOnly
       and ForAny(entries, entry -> entry.familyDimension = fail) then
        Error(
            "Every record needs familyDimension or expectedModuliDimension ",
            "for an equal-dimension search."
        );
    fi;

    allPairs := [];
    embeddedEdges := [];
    noEmbeddingPairs := [];
    undecidedPairs := [];

    if Length(entries) >= 2 then
        for firstPosition in [ 1 .. Length(entries) - 1 ] do
            for secondPosition in [ firstPosition + 1 .. Length(entries) ] do
                first := entries[firstPosition];
                second := entries[secondPosition];

                if equalDimensionOnly
                   and first.familyDimension <> second.familyDimension then
                    continue;
                fi;

                # Only the smaller group can embed properly in the larger
                # group.  For equal orders, one orientation is sufficient:
                # an embedding is then a linear conjugacy.
                if first.order <= second.order then
                    source := first;
                    target := second;
                else
                    source := second;
                    target := first;
                fi;

                search := SearchEmbeddingStrict(
                    source.info,
                    target.info,
                    options
                );
                pair := rec(
                    sourcePosition := source.position,
                    targetPosition := target.position,
                    sourceKey := source.key,
                    targetKey := target.key,
                    sourceOrder := source.order,
                    targetOrder := target.order,
                    sourceFamilyDimension := source.familyDimension,
                    targetFamilyDimension := target.familyDimension,
                    status := search.status,
                    reason := search.reason,
                    method := search.method,
                    familyDirection :=
                        "target family is contained in source family",
                    embeddingResult := search
                );

                Add(allPairs, pair);
                if search.status = "embedded" then
                    Add(embeddedEdges, pair);
                elif search.status = "no_embedding" then
                    Add(noEmbeddingPairs, pair);
                elif search.status = "undecided" then
                    Add(undecidedPairs, pair);
                else
                    Error("Unexpected strict-embedding status: ", search.status);
                fi;
            od;
        od;
    fi;

    if equalDimensionOnly then
        searchMode := "equal_dimension";
    else
        searchMode := "all_dimensions";
    fi;

    return rec(
        mode := searchMode,
        recordCount := prepared.recordCount,
        testedPairCount := Length(allPairs),
        embeddedCount := Length(embeddedEdges),
        noEmbeddingCount := Length(noEmbeddingPairs),
        undecidedCount := Length(undecidedPairs),
        allPairs := allPairs,
        embeddedEdges := embeddedEdges,
        noEmbeddingPairs := noEmbeddingPairs,
        undecidedPairs := undecidedPairs
    );
end;


## Pair-lazy version of the same search.  Documentary orders and group IDs
## reject impossible pairs before either matrix group is converted to a
## permutation group.  Every surviving pair is still passed to the same
## proof-grade SearchEmbeddingStrict routine used above.
CF_SearchContainmentPairsLazy := function(headerData, equalDimensionOnly, options)
    local prepared, entries, allPairs, embeddedEdges, noEmbeddingPairs,
          undecidedPairs, firstPosition, secondPosition, first, second,
          firstOrder, secondOrder, source, target, sourceInfo, targetInfo,
          search, pair, searchMode, cheapRejectedCount, strictTestCount,
          progressInterval, preprocessedRecordCount, useAbstractIdFilter,
          abstractCache, abstractCheck, abstractRejectedCount,
          abstractUnknownCount;

    prepared := CF_AsContainmentHeaderPreparation(headerData);
    entries := prepared.entries;

    if equalDimensionOnly
       and ForAny(entries, entry -> entry.familyDimension = fail) then
        Error(
            "Every record needs familyDimension or expectedModuliDimension ",
            "for an equal-dimension search."
        );
    fi;

    if IsBound(options.progress_interval) then
        progressInterval := options.progress_interval;
    else
        progressInterval := 0;
    fi;
    if not IsInt(progressInterval) or progressInterval < 0 then
        Error("progress_interval must be a nonnegative integer.");
    fi;
    if IsBound(options.use_abstract_id_filter) then
        useAbstractIdFilter := options.use_abstract_id_filter;
    else
        useAbstractIdFilter := true;
    fi;

    allPairs := [];
    embeddedEdges := [];
    noEmbeddingPairs := [];
    undecidedPairs := [];
    cheapRejectedCount := 0;
    abstractRejectedCount := 0;
    abstractUnknownCount := 0;
    strictTestCount := 0;
    abstractCache := rec(entries := []);

    if Length(entries) >= 2 then
        for firstPosition in [ 1 .. Length(entries) - 1 ] do
            for secondPosition in [ firstPosition + 1 .. Length(entries) ] do
                first := entries[firstPosition];
                second := entries[secondPosition];

                if equalDimensionOnly
                   and first.familyDimension <> second.familyDimension then
                    continue;
                fi;

                firstOrder := CF_ContainmentEntryOrder(first);
                secondOrder := CF_ContainmentEntryOrder(second);
                if firstOrder <= secondOrder then
                    source := first;
                    target := second;
                else
                    source := second;
                    target := first;
                fi;

                if target.order mod source.order <> 0 then
                    search := rec(
                        status := "no_embedding",
                        reason := "source order does not divide target order",
                        method := "documentary order divisibility"
                    );
                    cheapRejectedCount := cheapRejectedCount + 1;
                elif source.order = target.order
                     and CF_ContainmentDifferentEqualOrderGroupIds(
                         source,
                         target
                     ) then
                    search := rec(
                        status := "no_embedding",
                        reason :=
                            "different documented group IDs at equal order",
                        method := "documentary group IDs"
                    );
                    cheapRejectedCount := cheapRejectedCount + 1;
                else
                    if useAbstractIdFilter then
                        abstractCheck :=
                            CF_AbstractEmbeddingPossibilityFromIds(
                                source.groupId,
                                target.groupId,
                                abstractCache
                            );
                    else
                        abstractCheck := rec(
                            status := "unknown",
                            reason := "abstract ID filter disabled"
                        );
                    fi;

                    if abstractCheck.status = "no_embedding" then
                        search := rec(
                            status := "no_embedding",
                            reason := abstractCheck.reason,
                            method := "abstract SmallGroup IDs"
                        );
                        abstractRejectedCount :=
                            abstractRejectedCount + 1;
                    else
                        if abstractCheck.status = "unknown" then
                            abstractUnknownCount :=
                                abstractUnknownCount + 1;
                        fi;

                        sourceInfo := CF_ContainmentEnsureEntryInfo(source);
                        targetInfo := CF_ContainmentEnsureEntryInfo(target);

                        ## Reorient using the exact computed orders.  A mismatch
                        ## with the documentary order is already reported by the
                        ## strict preprocessor.
                        source.order := CF_ContainmentEntryOrder(source);
                        target.order := CF_ContainmentEntryOrder(target);
                        if source.order > target.order then
                            first := source;
                            source := target;
                            target := first;
                            sourceInfo := source.info;
                            targetInfo := target.info;
                        fi;

                        search := SearchEmbeddingStrict(
                            sourceInfo,
                            targetInfo,
                            options
                        );
                        strictTestCount := strictTestCount + 1;
                    fi;
                fi;

                pair := rec(
                    sourcePosition := source.position,
                    targetPosition := target.position,
                    sourceKey := source.key,
                    targetKey := target.key,
                    sourceOrder := source.order,
                    targetOrder := target.order,
                    sourceFamilyDimension := source.familyDimension,
                    targetFamilyDimension := target.familyDimension,
                    status := search.status,
                    reason := search.reason,
                    method := search.method,
                    familyDirection :=
                        "target family is contained in source family",
                    embeddingResult := search
                );

                Add(allPairs, pair);
                if search.status = "embedded" then
                    Add(embeddedEdges, pair);
                elif search.status = "no_embedding" then
                    Add(noEmbeddingPairs, pair);
                elif search.status = "undecided" then
                    Add(undecidedPairs, pair);
                else
                    Error("Unexpected strict-embedding status: ", search.status);
                fi;

                if progressInterval > 0
                   and Length(allPairs) mod progressInterval = 0 then
                    Print(
                        "Containment pairs processed: ", Length(allPairs),
                        "; strict=", strictTestCount,
                        "; abstract-rejected=", abstractRejectedCount,
                        "; embedded=", Length(embeddedEdges),
                        "; undecided=", Length(undecidedPairs), "\n"
                    );
                fi;
            od;
        od;
    fi;

    if equalDimensionOnly then
        searchMode := "equal_dimension_lazy";
    else
        searchMode := "all_dimensions_lazy";
    fi;

    preprocessedRecordCount := Number(
        entries,
        entry -> IsBound(entry.info)
    );

    return rec(
        mode := searchMode,
        recordCount := prepared.recordCount,
        testedPairCount := Length(allPairs),
        cheapRejectedCount := cheapRejectedCount,
        abstractRejectedCount := abstractRejectedCount,
        abstractUnknownCount := abstractUnknownCount,
        abstractCacheEntryCount := Length(abstractCache.entries),
        strictTestCount := strictTestCount,
        preprocessedRecordCount := preprocessedRecordCount,
        embeddedCount := Length(embeddedEdges),
        noEmbeddingCount := Length(noEmbeddingPairs),
        undecidedCount := Length(undecidedPairs),
        allPairs := allPairs,
        embeddedEdges := embeddedEdges,
        noEmbeddingPairs := noEmbeddingPairs,
        undecidedPairs := undecidedPairs
    );
end;


#############################################################################
## Direct maximal-list search
#############################################################################

## Test one already oriented candidate pair.  The mutable state contains the
## abstract-ID cache and audit counters shared by the maximal-list driver.
CF_TestContainmentEntryPairLazy := function(first, second, options, state)
    local source, target, sourceInfo, targetInfo, abstractCheck, search;

    if first.familyDimension <> second.familyDimension then
        Error("The direct pair test requires equal family dimensions.");
    fi;

    if first.order <= second.order then
        source := first;
        target := second;
    else
        source := second;
        target := first;
    fi;

    state.testedPairCount := state.testedPairCount + 1;

    if target.order mod source.order <> 0 then
        search := rec(
            status := "no_embedding",
            reason := "source order does not divide target order",
            method := "documentary order divisibility"
        );
        state.cheapRejectedCount := state.cheapRejectedCount + 1;
    elif source.order = target.order
         and CF_ContainmentDifferentEqualOrderGroupIds(source, target) then
        search := rec(
            status := "no_embedding",
            reason := "different documented group IDs at equal order",
            method := "documentary group IDs"
        );
        state.cheapRejectedCount := state.cheapRejectedCount + 1;
    else
        if state.useAbstractIdFilter then
            abstractCheck := CF_AbstractEmbeddingPossibilityFromIds(
                source.groupId,
                target.groupId,
                state.abstractCache
            );
        else
            abstractCheck := rec(
                status := "unknown",
                reason := "abstract ID filter disabled"
            );
        fi;

        if abstractCheck.status = "no_embedding" then
            search := rec(
                status := "no_embedding",
                reason := abstractCheck.reason,
                method := "abstract SmallGroup IDs"
            );
            state.abstractRejectedCount :=
                state.abstractRejectedCount + 1;
        else
            if abstractCheck.status = "unknown" then
                state.abstractUnknownCount :=
                    state.abstractUnknownCount + 1;
            fi;

            sourceInfo := CF_ContainmentEnsureEntryInfo(source);
            targetInfo := CF_ContainmentEnsureEntryInfo(target);
            source.order := CF_ContainmentEntryOrder(source);
            target.order := CF_ContainmentEntryOrder(target);

            if source.order > target.order then
                first := source;
                source := target;
                target := first;
                sourceInfo := source.info;
                targetInfo := target.info;
            fi;

            search := SearchEmbeddingStrict(
                sourceInfo,
                targetInfo,
                options
            );
            state.strictTestCount := state.strictTestCount + 1;
        fi;
    fi;

    return rec(
        sourcePosition := source.position,
        targetPosition := target.position,
        sourceKey := source.key,
        targetKey := target.key,
        sourceOrder := source.order,
        targetOrder := target.order,
        sourceFamilyDimension := source.familyDimension,
        targetFamilyDimension := target.familyDimension,
        status := search.status,
        reason := search.reason,
        method := search.method,
        familyDirection := "target family is contained in source family",
        embeddingResult := search
    );
end;


## Process each dimension bucket in decreasing group order.  A record is
## compared only with records currently retained in that bucket.  Once a
## proved embedding removes it, it never participates in a later comparison.
CF_StripEqualDimensionSmallerGroupsLazy := function(data, arg...)
    local prepared, entries, options, useAbstractIdFilter, progressInterval,
          targetOrder, pairProgress, candidateIndex, pairIndex,
          state, processingPositions, keptProcessingPositions,
          removedPositions, certificates, undecidedPairs, position, entry,
          targetPositions, targetPosition, pair, wasRemoved, keptPositions;

    prepared := CF_AsContainmentHeaderPreparation(data);
    entries := prepared.entries;
    options := CF_ContainmentSearchOptions(arg);

    if ForAny(entries, item -> item.familyDimension = fail) then
        Error(
            "Every record needs familyDimension or expectedModuliDimension ",
            "for an equal-dimension search."
        );
    fi;

    if IsBound(options.use_abstract_id_filter) then
        useAbstractIdFilter := options.use_abstract_id_filter;
    else
        useAbstractIdFilter := true;
    fi;
    if IsBound(options.progress_interval) then
        progressInterval := options.progress_interval;
    else
        progressInterval := 0;
    fi;
    if IsBound(options.target_order) then
        targetOrder := options.target_order;
    else
        targetOrder := "input";
    fi;
    if not targetOrder in [ "input", "ascending", "descending" ] then
        Error("target_order must be input, ascending, or descending.");
    fi;
    if IsBound(options.pair_progress) then
        pairProgress := options.pair_progress;
    else
        pairProgress := false;
    fi;
    if pairProgress <> true and pairProgress <> false then
        Error("pair_progress must be true or false.");
    fi;

    state := rec(
        useAbstractIdFilter := useAbstractIdFilter,
        abstractCache := rec(entries := []),
        testedPairCount := 0,
        cheapRejectedCount := 0,
        abstractRejectedCount := 0,
        abstractUnknownCount := 0,
        strictTestCount := 0,
        startRuntime := Runtime()
    );

    processingPositions := [ 1 .. Length(entries) ];
    state.initialSaturatedPositions := Filtered(
        processingPositions,
        position ->
            IsBound(entries[position].record.initiallySaturated)
            and entries[position].record.initiallySaturated = true
    );
    processingPositions := Difference(
        processingPositions,
        state.initialSaturatedPositions
    );
    Sort(processingPositions, function(firstPosition, secondPosition)
        local first, second;
        first := entries[firstPosition];
        second := entries[secondPosition];
        if first.familyDimension <> second.familyDimension then
            return first.familyDimension < second.familyDimension;
        elif first.order <> second.order then
            return first.order > second.order;
        fi;
        return first.position < second.position;
    end);

    ## Initially saturated families are permanent targets.  They are never
    ## tested as sources and can therefore never be removed.
    keptProcessingPositions := ShallowCopy(
        state.initialSaturatedPositions
    );
    removedPositions := [];
    certificates := [];
    undecidedPairs := [];

    candidateIndex := 0;
    for position in processingPositions do
        candidateIndex := candidateIndex + 1;
        entry := entries[position];
        targetPositions := Filtered(
            keptProcessingPositions,
            targetPosition ->
                entries[targetPosition].familyDimension
                    = entry.familyDimension
                and entries[targetPosition].order mod entry.order = 0
        );
        if targetOrder = "ascending" then
            Sort(targetPositions, function(firstTarget, secondTarget)
                if entries[firstTarget].order
                   <> entries[secondTarget].order then
                    return entries[firstTarget].order
                           < entries[secondTarget].order;
                fi;
                return firstTarget < secondTarget;
            end);
        elif targetOrder = "descending" then
            Sort(targetPositions, function(firstTarget, secondTarget)
                if entries[firstTarget].order
                   <> entries[secondTarget].order then
                    return entries[firstTarget].order
                           > entries[secondTarget].order;
                fi;
                return firstTarget < secondTarget;
            end);
        fi;

        if pairProgress then
            Print(
                "Candidate ", candidateIndex, "/",
                Length(processingPositions), ": key=", entry.key,
                "; dimension=", entry.familyDimension,
                "; order=", entry.order,
                "; possible targets=", Length(targetPositions),
                "; elapsed=", Runtime() - state.startRuntime, " ms\n"
            );
        fi;

        wasRemoved := false;
        pairIndex := 0;
        for targetPosition in targetPositions do
            pairIndex := pairIndex + 1;
            if pairProgress then
                Print(
                    "  Pair ", pairIndex, "/", Length(targetPositions),
                    ": ", entry.key, " -> ",
                    entries[targetPosition].key,
                    " (", entry.order, " -> ",
                    entries[targetPosition].order, ") started; elapsed=",
                    Runtime() - state.startRuntime, " ms\n"
                );
            fi;
            pair := CF_TestContainmentEntryPairLazy(
                entry,
                entries[targetPosition],
                options,
                state
            );
            if pairProgress then
                Print(
                    "    status=", pair.status,
                    "; method=", pair.method,
                    "; reason=", pair.reason,
                    "; elapsed=", Runtime() - state.startRuntime, " ms\n"
                );
            fi;

            if pair.status = "embedded" then
                Add(removedPositions, position);
                Add(certificates, rec(
                    removedPosition := position,
                    keptPosition := targetPosition,
                    edge := pair
                ));
                wasRemoved := true;
                break;
            elif pair.status = "undecided" then
                Add(undecidedPairs, pair);
            fi;
        od;

        if not wasRemoved then
            Add(keptProcessingPositions, position);
        fi;

        if progressInterval > 0
           and candidateIndex mod progressInterval = 0
        then
            Print(
                "Candidates processed: ",
                candidateIndex,
                "/", Length(processingPositions),
                "; kept=", Length(keptProcessingPositions),
                "; removed=", Length(removedPositions),
                "; strict=", state.strictTestCount,
                "; undecided=", Length(undecidedPairs),
                "; elapsed=", Runtime() - state.startRuntime, " ms\n"
            );
        fi;
    od;

    keptPositions := Set(keptProcessingPositions);
    removedPositions := Set(removedPositions);

    return rec(
        mode := "equal_dimension_direct_maxima_lazy",
        removalMode := "smaller_group",
        originalCount := Length(entries),
        initialSaturatedCount := Length(state.initialSaturatedPositions),
        initialSaturatedPositions := state.initialSaturatedPositions,
        initialSaturatedRecords := List(
            state.initialSaturatedPositions,
            p -> entries[p].record
        ),
        remainingCount := Length(keptPositions),
        removedCount := Length(removedPositions),
        keptPositions := keptPositions,
        removedPositions := removedPositions,
        remainingRecords := List(keptPositions, p -> entries[p].record),
        removedRecords := List(removedPositions, p -> entries[p].record),
        removalCertificates := certificates,
        testedPairCount := state.testedPairCount,
        cheapRejectedCount := state.cheapRejectedCount,
        abstractRejectedCount := state.abstractRejectedCount,
        abstractUnknownCount := state.abstractUnknownCount,
        abstractCacheEntryCount := Length(state.abstractCache.entries),
        strictTestCount := state.strictTestCount,
        preprocessedRecordCount := Number(
            entries,
            item -> IsBound(item.info)
        ),
        undecidedPairs := undecidedPairs,
        undecidedCount := Length(undecidedPairs),
        maximaComplete := Length(undecidedPairs) = 0
    );
end;


#############################################################################
## Traceable equal-dimensional saturation search
#############################################################################

CF_ContainmentEntryIsKnownSaturated := function(entry)
    if IsBound(entry.record.saturationTag) then
        return entry.record.saturationTag = "known_saturated";
    fi;
    return IsBound(entry.record.initiallySaturated)
           and entry.record.initiallySaturated = true;
end;


CF_ContainmentParentPath := function(position, parentPositions)
    local path, current, next;

    path := [ position ];
    current := position;
    while parentPositions[current] <> fail do
        next := parentPositions[current];
        if next in path then
            Error("A cycle was found in the equal-dimensional containment graph.");
        fi;
        Add(path, next);
        current := next;
    od;
    return path;
end;


## Phase 1 merges proved equal-order conjugate actions.  Phase 2 processes
## the remaining representatives in increasing group order and tries every
## strictly larger target from the complete representative list, also in
## increasing order.  A target remains available even if it is later removed.
## The resulting parent graph is acyclic: equal-order edges point to an
## earlier representative, and proper edges strictly increase group order.
CF_TraceEqualDimensionSaturationLazy := function(data, arg...)
    local prepared, entries, options, useAbstractIdFilter, pairProgress,
          progressInterval, state, allPositions, knownPositions,
          equivalenceOrder, representativePositions, position, entry,
          targetPositions, targetPosition, pairIndex, pair, found,
          parentPositions, parentEdgeNumbers, certificates,
          noEmbeddingPairs, undecidedPairs, sourcePositions, sourceIndex,
          removedPositions, survivorPositions, computedSaturatedPositions,
          unresolvedSurvivorPositions, uncertainSourcePositions, traces,
          path, finalPosition, pathEdgeNumbers, finalStatus, disposition,
          pathUndecidedCount, directTargetPosition, directTargetKey, classes,
          memberPositions, knownInputCount, sourceUndecidedCount;

    prepared := CF_AsContainmentHeaderPreparation(data);
    entries := prepared.entries;
    options := CF_ContainmentSearchOptions(arg);

    if ForAny(entries, item -> item.familyDimension = fail) then
        Error(
            "Every record needs familyDimension or expectedModuliDimension ",
            "for an equal-dimension search."
        );
    fi;

    if IsBound(options.use_abstract_id_filter) then
        useAbstractIdFilter := options.use_abstract_id_filter;
    else
        useAbstractIdFilter := true;
    fi;
    if IsBound(options.pair_progress) then
        pairProgress := options.pair_progress;
    else
        pairProgress := true;
    fi;
    if pairProgress <> true and pairProgress <> false then
        Error("pair_progress must be true or false.");
    fi;
    if IsBound(options.progress_interval) then
        progressInterval := options.progress_interval;
    else
        progressInterval := 10;
    fi;
    if not IsInt(progressInterval) or progressInterval < 0 then
        Error("progress_interval must be a nonnegative integer.");
    fi;

    state := rec(
        useAbstractIdFilter := useAbstractIdFilter,
        abstractCache := rec(entries := []),
        testedPairCount := 0,
        cheapRejectedCount := 0,
        abstractRejectedCount := 0,
        abstractUnknownCount := 0,
        strictTestCount := 0,
        startRuntime := Runtime()
    );

    allPositions := [ 1 .. Length(entries) ];
    for position in allPositions do
        CF_ContainmentEntryOrder(entries[position]);
    od;
    knownPositions := Filtered(
        allPositions,
        position -> CF_ContainmentEntryIsKnownSaturated(entries[position])
    );
    knownInputCount := Length(knownPositions);

    parentPositions := ListWithIdenticalEntries(Length(entries), fail);
    parentEdgeNumbers := ListWithIdenticalEntries(Length(entries), fail);
    certificates := [];
    noEmbeddingPairs := [];
    undecidedPairs := [];

    #########################################################################
    ## Phase 1: equal-order equivalence
    #########################################################################

    equivalenceOrder := ShallowCopy(allPositions);
    Sort(equivalenceOrder, function(firstPosition, secondPosition)
        local first, second, firstKnown, secondKnown;
        first := entries[firstPosition];
        second := entries[secondPosition];
        if first.familyDimension <> second.familyDimension then
            return first.familyDimension < second.familyDimension;
        elif first.order <> second.order then
            return first.order < second.order;
        fi;
        firstKnown := CF_ContainmentEntryIsKnownSaturated(first);
        secondKnown := CF_ContainmentEntryIsKnownSaturated(second);
        if firstKnown <> secondKnown then
            return firstKnown;
        fi;
        return first.position < second.position;
    end);

    representativePositions := [];
    Print("Phase 1: equal-order equivalence; candidates=",
          Length(equivalenceOrder), "\n");
    for position in equivalenceOrder do
        entry := entries[position];
        targetPositions := Filtered(
            representativePositions,
            targetPosition ->
                entries[targetPosition].familyDimension
                    = entry.familyDimension
                and entries[targetPosition].order = entry.order
        );
        Sort(targetPositions, function(firstTarget, secondTarget)
            local firstKnown, secondKnown;
            firstKnown := CF_ContainmentEntryIsKnownSaturated(
                entries[firstTarget]
            );
            secondKnown := CF_ContainmentEntryIsKnownSaturated(
                entries[secondTarget]
            );
            if firstKnown <> secondKnown then
                return firstKnown;
            fi;
            return firstTarget < secondTarget;
        end);

        found := false;
        pairIndex := 0;
        for targetPosition in targetPositions do
            pairIndex := pairIndex + 1;
            if pairProgress then
                Print(
                    "  Equivalence pair ", pairIndex, "/",
                    Length(targetPositions), ": ", entry.key, " -> ",
                    entries[targetPosition].key, " (dimension=",
                    entry.familyDimension, ", order=", entry.order,
                    ") started; elapsed=", Runtime() - state.startRuntime,
                    " ms\n"
                );
            fi;
            pair := CF_TestContainmentEntryPairLazy(
                entry,
                entries[targetPosition],
                options,
                state
            );
            if pairProgress then
                Print(
                    "    status=", pair.status, "; method=", pair.method,
                    "; elapsed=", Runtime() - state.startRuntime, " ms\n"
                );
            fi;

            if pair.status = "embedded" then
                parentPositions[position] := targetPosition;
                Add(certificates, rec(
                    kind := "equal_order_equivalence",
                    removedPosition := position,
                    directTargetPosition := targetPosition,
                    edge := pair
                ));
                parentEdgeNumbers[position] := Length(certificates);
                found := true;
                break;
            elif pair.status = "no_embedding" then
                Add(noEmbeddingPairs, pair);
            elif pair.status = "undecided" then
                Add(undecidedPairs, pair);
            else
                Error("Unexpected strict-embedding status: ", pair.status);
            fi;
        od;

        if not found then
            Add(representativePositions, position);
        fi;
    od;
    Print(
        "Phase 1 completed: representatives=",
        Length(representativePositions), "; equal-order duplicates=",
        Length(certificates), "; strict=", state.strictTestCount,
        "; undecided=", Length(undecidedPairs), "; elapsed=",
        Runtime() - state.startRuntime, " ms\n\n"
    );

    #########################################################################
    ## Phase 2: nearest proper overgroup in the complete target list
    #########################################################################

    sourcePositions := Filtered(
        representativePositions,
        position -> not CF_ContainmentEntryIsKnownSaturated(entries[position])
    );
    Sort(sourcePositions, function(firstPosition, secondPosition)
        local first, second;
        first := entries[firstPosition];
        second := entries[secondPosition];
        if first.familyDimension <> second.familyDimension then
            return first.familyDimension < second.familyDimension;
        elif first.order <> second.order then
            return first.order < second.order;
        fi;
        return first.position < second.position;
    end);

    Print("Phase 2: proper equal-dimensional overgroups; sources=",
          Length(sourcePositions), "\n");
    sourceIndex := 0;
    for position in sourcePositions do
        sourceIndex := sourceIndex + 1;
        entry := entries[position];
        targetPositions := Filtered(
            representativePositions,
            targetPosition ->
                entries[targetPosition].familyDimension
                    = entry.familyDimension
                and entries[targetPosition].order > entry.order
                and entries[targetPosition].order mod entry.order = 0
        );
        Sort(targetPositions, function(firstTarget, secondTarget)
            local firstKnown, secondKnown;
            if entries[firstTarget].order <> entries[secondTarget].order then
                return entries[firstTarget].order
                       < entries[secondTarget].order;
            fi;
            firstKnown := CF_ContainmentEntryIsKnownSaturated(
                entries[firstTarget]
            );
            secondKnown := CF_ContainmentEntryIsKnownSaturated(
                entries[secondTarget]
            );
            if firstKnown <> secondKnown then
                return firstKnown;
            fi;
            return firstTarget < secondTarget;
        end);

        Print(
            "Candidate ", sourceIndex, "/", Length(sourcePositions),
            ": key=", entry.key, "; dimension=", entry.familyDimension,
            "; order=", entry.order, "; possible targets=",
            Length(targetPositions), "; elapsed=",
            Runtime() - state.startRuntime, " ms\n"
        );

        found := false;
        pairIndex := 0;
        for targetPosition in targetPositions do
            pairIndex := pairIndex + 1;
            if pairProgress then
                Print(
                    "  Pair ", pairIndex, "/", Length(targetPositions),
                    ": ", entry.key, " -> ", entries[targetPosition].key,
                    " (", entry.order, " -> ",
                    entries[targetPosition].order, ") started; elapsed=",
                    Runtime() - state.startRuntime, " ms\n"
                );
            fi;
            pair := CF_TestContainmentEntryPairLazy(
                entry,
                entries[targetPosition],
                options,
                state
            );
            if pairProgress then
                Print(
                    "    status=", pair.status, "; method=", pair.method,
                    "; elapsed=", Runtime() - state.startRuntime, " ms\n"
                );
            fi;

            if pair.status = "embedded" then
                parentPositions[position] := targetPosition;
                Add(certificates, rec(
                    kind := "proper_equal_dimension_overgroup",
                    removedPosition := position,
                    directTargetPosition := targetPosition,
                    edge := pair
                ));
                parentEdgeNumbers[position] := Length(certificates);
                found := true;
                break;
            elif pair.status = "no_embedding" then
                Add(noEmbeddingPairs, pair);
            elif pair.status = "undecided" then
                Add(undecidedPairs, pair);
            else
                Error("Unexpected strict-embedding status: ", pair.status);
            fi;
        od;

        if progressInterval > 0
           and (sourceIndex mod progressInterval = 0
                or sourceIndex = Length(sourcePositions)) then
            Print(
                "Progress: sources=", sourceIndex, "/",
                Length(sourcePositions), "; direct removals=",
                Number(parentPositions, parent -> parent <> fail),
                "; strict=", state.strictTestCount, "; undecided=",
                Length(undecidedPairs), "; elapsed=",
                Runtime() - state.startRuntime, " ms\n"
            );
        fi;
    od;

    #########################################################################
    ## Resolve every direct parent to its final survivor.
    #########################################################################

    removedPositions := Filtered(
        allPositions,
        position -> parentPositions[position] <> fail
    );
    survivorPositions := Difference(allPositions, removedPositions);
    uncertainSourcePositions := Set(List(
        undecidedPairs,
        undecided -> undecided.sourcePosition
    ));
    computedSaturatedPositions := Filtered(
        survivorPositions,
        position ->
            not CF_ContainmentEntryIsKnownSaturated(entries[position])
            and not (position in uncertainSourcePositions)
    );
    unresolvedSurvivorPositions := Filtered(
        survivorPositions,
        position ->
            not CF_ContainmentEntryIsKnownSaturated(entries[position])
            and position in uncertainSourcePositions
    );

    traces := [];
    for position in allPositions do
        path := CF_ContainmentParentPath(position, parentPositions);
        finalPosition := path[Length(path)];
        if Length(path) = 1 then
            pathEdgeNumbers := [];
            directTargetPosition := fail;
            directTargetKey := fail;
        else
            pathEdgeNumbers := List(
                path{[ 1 .. Length(path) - 1 ]},
                pathPosition -> parentEdgeNumbers[pathPosition]
            );
            directTargetPosition := path[2];
            directTargetKey := entries[directTargetPosition].key;
        fi;

        sourceUndecidedCount := Number(
            undecidedPairs,
            undecided -> undecided.sourcePosition = position
        );
        pathUndecidedCount := Number(
            undecidedPairs,
            undecided -> undecided.sourcePosition in path
        );
        if CF_ContainmentEntryIsKnownSaturated(entries[finalPosition]) then
            finalStatus := "known_saturated";
        elif finalPosition in unresolvedSurvivorPositions then
            finalStatus := "unresolved";
        else
            finalStatus := "computed_saturated";
        fi;

        if parentPositions[position] = fail then
            disposition := finalStatus;
        elif certificates[parentEdgeNumbers[position]].kind
             = "equal_order_equivalence" then
            disposition := "equal_order_duplicate";
        else
            disposition := "contained_same_dimension";
        fi;

        Add(traces, rec(
            inputPosition := position,
            key := entries[position].key,
            familyDimension := entries[position].familyDimension,
            groupOrder := entries[position].order,
            disposition := disposition,
            directTargetPosition := directTargetPosition,
            directTargetKey := directTargetKey,
            finalTargetPosition := finalPosition,
            finalTargetKey := entries[finalPosition].key,
            finalStatus := finalStatus,
            pathPositions := path,
            pathKeys := List(path, pathPosition -> entries[pathPosition].key),
            pathEdgeNumbers := pathEdgeNumbers,
            sourceUndecidedCount := sourceUndecidedCount,
            pathUndecidedCount := pathUndecidedCount
        ));
    od;

    Sort(survivorPositions, function(firstPosition, secondPosition)
        local first, second;
        first := entries[firstPosition];
        second := entries[secondPosition];
        if first.familyDimension <> second.familyDimension then
            return first.familyDimension < second.familyDimension;
        elif first.order <> second.order then
            return first.order < second.order;
        fi;
        return first.position < second.position;
    end);
    classes := [];
    for finalPosition in survivorPositions do
        memberPositions := Filtered(
            allPositions,
            position -> traces[position].finalTargetPosition = finalPosition
        );
        Add(classes, rec(
            finalTargetPosition := finalPosition,
            finalTargetKey := entries[finalPosition].key,
            finalStatus := traces[finalPosition].finalStatus,
            familyDimension := entries[finalPosition].familyDimension,
            groupOrder := entries[finalPosition].order,
            memberCount := Length(memberPositions),
            memberPositions := memberPositions,
            memberKeys := List(
                memberPositions,
                memberPosition -> entries[memberPosition].key
            )
        ));
    od;

    return rec(
        mode := "equal_dimension_traceable_ascending_lazy",
        removalMode := "smaller_group",
        originalCount := Length(entries),
        knownSaturatedInputCount := knownInputCount,
        knownSaturatedInputPositions := knownPositions,
        representativeCountAfterEqualOrder := Length(representativePositions),
        representativePositionsAfterEqualOrder := representativePositions,
        remainingCount := Length(survivorPositions),
        removedCount := Length(removedPositions),
        keptPositions := survivorPositions,
        removedPositions := removedPositions,
        remainingRecords := List(
            survivorPositions,
            position -> entries[position].record
        ),
        removedRecords := List(
            removedPositions,
            position -> entries[position].record
        ),
        knownSaturatedSurvivorPositions := Intersection(
            survivorPositions,
            knownPositions
        ),
        computedSaturatedPositions := computedSaturatedPositions,
        unresolvedSurvivorPositions := unresolvedSurvivorPositions,
        directEdges := certificates,
        removalCertificates := certificates,
        parentPositions := parentPositions,
        familyTraces := traces,
        saturationClasses := classes,
        testedPairCount := state.testedPairCount,
        noEmbeddingPairs := noEmbeddingPairs,
        noEmbeddingCount := Length(noEmbeddingPairs),
        cheapRejectedCount := state.cheapRejectedCount,
        abstractRejectedCount := state.abstractRejectedCount,
        abstractUnknownCount := state.abstractUnknownCount,
        abstractCacheEntryCount := Length(state.abstractCache.entries),
        strictTestCount := state.strictTestCount,
        preprocessedRecordCount := Number(
            entries,
            item -> IsBound(item.info)
        ),
        undecidedPairs := undecidedPairs,
        undecidedCount := Length(undecidedPairs),
        maximaComplete := Length(undecidedPairs) = 0,
        runtimeMilliseconds := Runtime() - state.startRuntime
    );
end;


#############################################################################
## Remove endpoints of proved containment edges
#############################################################################

CF_StripListByContainment := function(records, containmentData, removeWhich)
    local normalizedMode, removedPositions, certificates, edge,
          removedPosition, keptPosition, keptPositions;

    if not IsList(records) then
        Error("The first argument must be the original record list.");
    fi;
    if not IsRecord(containmentData)
       or not IsBound(containmentData.embeddedEdges) then
        Error("The second argument must be a containment-search result.");
    fi;
    if IsBound(containmentData.recordCount)
       and containmentData.recordCount <> Length(records) then
        Error("The record list does not match the containment result.");
    fi;

    if removeWhich = "smaller" or removeWhich = "smaller_group" then
        normalizedMode := "smaller_group";
    elif removeWhich = "larger" or removeWhich = "larger_group" then
        normalizedMode := "larger_group";
    else
        Error(
            "removeWhich must be smaller_group or larger_group."
        );
    fi;

    removedPositions := [];
    certificates := [];
    for edge in containmentData.embeddedEdges do
        if edge.sourceOrder < edge.targetOrder then
            if normalizedMode = "smaller_group" then
                removedPosition := edge.sourcePosition;
                keptPosition := edge.targetPosition;
            else
                removedPosition := edge.targetPosition;
                keptPosition := edge.sourcePosition;
            fi;
        elif edge.sourceOrder = edge.targetOrder then
            # Equal-order embeddings are conjugacies.  Keep the earlier input
            # record deterministically, independently of the removal mode.
            removedPosition := Maximum(
                edge.sourcePosition,
                edge.targetPosition
            );
            keptPosition := Minimum(
                edge.sourcePosition,
                edge.targetPosition
            );
        else
            Error("Containment edge orientation is inconsistent with orders.");
        fi;

        Add(removedPositions, removedPosition);
        Add(certificates, rec(
            removedPosition := removedPosition,
            keptPosition := keptPosition,
            edge := edge
        ));
    od;

    removedPositions := Set(removedPositions);
    keptPositions := Difference(
        [ 1 .. Length(records) ],
        removedPositions
    );

    return rec(
        removalMode := normalizedMode,
        originalCount := Length(records),
        remainingCount := Length(keptPositions),
        removedCount := Length(removedPositions),
        keptPositions := keptPositions,
        removedPositions := removedPositions,
        remainingRecords := records{keptPositions},
        removedRecords := records{removedPositions},
        removalCertificates := certificates
    );
end;


CF_ContainmentFilteredList := function(records, containmentData, removeWhich)
    return CF_StripListByContainment(
        records,
        containmentData,
        removeWhich
    ).remainingRecords;
end;


#############################################################################
## Public search entries
#############################################################################

CF_ContainmentsEqualDimension := function(data, arg...)
    local prepared;

    prepared := CF_AsContainmentPreparation(data);
    return CF_SearchContainmentPairs(
        prepared,
        true,
        CF_ContainmentSearchOptions(arg)
    );
end;


## Preferred entry point for large catalogues.  Unlike
## CF_ContainmentsEqualDimension, this does not require an eager call to
## CF_PrepareContainmentRecords.
CF_ContainmentsEqualDimensionLazy := function(data, arg...)
    return CF_SearchContainmentPairsLazy(
        data,
        true,
        CF_ContainmentSearchOptions(arg)
    );
end;


CF_ContainmentsAllDimensions := function(data, arg...)
    local prepared, result, records, maximalData;

    prepared := CF_AsContainmentPreparation(data);
    result := CF_SearchContainmentPairs(
        prepared,
        false,
        CF_ContainmentSearchOptions(arg)
    );
    records := List(prepared.entries, entry -> entry.record);
    maximalData := CF_StripListByContainment(
        records,
        result,
        "smaller_group"
    );

    # This is the full proved relation, not only its transitive reduction.
    result.containmentPairs := result.embeddedEdges;
    result.maximalRecords := maximalData.remainingRecords;
    result.maximalPositions := maximalData.keptPositions;
    result.maximalKeys := List(
        maximalData.keptPositions,
        position -> prepared.entries[position].key
    );
    result.maximalCount := maximalData.remainingCount;
    result.maximaComplete := result.undecidedCount = 0;
    result.maximalReduction := maximalData;

    return result;
end;

GAP CODE: DRIVER

#############################################################################
## Traceable equal-dimensional saturation search.
##
## The 177 certified-smooth families are loaded from gap_saturation_input.g.
## The seven unresolved small non-abelian families are excluded.  Records
## tagged known_saturated remain permanent targets and are never proper-order
## sources.  The tag is mathematical input, not a conclusion of this driver.
##
## Output:
##   gap_equal_dimension_saturation.log  incremental readable transcript;
##   gap_equal_dimension_saturation.out  GAP-readable final audit record.
## A deliberate run replaces both files.
#############################################################################

CF_EQSAT_Paths := function()
    if IsExistingFile("gap_equal_dimension_saturation.g") then
        return rec(
            saturationDirectory := "",
            outputFile := "gap_equal_dimension_saturation.out",
            logFile := "gap_equal_dimension_saturation.log"
        );
    fi;
    if IsExistingFile(Concatenation(
        "gap_classification/gap_saturation/",
        "gap_equal_dimension_saturation.g"
    )) then
        return rec(
            saturationDirectory := "gap_classification/gap_saturation/",
            outputFile := Concatenation(
                "gap_classification/gap_saturation/",
                "gap_equal_dimension_saturation.out"
            ),
            logFile := Concatenation(
                "gap_classification/gap_saturation/",
                "gap_equal_dimension_saturation.log"
            )
        );
    fi;
    Error("Run from the repository root or gap_classification/gap_saturation.");
end;


CF_EQSAT_PathRecord := CF_EQSAT_Paths();
if IsBound(CF_EQSAT_OUTPUT_FILE_OVERRIDE) then
    CF_EQSAT_PathRecord.outputFile := CF_EQSAT_OUTPUT_FILE_OVERRIDE;
fi;
if IsBound(CF_EQSAT_LOG_FILE_OVERRIDE) then
    CF_EQSAT_PathRecord.logFile := CF_EQSAT_LOG_FILE_OVERRIDE;
fi;

Read(Concatenation(
    CF_EQSAT_PathRecord.saturationDirectory,
    "gap_saturation_input.g"
));
Read(Concatenation(
    CF_EQSAT_PathRecord.saturationDirectory,
    "gap_containment_functions.g"
));


CF_EQSAT_Candidates := Filtered(
    SaturationInputCandidates,
    record -> record.smoothnessStatus <> "unresolved"
);
CF_EQSAT_KnownSaturated := Filtered(
    CF_EQSAT_Candidates,
    record -> record.saturationTag = "known_saturated"
);
CF_EQSAT_Sources := Filtered(
    CF_EQSAT_Candidates,
    record -> record.eligibleForSaturation = true
);

if Length(CF_EQSAT_Candidates) <> 177
   or Length(CF_EQSAT_KnownSaturated) <> 60
   or Length(CF_EQSAT_Sources) <> 117
   or Length(SaturationInputSmallNonabelianUnresolved) <> 7 then
    Error("The equal-dimensional saturation input failed its audit.");
fi;


CF_EQSAT_CompactPair := function(pair)
    return rec(
        sourcePosition := pair.sourcePosition,
        targetPosition := pair.targetPosition,
        sourceKey := pair.sourceKey,
        targetKey := pair.targetKey,
        sourceOrder := pair.sourceOrder,
        targetOrder := pair.targetOrder,
        familyDimension := pair.sourceFamilyDimension,
        status := pair.status,
        method := pair.method,
        reason := pair.reason
    );
end;


CF_EQSAT_CompactEdge := function(edgeNumber, certificate)
    local result, search;

    search := certificate.edge.embeddingResult;
    result := rec(
        edgeNumber := edgeNumber,
        kind := certificate.kind,
        sourcePosition := certificate.edge.sourcePosition,
        targetPosition := certificate.edge.targetPosition,
        sourceKey := certificate.edge.sourceKey,
        targetKey := certificate.edge.targetKey,
        sourceOrder := certificate.edge.sourceOrder,
        targetOrder := certificate.edge.targetOrder,
        familyDimension := certificate.edge.sourceFamilyDimension,
        method := certificate.edge.method,
        reason := certificate.edge.reason,
        images := fail,
        conjugatingMatrix := fail
    );
    if IsBound(search.images) then
        result.images := search.images;
    fi;
    if IsBound(search.P) then
        result.conjugatingMatrix := search.P;
    fi;
    return result;
end;


CF_EQSAT_FamilyResult := function(position, trace)
    local candidate;

    candidate := CF_EQSAT_Candidates[position];
    return rec(
        inputPosition := position,
        key := candidate.sourceKey,
        sourceCategory := candidate.sourceCategory,
        symplecticPart := candidate.symplecticPart,
        projectiveGroupId := candidate.projectiveGroupId,
        linearGroupId := candidate.linearGroupId,
        fullIndex := candidate.fullIndex,
        familyDimension := candidate.familyDimension,
        groupOrder := trace.groupOrder,
        inputSaturationTag := candidate.saturationTag,
        disposition := trace.disposition,
        directTargetPosition := trace.directTargetPosition,
        directTargetKey := trace.directTargetKey,
        finalTargetPosition := trace.finalTargetPosition,
        finalTargetKey := trace.finalTargetKey,
        finalStatus := trace.finalStatus,
        containmentPathPositions := trace.pathPositions,
        containmentPathKeys := trace.pathKeys,
        containmentPathEdgeNumbers := trace.pathEdgeNumbers,
        sourceUndecidedCount := trace.sourceUndecidedCount,
        pathUndecidedCount := trace.pathUndecidedCount
    );
end;


## Use an explicit stream so that a deliberate rerun replaces the preceding
## transcript instead of stopping because the log file already exists.
CF_EQSAT_LogStream := OutputTextFile(
    CF_EQSAT_PathRecord.logFile,
    false
);
LogTo(CF_EQSAT_LogStream);
PrintTo(
    CF_EQSAT_PathRecord.outputFile,
    "EqualDimensionSaturationAudit := rec(",
    "status := \"running\", inputCount := 177);\n"
);
Print("============================================================\n");
Print("Traceable equal-dimensional saturation search\n");
Print("============================================================\n");
Print("Certified-smooth input: 177\n");
Print("Known saturated permanent targets: 60\n");
Print("Candidates requiring comparison: 117\n");
Print("Unresolved smoothness records excluded: 7\n");
Print("Dimension-zero input: ", Number(
    CF_EQSAT_Candidates,
    record -> record.familyDimension = 0
), "\n\n");

CF_EQSAT_Headers := CF_PrepareContainmentRecordHeaders(
    CF_EQSAT_Candidates
);
CF_EQSAT_Result := CF_TraceEqualDimensionSaturationLazy(
    CF_EQSAT_Headers,
    rec(
        stop_first := true,
        construct_witness := false,
        try_literal_inclusion := true,
        use_abstract_id_filter := true,
        pair_progress := true,
        progress_interval := 5
    )
);


CF_EQSAT_DirectEdges := [];
for CF_EQSAT_Number in [ 1 .. Length(CF_EQSAT_Result.directEdges) ] do
    Add(
        CF_EQSAT_DirectEdges,
        CF_EQSAT_CompactEdge(
            CF_EQSAT_Number,
            CF_EQSAT_Result.directEdges[CF_EQSAT_Number]
        )
    );
od;

CF_EQSAT_NoEmbeddingPairs := List(
    CF_EQSAT_Result.noEmbeddingPairs,
    CF_EQSAT_CompactPair
);
CF_EQSAT_UndecidedPairs := List(
    CF_EQSAT_Result.undecidedPairs,
    CF_EQSAT_CompactPair
);

CF_EQSAT_FamilyResults := [];
for CF_EQSAT_Number in [ 1 .. Length(CF_EQSAT_Candidates) ] do
    Add(
        CF_EQSAT_FamilyResults,
        CF_EQSAT_FamilyResult(
            CF_EQSAT_Number,
            CF_EQSAT_Result.familyTraces[CF_EQSAT_Number]
        )
    );
od;

CF_EQSAT_SaturationClasses := [];
for CF_EQSAT_Number in [ 1 .. Length(CF_EQSAT_Result.saturationClasses) ] do
    CF_EQSAT_Class := CF_EQSAT_Result.saturationClasses[CF_EQSAT_Number];
    Add(CF_EQSAT_SaturationClasses, rec(
        classNumber := CF_EQSAT_Number,
        finalTargetPosition := CF_EQSAT_Class.finalTargetPosition,
        finalTargetKey := CF_EQSAT_Class.finalTargetKey,
        finalStatus := CF_EQSAT_Class.finalStatus,
        familyDimension := CF_EQSAT_Class.familyDimension,
        groupOrder := CF_EQSAT_Class.groupOrder,
        memberCount := CF_EQSAT_Class.memberCount,
        memberPositions := CF_EQSAT_Class.memberPositions,
        memberKeys := CF_EQSAT_Class.memberKeys
    ));
od;

CF_EQSAT_Dimensions := Set(List(
    CF_EQSAT_Candidates,
    record -> record.familyDimension
));
CF_EQSAT_DimensionSummary := List(
    CF_EQSAT_Dimensions,
    dimension -> rec(
        familyDimension := dimension,
        inputCount := Number(
            CF_EQSAT_FamilyResults,
            result -> result.familyDimension = dimension
        ),
        removedCount := Number(
            CF_EQSAT_FamilyResults,
            result -> result.familyDimension = dimension
                      and result.directTargetPosition <> fail
        ),
        survivorCount := Number(
            CF_EQSAT_FamilyResults,
            result -> result.familyDimension = dimension
                      and result.directTargetPosition = fail
        ),
        knownSaturatedSurvivorCount := Number(
            CF_EQSAT_FamilyResults,
            result -> result.familyDimension = dimension
                      and result.directTargetPosition = fail
                      and result.finalStatus = "known_saturated"
        ),
        computedSaturatedSurvivorCount := Number(
            CF_EQSAT_FamilyResults,
            result -> result.familyDimension = dimension
                      and result.directTargetPosition = fail
                      and result.finalStatus = "computed_saturated"
        ),
        unresolvedSurvivorCount := Number(
            CF_EQSAT_FamilyResults,
            result -> result.familyDimension = dimension
                      and result.directTargetPosition = fail
                      and result.finalStatus = "unresolved"
        )
    )
);

CF_EQSAT_Audit := rec(
    schemaVersion := 2,
    status := "completed",
    algorithm := rec(
        equalOrderFirst := true,
        sourceOrder := "ascending within each dimension",
        targetOrder := "ascending group order",
        targetPool := "all equal-dimensional representatives",
        stopAtFirstProperOvergroup := true,
        parentChainsResolvedToFinalTargets := true
    ),
    inputAudit := rec(
        certifiedSmoothCount := Length(CF_EQSAT_Candidates),
        knownSaturatedCount := Length(CF_EQSAT_KnownSaturated),
        comparisonSourceCount := Length(CF_EQSAT_Sources),
        unresolvedExcludedCount :=
            Length(SaturationInputSmallNonabelianUnresolved),
        dimensionZeroCount := Number(
            CF_EQSAT_Candidates,
            record -> record.familyDimension = 0
        )
    ),
    testedPairCount := CF_EQSAT_Result.testedPairCount,
    strictTestCount := CF_EQSAT_Result.strictTestCount,
    cheapRejectedCount := CF_EQSAT_Result.cheapRejectedCount,
    abstractRejectedCount := CF_EQSAT_Result.abstractRejectedCount,
    abstractUnknownCount := CF_EQSAT_Result.abstractUnknownCount,
    abstractCacheEntryCount := CF_EQSAT_Result.abstractCacheEntryCount,
    preprocessedRecordCount := CF_EQSAT_Result.preprocessedRecordCount,
    equalOrderDuplicateCount := Number(
        CF_EQSAT_DirectEdges,
        edge -> edge.kind = "equal_order_equivalence"
    ),
    properRemovalCount := Number(
        CF_EQSAT_DirectEdges,
        edge -> edge.kind = "proper_equal_dimension_overgroup"
    ),
    removedCount := CF_EQSAT_Result.removedCount,
    survivorCount := CF_EQSAT_Result.remainingCount,
    knownSaturatedSurvivorCount := Length(
        CF_EQSAT_Result.knownSaturatedSurvivorPositions
    ),
    computedSaturatedSurvivorCount := Length(
        CF_EQSAT_Result.computedSaturatedPositions
    ),
    unresolvedSurvivorCount := Length(
        CF_EQSAT_Result.unresolvedSurvivorPositions
    ),
    undecidedCount := CF_EQSAT_Result.undecidedCount,
    maximaComplete := CF_EQSAT_Result.maximaComplete,
    runtimeMilliseconds := CF_EQSAT_Result.runtimeMilliseconds,
    dimensionSummary := CF_EQSAT_DimensionSummary,
    survivorKeys := List(
        CF_EQSAT_Result.keptPositions,
        position -> CF_EQSAT_Candidates[position].sourceKey
    ),
    removedKeys := List(
        CF_EQSAT_Result.removedPositions,
        position -> CF_EQSAT_Candidates[position].sourceKey
    ),
    directEdges := CF_EQSAT_DirectEdges,
    noEmbeddingPairs := CF_EQSAT_NoEmbeddingPairs,
    undecidedPairs := CF_EQSAT_UndecidedPairs,
    familyResults := CF_EQSAT_FamilyResults,
    saturationClasses := CF_EQSAT_SaturationClasses
);

PrintTo(
    CF_EQSAT_PathRecord.outputFile,
    "EqualDimensionSaturationAudit := ",
    CF_EQSAT_Audit,
    ";\n"
);

Print("\n============================================================\n");
Print("Equal-dimensional saturation search completed\n");
Print("============================================================\n");
Print("Tested pairs: ", CF_EQSAT_Audit.testedPairCount, "\n");
Print("Strict embedding tests: ", CF_EQSAT_Audit.strictTestCount, "\n");
Print("Equal-order duplicates: ",
      CF_EQSAT_Audit.equalOrderDuplicateCount, "\n");
Print("Proper-order removals: ",
      CF_EQSAT_Audit.properRemovalCount, "\n");
Print("Surviving families: ", CF_EQSAT_Audit.survivorCount, "\n");
Print("Unresolved surviving families: ",
      CF_EQSAT_Audit.unresolvedSurvivorCount, "\n");
Print("Undecided pairs: ", CF_EQSAT_Audit.undecidedCount, "\n");
Print("Complete: ", CF_EQSAT_Audit.maximaComplete, "\n");
Print("Runtime: ", CF_EQSAT_Audit.runtimeMilliseconds, " ms\n");
Print("Output: ", CF_EQSAT_PathRecord.outputFile, "\n");
Print("Log: ", CF_EQSAT_PathRecord.logFile, "\n");
LogTo();
CloseStream(CF_EQSAT_LogStream);

Unbind(CF_EQSAT_Number);
Unbind(CF_EQSAT_LogStream);
if IsBound(CF_EQSAT_Class) then
    Unbind(CF_EQSAT_Class);
fi;

RECORDED RESULT

The normalized input contains 184 records: 76 large-group candidates, 53 liftable abelian candidates, two non-liftable abelian candidates, 46 smooth small non-abelian candidates, and seven unresolved small non-abelian candidates.  The 129 small non-abelian candidates with family-wide singularity certificates are omitted.  The seven unresolved candidates are retained in the data but are not used in the saturation calculation.

Among the 177 smooth candidates, 60 are already known to be saturated.  These are the 48 connected symplectic families, five proper families covered by the rank-at-least-19 or order-divisible-by-7 results, C32 and C48, the three proper families with symplectic part 3^(1+4):2 and indices 4, 6, and 12, S3 x C24, and the index-2 family with symplectic part QD16.

The remaining 117 candidates were compared with all admissible equal-dimensional targets.  Every comparison was decided.  Twenty-one candidates were contained in a larger equal-dimensional candidate, and 156 families remained.

Containment between different dimensions was computed separately for the final 156 families.  There are 433 cover relations; their transitive closure contains 1793 proper containment relations.  No admissible pair remains undecided, and 21 strict lifts are maximal under linear-conjugacy containment.



==> anc/self_conjugacy.txt <==
SELF-CONJUGACY AND LIFTABILITY

This file records the exact self-conjugacy and liftability tests for the final cubic-fourfold families.  It contains the main GAP functions and drivers.  Individual conjugating matrices, inverse-image records, and saved certificates are omitted.

For a finite matrix group H, self-conjugacy means that H is linearly conjugate to its coefficientwise conjugate.  When the two groups are not equal in the stored coordinates, the calculation considers the relevant abstract automorphisms, compares exact characters on conjugacy classes, constructs an invertible intertwiner, and checks the induced invertible map between the two invariant cubic spaces.  This identifies a family with its conjugate; it does not assert that every member is isomorphic to its own conjugate.

Liftability is tested from the strict inverse images of the subgroups C3^2 and, for F-liftability, the elements of order three.  The calculation also records the inverse images of C9 subgroups.  Smoothness, saturation, and fullness are inputs to this test.

GAP CODE: SELF-CONJUGACY FUNCTIONS

#############################################################################
## Exact helpers for complex self-conjugacy of finite linear groups.
##
## A fully verified positive result contains an exact matrix P satisfying
##
##     P^-1 * H * P = conjugate(H).
##
## The optional cubic-space check verifies that F(x P^-1) carries the
## supplied H-invariant cubic space to its coefficientwise conjugate.
## This identifies the families, not each member with its own conjugate.
#############################################################################

if not IsBound(FindInvertibleIntertwiner)
   or not IsBound(CF_MonomialImageVector) then
    if IsExistingFile("../gap_functions.g") then
        Read("../gap_functions.g");
    elif IsExistingFile("gap_functions.g") then
        Read("gap_functions.g");
    elif IsExistingFile("gap_classification/gap_functions.g") then
        Read("gap_classification/gap_functions.g");
    else
        Error("Cannot find gap_functions.g.");
    fi;
fi;


CF_SC_ComplexConjugateScalar := function(value)
    if not IsCyc(value) then
        Error("Complex-conjugacy input must have cyclotomic entries.");
    fi;
    return GaloisCyc(value, -1);
end;


CF_SC_ComplexConjugateMatrix := function(matrix)
    if not IsMatrix(matrix) then
        Error("A matrix is required.");
    fi;
    return List(
        matrix,
        row -> List(row, CF_SC_ComplexConjugateScalar)
    );
end;


CF_SC_ComplexConjugateMatrices := function(matrices)
    if not IsList(matrices) then
        Error("A list of matrices is required.");
    fi;
    return List(matrices, CF_SC_ComplexConjugateMatrix);
end;


CF_SC_IsScalarMatrix := function(matrix)
    local n, scalar, i, j;
    if not IsMatrix(matrix) then
        return false;
    fi;
    n := Length(matrix);
    if n = 0 or ForAny(matrix, row -> Length(row) <> n) then
        return false;
    fi;
    scalar := matrix[1][1];
    for i in [1 .. n] do
        for j in [1 .. n] do
            if (i = j and matrix[i][j] <> scalar)
               or (i <> j and matrix[i][j] <> 0) then
                return false;
            fi;
        od;
    od;
    return true;
end;


CF_SC_VerifyLinearWitness := function(
    sourceGenerators,
    targetGenerators,
    conjugatingMatrix
)
    local sourceGroup, targetGroup, imageGroup, inverse, images;

    if Length(sourceGenerators) = 0 or Length(targetGenerators) = 0 then
        return rec(verified := false, reason := "empty_generators");
    fi;
    if IsZero(DeterminantMat(conjugatingMatrix)) then
        return rec(verified := false, reason := "singular_matrix");
    fi;

    sourceGroup := Group(sourceGenerators);
    targetGroup := Group(targetGenerators);
    inverse := conjugatingMatrix^-1;
    images := List(
        sourceGenerators,
        generator -> inverse * generator * conjugatingMatrix
    );
    if not ForAll(images, image -> image in targetGroup) then
        return rec(
            verified := false,
            reason := "generator_image_outside_target",
            generatorImages := images
        );
    fi;

    imageGroup := Group(images);
    if Size(sourceGroup) <> Size(targetGroup)
       or Size(imageGroup) <> Size(targetGroup) then
        return rec(
            verified := false,
            reason := "group_order_mismatch",
            generatorImages := images
        );
    fi;

    return rec(
        verified := true,
        reason := "exact_generator_and_order_check",
        generatorImages := images,
        sourceOrder := Size(sourceGroup),
        targetOrder := Size(targetGroup)
    );
end;


CF_SC_DefaultOptions := function()
    return rec(
        trySetwiseEqualityFirst := true,
        maximumAutomorphisms := infinity,
        progressInterval := 0,
        printProgress := false
    );
end;


CF_SC_MergeOptions := function(options)
    local merged, name;
    if not IsRecord(options) then
        Error("Self-conjugacy options must be a record.");
    fi;
    merged := CF_SC_DefaultOptions();
    for name in RecNames(options) do
        if not name in RecNames(merged) then
            Error("Unknown self-conjugacy option: ", name, ".");
        fi;
        merged.(name) := options.(name);
    od;
    if merged.trySetwiseEqualityFirst <> true
       and merged.trySetwiseEqualityFirst <> false then
        Error("trySetwiseEqualityFirst must be boolean.");
    fi;
    if merged.printProgress <> true and merged.printProgress <> false then
        Error("printProgress must be boolean.");
    fi;
    if merged.maximumAutomorphisms <> infinity
       and (not IsInt(merged.maximumAutomorphisms)
            or merged.maximumAutomorphisms < 1) then
        Error("maximumAutomorphisms must be positive or infinity.");
    fi;
    if not IsInt(merged.progressInterval)
       or merged.progressInterval < 0 then
        Error("progressInterval must be a nonnegative integer.");
    fi;
    return merged;
end;


CF_SC_ScalarConstraintData := function(
    generators,
    permutationIsomorphism
)
    local constraints, generator, conjugate;
    constraints := [];
    for generator in generators do
        if CF_SC_IsScalarMatrix(generator) then
            conjugate := CF_SC_ComplexConjugateMatrix(generator);
            if not conjugate in Group(generators) then
                Error("The conjugate scalar is not in the source group.");
            fi;
            Add(
                constraints,
                rec(
                    source := Image(permutationIsomorphism, generator),
                    requiredImage := Image(
                        permutationIsomorphism,
                        conjugate
                    )
                )
            );
        fi;
    od;
    return constraints;
end;


CF_SC_AutomorphismPassesScalarConstraints := function(
    automorphism,
    constraints
)
    return ForAll(
        constraints,
        constraint -> Image(automorphism, constraint.source)
                      = constraint.requiredImage
    );
end;


CF_SC_CharacterMatchesAutomorphism := function(
    automorphism,
    classRepresentatives,
    sourceClassTraces,
    permutationIsomorphism
)
    local position, element, targetTrace;
    for position in [1 .. Length(classRepresentatives)] do
        element := PreImagesRepresentative(
            permutationIsomorphism,
            Image(automorphism, classRepresentatives[position])
        );
        targetTrace := CF_SC_ComplexConjugateScalar(TraceMat(element));
        if sourceClassTraces[position] <> targetTrace then
            return false;
        fi;
    od;
    return true;
end;


CF_SC_AutomorphismGeneratorImages := function(
    automorphism,
    sourceGenerators,
    permutationIsomorphism
)
    return List(
        sourceGenerators,
        generator -> CF_SC_ComplexConjugateMatrix(
            PreImagesRepresentative(
                permutationIsomorphism,
                Image(
                    automorphism,
                    Image(permutationIsomorphism, generator)
                )
            )
        )
    );
end;


## The search is exhaustive unless maximumAutomorphisms imposes a cap.
## A negative result is returned only after all automorphisms have failed the
## exact character test.  A character match without a recovered matrix is
## recorded separately and is not promoted to a matrix certificate.
CF_SC_TestLinearGroupSelfConjugacy := function(arg)
    local sourceGenerators, options, sourceGroup, conjugateGenerators,
          conjugateGroup, n, identity, directVerification,
          permutationIsomorphism, permutationGroup,
          classRepresentatives, sourceClassTraces, constraints,
          automorphismGroup, automorphism, tested, scalarCompatible,
          characterCompatible, matchingAutomorphisms, images, matrix,
          verification, capped;

    if Length(arg) < 1 or Length(arg) > 2 then
        Error("Use CF_SC_TestLinearGroupSelfConjugacy(generators[, options]).");
    fi;
    sourceGenerators := arg[1];
    if Length(arg) = 2 then
        options := CF_SC_MergeOptions(arg[2]);
    else
        options := CF_SC_DefaultOptions();
    fi;
    if not IsList(sourceGenerators) or Length(sourceGenerators) = 0 then
        Error("A nonempty matrix-generator list is required.");
    fi;
    n := CF_MatrixListDimension(sourceGenerators);
    if n = fail
       or not ForAll(
           sourceGenerators,
           matrixEntry -> not IsZero(DeterminantMat(matrixEntry))
       ) then
        Error("The generators must be invertible matrices of one dimension.");
    fi;

    sourceGroup := Group(sourceGenerators);
    if not IsFinite(sourceGroup) then
        Error("The linear group must be finite.");
    fi;
    conjugateGenerators := CF_SC_ComplexConjugateMatrices(sourceGenerators);
    conjugateGroup := Group(conjugateGenerators);
    if Size(sourceGroup) <> Size(conjugateGroup) then
        Error("Complex conjugation changed the computed group order.");
    fi;

    identity := IdentityMat(n);
    if options.trySetwiseEqualityFirst and sourceGroup = conjugateGroup then
        directVerification := CF_SC_VerifyLinearWitness(
            sourceGenerators,
            conjugateGenerators,
            identity
        );
        if not directVerification.verified then
            Error("The setwise-equality self-conjugacy check failed.");
        fi;
        return rec(
            status := "self_conjugate",
            proofType := "source group equals its conjugate in the stored coordinates",
            conjugatingMatrix := identity,
            generatorImages := directVerification.generatorImages,
            groupOrder := Size(sourceGroup),
            automorphismsTested := 0,
            scalarCompatibleAutomorphisms := 0,
            characterCompatibleAutomorphisms := 0,
            witnessVerified := true
        );
    fi;

    permutationIsomorphism := IsomorphismPermGroup(sourceGroup);
    if permutationIsomorphism = fail then
        return rec(
            status := "unknown",
            proofType := "no faithful permutation model was constructed",
            groupOrder := Size(sourceGroup),
            witnessVerified := false
        );
    fi;
    permutationGroup := Image(permutationIsomorphism);
    classRepresentatives := List(
        ConjugacyClasses(permutationGroup),
        Representative
    );
    sourceClassTraces := List(
        classRepresentatives,
        representative -> TraceMat(
            PreImagesRepresentative(
                permutationIsomorphism,
                representative
            )
        )
    );
    constraints := CF_SC_ScalarConstraintData(
        sourceGenerators,
        permutationIsomorphism
    );
    automorphismGroup := AutomorphismGroup(permutationGroup);

    tested := 0;
    scalarCompatible := 0;
    characterCompatible := 0;
    matchingAutomorphisms := 0;
    capped := false;
    for automorphism in automorphismGroup do
        if options.maximumAutomorphisms <> infinity
           and tested >= options.maximumAutomorphisms then
            capped := true;
            break;
        fi;
        tested := tested + 1;
        if options.printProgress
           and options.progressInterval > 0
           and tested mod options.progressInterval = 0 then
            Print("   self-conjugacy automorphisms tested: ", tested, "\n");
        fi;
        if not CF_SC_AutomorphismPassesScalarConstraints(
            automorphism,
            constraints
        ) then
            continue;
        fi;
        scalarCompatible := scalarCompatible + 1;
        if not CF_SC_CharacterMatchesAutomorphism(
            automorphism,
            classRepresentatives,
            sourceClassTraces,
            permutationIsomorphism
        ) then
            continue;
        fi;
        characterCompatible := characterCompatible + 1;
        images := CF_SC_AutomorphismGeneratorImages(
            automorphism,
            sourceGenerators,
            permutationIsomorphism
        );
        matrix := FindInvertibleIntertwiner(sourceGenerators, images, n);
        if matrix = fail then
            matchingAutomorphisms := matchingAutomorphisms + 1;
            continue;
        fi;
        verification := CF_SC_VerifyLinearWitness(
            sourceGenerators,
            conjugateGenerators,
            matrix
        );
        if not verification.verified then
            Error("An alleged self-conjugacy matrix failed exact verification.");
        fi;
        return rec(
            status := "self_conjugate",
            proofType := "complete abstract-automorphism character match with exact intertwiner",
            conjugatingMatrix := matrix,
            generatorImages := verification.generatorImages,
            groupOrder := Size(sourceGroup),
            automorphismsTested := tested,
            scalarCompatibleAutomorphisms := scalarCompatible,
            characterCompatibleAutomorphisms := characterCompatible,
            witnessVerified := true
        );
    od;

    if matchingAutomorphisms > 0 then
        return rec(
            status := "character_certified_no_matrix",
            proofType := "a complete character match was found but no explicit invertible intertwiner was recovered",
            groupOrder := Size(sourceGroup),
            automorphismsTested := tested,
            scalarCompatibleAutomorphisms := scalarCompatible,
            characterCompatibleAutomorphisms := characterCompatible,
            witnessVerified := false,
            searchCapped := capped
        );
    fi;
    if capped then
        return rec(
            status := "unknown",
            proofType := "the automorphism search reached its user-supplied cap",
            groupOrder := Size(sourceGroup),
            automorphismsTested := tested,
            scalarCompatibleAutomorphisms := scalarCompatible,
            characterCompatibleAutomorphisms := characterCompatible,
            witnessVerified := false,
            searchCapped := true
        );
    fi;
    return rec(
        status := "not_self_conjugate",
        proofType := "all abstract automorphisms fail the exact natural-character comparison",
        groupOrder := Size(sourceGroup),
        automorphismsTested := tested,
        scalarCompatibleAutomorphisms := scalarCompatible,
        characterCompatibleAutomorphisms := characterCompatible,
        witnessVerified := false,
        searchCapped := false
    );
end;


CF_SC_TransformCubicCoefficientVector := function(
    vector,
    matrix,
    exponentBasis
)
    local monomialImages, answer, sourcePosition, targetPosition;
    if Length(vector) <> Length(exponentBasis) then
        Error("The cubic vector and monomial basis have different lengths.");
    fi;
    monomialImages := List(
        exponentBasis,
        exponent -> CF_MonomialImageVector(
            exponent,
            matrix,
            exponentBasis
        )
    );
    answer := List([1 .. Length(exponentBasis)], position -> 0);
    for sourcePosition in [1 .. Length(vector)] do
        if vector[sourcePosition] <> 0 then
            for targetPosition in [1 .. Length(answer)] do
                answer[targetPosition] := answer[targetPosition]
                    + vector[sourcePosition]
                      * monomialImages[sourcePosition][targetPosition];
            od;
        fi;
    od;
    return answer;
end;


## If P^-1 H P = conjugate(H), then F(x P^-1) carries W^H to
## conjugate(W^H).  The returned basisMap expresses those transformed source
## basis vectors in the coefficientwise conjugate target basis.
CF_SC_VerifyCubicSpaceWitness := function(
    sourceBasis,
    exponentBasis,
    conjugatingMatrix
)
    local targetBasis, transformedBasis, basisMap, vector, coordinates;
    if Length(sourceBasis) = 0 then
        return rec(verified := false, reason := "empty_cubic_space");
    fi;
    targetBasis := List(
        sourceBasis,
        row -> List(row, CF_SC_ComplexConjugateScalar)
    );
    transformedBasis := List(
        sourceBasis,
        row -> CF_SC_TransformCubicCoefficientVector(
            row,
            conjugatingMatrix^-1,
            exponentBasis
        )
    );
    if RankMat(targetBasis) <> Length(targetBasis)
       or RankMat(transformedBasis) <> Length(sourceBasis) then
        return rec(
            verified := false,
            reason := "basis_rank_failure",
            transformedBasis := transformedBasis
        );
    fi;
    basisMap := [];
    for vector in transformedBasis do
        coordinates := SolutionMat(targetBasis, vector);
        if coordinates = fail
           or coordinates * targetBasis <> vector then
            return rec(
                verified := false,
                reason := "transformed_cubic_outside_conjugate_space",
                transformedBasis := transformedBasis
            );
        fi;
        Add(basisMap, coordinates);
    od;
    if IsZero(DeterminantMat(basisMap)) then
        return rec(
            verified := false,
            reason := "singular_induced_basis_map",
            transformedBasis := transformedBasis,
            basisMap := basisMap
        );
    fi;
    return rec(
        verified := true,
        reason := "exact_cubic_basis_identification",
        basisMap := basisMap
    );
end;


CF_SC_TestFamilySelfConjugacy := function(arg)
    local generators, cubicBasis, exponentBasis, options, linearResult,
          cubicResult;
    if Length(arg) < 3 or Length(arg) > 4 then
        Error(
            "Use CF_SC_TestFamilySelfConjugacy(generators, cubicBasis, ",
            "exponentBasis[, options])."
        );
    fi;
    generators := arg[1];
    cubicBasis := arg[2];
    exponentBasis := arg[3];
    if Length(arg) = 4 then
        options := arg[4];
    else
        options := rec();
    fi;
    linearResult := CF_SC_TestLinearGroupSelfConjugacy(
        generators,
        options
    );
    if linearResult.status <> "self_conjugate"
       or not linearResult.witnessVerified then
        linearResult.cubicSpaceVerified := false;
        linearResult.cubicSpaceCertificate := rec(status := "not_run");
        return linearResult;
    fi;
    cubicResult := CF_SC_VerifyCubicSpaceWitness(
        cubicBasis,
        exponentBasis,
        linearResult.conjugatingMatrix
    );
    linearResult.cubicSpaceVerified := cubicResult.verified;
    linearResult.cubicSpaceCertificate := cubicResult;
    if not cubicResult.verified then
        linearResult.status := "linear_only_family_check_failed";
    fi;
    return linearResult;
end;

GAP CODE: SELF-CONJUGACY DRIVER

#############################################################################
## Exact self-conjugacy audit for the final 156 cubic-fourfold families.
##
## The final catalogue is recovered from the survivor keys in the completed
## equal-dimensional saturation audit.  The following families are recorded
## as theoretical exemptions and are not recomputed here:
##
##   * connected symplectic families;
##   * families with rank(S) at least 19;
##   * families whose projective group order is divisible by 7;
##   * families with symplectic part 3^{1+4}:2.
##
## Every other family is checked by an exact linear conjugacy certificate and
## an exact identification of its invariant cubic space with its
## coefficientwise complex conjugate.
#############################################################################

CF_SCB_Paths := function()
    if IsExistingFile("gap_self_conjugacy.g") then
        return rec(
            selfDirectory := "",
            saturationDirectory := "../gap_saturation/"
        );
    fi;
    if IsExistingFile(
        "gap_classification/gap_self_conjugacy/gap_self_conjugacy.g"
    ) then
        return rec(
            selfDirectory := "gap_classification/gap_self_conjugacy/",
            saturationDirectory := "gap_classification/gap_saturation/"
        );
    fi;
    if IsExistingFile("gap_self_conjugacy/gap_self_conjugacy.g") then
        return rec(
            selfDirectory := "gap_self_conjugacy/",
            saturationDirectory := "gap_saturation/"
        );
    fi;
    Error(
        "Run from the repository root, gap_classification, or ",
        "gap_classification/gap_self_conjugacy."
    );
end;


CF_SCB_PathRecord := CF_SCB_Paths();

if not IsBound(CF_SC_TestFamilySelfConjugacy) then
    Read(Concatenation(
        CF_SCB_PathRecord.selfDirectory,
        "gap_self_conjugacy_functions.g"
    ));
fi;
if not IsBound(SaturationInputCandidates) then
    Read(Concatenation(
        CF_SCB_PathRecord.saturationDirectory,
        "gap_saturation_input.g"
    ));
fi;
if not IsBound(EqualDimensionSaturationAudit) then
    Read(Concatenation(
        CF_SCB_PathRecord.saturationDirectory,
        "gap_equal_dimension_saturation.out"
    ));
fi;


if not IsBound(CF_SCB_PRINT_PROGRESS) then
    CF_SCB_PRINT_PROGRESS := true;
fi;
if not IsBound(CF_SCB_LOG_FILE) then
    CF_SCB_LOG_FILE := Concatenation(
        CF_SCB_PathRecord.selfDirectory,
        "gap_self_conjugacy.log"
    );
fi;
if not IsBound(CF_SCB_OUTPUT_FILE) then
    CF_SCB_OUTPUT_FILE := Concatenation(
        CF_SCB_PathRecord.selfDirectory,
        "gap_self_conjugacy.out"
    );
fi;
if not IsBound(CF_SCB_MARKDOWN_FILE) then
    CF_SCB_MARKDOWN_FILE := Concatenation(
        CF_SCB_PathRecord.selfDirectory,
        "gap_self_conjugacy.md"
    );
fi;


CF_SCB_Log := function(arg)
    local item;
    for item in arg do
        if CF_SCB_PRINT_PROGRESS then
            Print(item);
        fi;
        AppendTo(CF_SCB_LOG_FILE, item);
    od;
end;


CF_SCB_RecordValue := function(record, name, default)
    if name in RecNames(record) then
        return record.(name);
    fi;
    return default;
end;


CF_SCB_FinalCandidates := function()
    local keys, candidates, key, candidate;

    if EqualDimensionSaturationAudit.status <> "completed"
       or EqualDimensionSaturationAudit.survivorCount <> 156 then
        Error("A completed 156-family saturation audit is required.");
    fi;

    keys := EqualDimensionSaturationAudit.survivorKeys;
    if Length(keys) <> 156 or Length(Set(keys)) <> 156 then
        Error("The final survivor-key list is not a set of size 156.");
    fi;

    candidates := [];
    for key in keys do
        candidate := First(
            SaturationInputCandidates,
            record -> record.sourceKey = key
        );
        if candidate = fail then
            Error("Cannot recover final family: ", key, ".");
        fi;
        Add(candidates, candidate);
    od;
    return candidates;
end;


CF_SCB_ExemptionData := function(candidate)
    local reasons, symplectic, highRank, sevenDivisible,
          threePowerFamily;

    symplectic := candidate.isSymplecticFamily = true;
    highRank := IsInt(candidate.rankS) and candidate.rankS >= 19;
    sevenDivisible :=
        IsList(candidate.projectiveGroupId)
        and Length(candidate.projectiveGroupId) >= 1
        and IsInt(candidate.projectiveGroupId[1])
        and candidate.projectiveGroupId[1] mod 7 = 0;
    threePowerFamily := candidate.symplecticPart = "3^{1+4}:2";

    reasons := [];
    if symplectic then
        Add(reasons, "connected symplectic family");
    fi;
    if highRank then
        Add(reasons, "rank(S) at least 19");
    fi;
    if sevenDivisible then
        Add(reasons, "projective group order divisible by 7");
    fi;
    if threePowerFamily then
        Add(reasons, "symplectic part 3^{1+4}:2");
    fi;

    return rec(
        exempt := Length(reasons) > 0,
        reasons := reasons,
        isSymplecticFamily := symplectic,
        isHighRank := highRank,
        isSevenDivisible := sevenDivisible,
        isThreePowerFamily := threePowerFamily
    );
end;


CF_SCB_StoredInvariantDimension := function(candidate)
    if IsBound(candidate.cubicInvariantBasisStrings)
       and IsList(candidate.cubicInvariantBasisStrings) then
        return Length(candidate.cubicInvariantBasisStrings);
    fi;
    return fail;
end;


CF_SCB_ExemptResult := function(position, candidate, exemption)
    return rec(
        cataloguePosition := position,
        sourceKey := candidate.sourceKey,
        sourceCategory := candidate.sourceCategory,
        symplecticPart := candidate.symplecticPart,
        rankS := candidate.rankS,
        projectiveGroupId := candidate.projectiveGroupId,
        linearGroupId := candidate.linearGroupId,
        fullIndex := candidate.fullIndex,
        familyDimension := candidate.familyDimension,
        status := "self_conjugate_by_theory",
        verificationKind := "theoretical_exemption",
        exemptionReasons := exemption.reasons,
        invariantDimension := CF_SCB_StoredInvariantDimension(candidate),
        invariantDimensionVerified := fail,
        groupOrder := candidate.linearGroupId[1],
        proofType := "theoretical exemption requested for this catalogue",
        witnessVerified := fail,
        cubicSpaceVerified := fail,
        conjugatingMatrix := fail,
        generatorImages := fail,
        cubicBasisMap := fail,
        runtimeMilliseconds := 0
    );
end;


CF_SCB_CheckedResult := function(position, candidate)
    local startTime, cubic, storedInvariantDimension, dimensionVerified,
          certificate, successful;

    startTime := Runtime();
    cubic := CF_CubicInvariantBasis(
        candidate.matrixGenerators,
        rec(
            buildPolynomialObjects := false,
            buildStrings := false
        )
    );
    storedInvariantDimension := CF_SCB_StoredInvariantDimension(candidate);
    dimensionVerified :=
        storedInvariantDimension <> fail
        and storedInvariantDimension = cubic.invariantDimension;
    if not dimensionVerified then
        return rec(
            cataloguePosition := position,
            sourceKey := candidate.sourceKey,
            sourceCategory := candidate.sourceCategory,
            symplecticPart := candidate.symplecticPart,
            rankS := candidate.rankS,
            projectiveGroupId := candidate.projectiveGroupId,
            linearGroupId := candidate.linearGroupId,
            fullIndex := candidate.fullIndex,
            familyDimension := candidate.familyDimension,
            status := "invariant_dimension_mismatch",
            verificationKind := "exact_computation",
            exemptionReasons := [],
            invariantDimension := cubic.invariantDimension,
            storedInvariantDimension := storedInvariantDimension,
            invariantDimensionVerified := false,
            groupOrder := fail,
            proofType := "stored and recomputed invariant dimensions disagree",
            witnessVerified := false,
            cubicSpaceVerified := false,
            conjugatingMatrix := fail,
            generatorImages := fail,
            cubicBasisMap := fail,
            runtimeMilliseconds := Runtime() - startTime
        );
    fi;

    certificate := CF_SC_TestFamilySelfConjugacy(
        candidate.matrixGenerators,
        cubic.coefficientBasis,
        cubic.monomialExponents,
        rec(
            trySetwiseEqualityFirst := true,
            maximumAutomorphisms := infinity,
            progressInterval := 0,
            printProgress := false
        )
    );
    successful :=
        certificate.status = "self_conjugate"
        and certificate.witnessVerified = true
        and certificate.cubicSpaceVerified = true
        and certificate.groupOrder = candidate.linearGroupId[1];

    return rec(
        cataloguePosition := position,
        sourceKey := candidate.sourceKey,
        sourceCategory := candidate.sourceCategory,
        symplecticPart := candidate.symplecticPart,
        rankS := candidate.rankS,
        projectiveGroupId := candidate.projectiveGroupId,
        linearGroupId := candidate.linearGroupId,
        fullIndex := candidate.fullIndex,
        familyDimension := candidate.familyDimension,
        status := certificate.status,
        verificationKind := "exact_matrix_and_cubic_space",
        exemptionReasons := [],
        invariantDimension := cubic.invariantDimension,
        storedInvariantDimension := storedInvariantDimension,
        invariantDimensionVerified := dimensionVerified,
        groupOrder := certificate.groupOrder,
        groupOrderVerified :=
            certificate.groupOrder = candidate.linearGroupId[1],
        proofType := certificate.proofType,
        witnessVerified := certificate.witnessVerified,
        cubicSpaceVerified := certificate.cubicSpaceVerified,
        exactVerificationPassed := successful,
        automorphismsTested := CF_SCB_RecordValue(
            certificate,
            "automorphismsTested",
            fail
        ),
        scalarCompatibleAutomorphisms := CF_SCB_RecordValue(
            certificate,
            "scalarCompatibleAutomorphisms",
            fail
        ),
        characterCompatibleAutomorphisms := CF_SCB_RecordValue(
            certificate,
            "characterCompatibleAutomorphisms",
            fail
        ),
        conjugatingMatrix := CF_SCB_RecordValue(
            certificate,
            "conjugatingMatrix",
            fail
        ),
        generatorImages := CF_SCB_RecordValue(
            certificate,
            "generatorImages",
            fail
        ),
        cubicBasisMap := CF_SCB_RecordValue(
            certificate.cubicSpaceCertificate,
            "basisMap",
            fail
        ),
        runtimeMilliseconds := Runtime() - startTime
    );
end;


CF_SCB_IsAccepted := function(result)
    return result.status = "self_conjugate_by_theory"
           or (result.status = "self_conjugate"
               and result.witnessVerified = true
               and result.cubicSpaceVerified = true
               and result.invariantDimensionVerified = true
               and result.groupOrderVerified = true);
end;


CF_SCB_WriteMarkdown := function(audit)
    local stream, result, reason;

    stream := OutputTextFile(CF_SCB_MARKDOWN_FILE, false);
    SetPrintFormattingStatus(stream, false);
    AppendTo(
        stream,
        "# Self-conjugacy of the final families\n\n",
        "The input is the set of 156 survivors in the completed equal-",
        "dimensional saturation audit. Connected symplectic families, rank-",
        "at-least-19 families, families of projective order divisible by 7, ",
        "and families with symplectic part `3^{1+4}:2` are recorded as ",
        "theoretical exemptions. Every other family is verified with exact ",
        "cyclotomic arithmetic, an explicit linear conjugating matrix, and ",
        "the induced invertible map on the invariant cubic space.\n\n",
        "## Summary\n\n",
        "- final families: **", String(audit.totalCount), "**\n",
        "- theoretical exemptions: **", String(audit.exemptCount), "**\n",
        "- exact computations: **", String(audit.checkedCount), "**\n",
        "- exact computations passed: **", String(audit.exactPassedCount),
        "**\n",
        "- accepted as self-conjugate: **", String(audit.acceptedCount),
        "**\n",
        "- overall result: **", String(audit.allSelfConjugate), "**\n\n",
        "The four exemption counts below overlap.\n\n",
        "| exemption | count |\n",
        "|---|---:|\n",
        "| connected symplectic family | ",
        String(audit.symplecticExemptCount), " |\n",
        "| rank(S) at least 19 | ",
        String(audit.highRankExemptCount), " |\n",
        "| projective order divisible by 7 | ",
        String(audit.sevenDivisibleExemptCount), " |\n",
        "| symplectic part `3^{1+4}:2` | ",
        String(audit.threePowerFamilyExemptCount), " |\n\n",
        "## Family audit\n\n",
        "| run no. | source key | PGL ID | dimension | status | method |\n",
        "|---:|---|---|---:|---|---|\n"
    );

    for result in audit.familyResults do
        if result.verificationKind = "theoretical_exemption" then
            reason := CF_JoinStrings(result.exemptionReasons, "; ");
        else
            reason := result.proofType;
        fi;
        AppendTo(
            stream,
            "| ", String(result.cataloguePosition),
            " | `", result.sourceKey,
            "` | `", String(result.projectiveGroupId),
            "` | ", String(result.familyDimension),
            " | `", result.status,
            "` | ", reason, " |\n"
        );
    od;
    CloseStream(stream);
end;


CF_SCB_Run := function()
    local candidates, results, startTime, position, candidate,
          exemption, result, audit, failures;

    candidates := CF_SCB_FinalCandidates();
    results := [];
    startTime := Runtime();

    PrintTo(CF_SCB_LOG_FILE, "");
    PrintTo(
        CF_SCB_OUTPUT_FILE,
        "SelfConjugacyAudit := rec(status := \"running\", ",
        "inputCount := 156);\n"
    );
    CF_SCB_Log(
        "============================================================\n",
        "Self-conjugacy audit for the final 156 families\n",
        "============================================================\n"
    );

    for position in [1 .. Length(candidates)] do
        candidate := candidates[position];
        exemption := CF_SCB_ExemptionData(candidate);
        CF_SCB_Log(
            String(position), "/", String(Length(candidates)), " ",
            candidate.sourceKey, ": started\n"
        );
        if exemption.exempt then
            result := CF_SCB_ExemptResult(
                position,
                candidate,
                exemption
            );
            CF_SCB_Log(
                "    theoretical exemption: ",
                CF_JoinStrings(exemption.reasons, "; "), "\n"
            );
        else
            result := CF_SCB_CheckedResult(position, candidate);
            CF_SCB_Log(
                "    status=", result.status,
                "; proof=", result.proofType,
                "; runtime=", String(result.runtimeMilliseconds), " ms\n"
            );
        fi;
        Add(results, result);
    od;

    audit := rec(
        schemaVersion := 1,
        status := "completed",
        scope := "the 156 survivors of equal-dimensional saturation",
        totalCount := Length(results),
        exemptCount := Number(
            results,
            item -> item.verificationKind = "theoretical_exemption"
        ),
        checkedCount := Number(
            results,
            item -> item.verificationKind =
                "exact_matrix_and_cubic_space"
        ),
        exactPassedCount := Number(
            results,
            item -> item.verificationKind =
                    "exact_matrix_and_cubic_space"
                    and CF_SCB_IsAccepted(item)
        ),
        acceptedCount := Number(results, CF_SCB_IsAccepted),
        symplecticExemptCount := Number(
            candidates,
            item -> CF_SCB_ExemptionData(item).isSymplecticFamily
        ),
        highRankExemptCount := Number(
            candidates,
            item -> CF_SCB_ExemptionData(item).isHighRank
        ),
        sevenDivisibleExemptCount := Number(
            candidates,
            item -> CF_SCB_ExemptionData(item).isSevenDivisible
        ),
        threePowerFamilyExemptCount := Number(
            candidates,
            item -> CF_SCB_ExemptionData(item).isThreePowerFamily
        ),
        allSelfConjugate := ForAll(results, CF_SCB_IsAccepted),
        runtimeMilliseconds := Runtime() - startTime,
        familyResults := results
    );
    failures := Filtered(results, item -> not CF_SCB_IsAccepted(item));

    if audit.totalCount <> 156
       or audit.exemptCount + audit.checkedCount <> 156 then
        Error("The self-conjugacy coverage audit failed.");
    fi;
    if Length(failures) > 0 then
        audit.status := "completed_with_failures";
    fi;

    PrintTo(
        CF_SCB_OUTPUT_FILE,
        "SelfConjugacyAudit := ", audit, ";\n"
    );
    CF_SCB_WriteMarkdown(audit);
    CF_SCB_Log(
        "\n============================================================\n",
        "Self-conjugacy audit completed\n",
        "============================================================\n",
        "Theoretical exemptions: ", String(audit.exemptCount), "\n",
        "Exact computations: ", String(audit.checkedCount), "\n",
        "Exact computations passed: ",
        String(audit.exactPassedCount), "\n",
        "Accepted total: ", String(audit.acceptedCount), "/156\n",
        "Runtime: ", String(audit.runtimeMilliseconds), " ms\n",
        "Output: ", CF_SCB_OUTPUT_FILE, "\n",
        "Markdown: ", CF_SCB_MARKDOWN_FILE, "\n"
    );

    if Length(failures) > 0 then
        Error(
            "Self-conjugacy failed or remained unknown for ",
            Length(failures), " final families."
        );
    fi;
    return audit;
end;


SelfConjugacyAudit := CF_SCB_Run();

GAP CODE: LIFTABILITY FUNCTIONS

#############################################################################
## Liftability tests for full automorphism groups of smooth cubic fourfolds.
##
## Input: a finite strict linear group
##
##     H = Aut(F) < GL(6,C),    Z = <zeta_3 I_6>.
##
## The projective group is G = H/Z.  The full-group criterion tests ordinary
## liftability on the C3 x C3 subgroups, and F-liftability on those ordinary
## tests together with the order-three elements.  We also inspect C9 inverse
## images, which gives a uniform record for all subgroups of order at most 9.
##
## No GL(6)-conjugacy search is needed.  The small-3-group lemma
## exhausts the possible obstruction models.  For the inverse images, their
## commutator subgroup and exponent distinguish exactly the required cases.
## See gap_liftability_script.md for the public Sylow and small-subgroup
## criteria.  Fullness and smoothness are hypotheses supplied by the
## classification, not established by these functions.
##
## This file only defines functions.  It does not read the family catalogue
## and does not start a batch computation.
#############################################################################


CF_LI_ScalarSubgroup := function(strictGroup)
    local identity, dimension, scalarMatrix, scalarGroup, centralScalars;

    if not IsGroup(strictGroup) then
        Error("A finite matrix group is required.");
    fi;
    identity := One(strictGroup);
    if not IsMatrix(identity) then
        Error("The strict group must be given as a matrix group.");
    fi;
    dimension := Length(identity);
    if dimension <> 6 then
        Error("The cubic-fourfold liftability test expects 6 by 6 matrices.");
    fi;

    scalarMatrix := E(3) * IdentityMat(dimension);
    if not scalarMatrix in strictGroup then
        Error("The strict group does not contain zeta_3 I_6.");
    fi;
    scalarGroup := Group([scalarMatrix]);
    if Size(scalarGroup) <> 3 or not IsCentral(strictGroup, scalarGroup) then
        Error("The expected central scalar subgroup has not been found.");
    fi;
    centralScalars := Filtered(Elements(Center(strictGroup)), matrix ->
        matrix = matrix[1][1] * identity);
    if Set(centralScalars) <> Set(Elements(scalarGroup)) then
        Error("The full scalar subgroup must be exactly <zeta_3 I_6>.");
    fi;
    return scalarGroup;
end;


## These two tests use the distinguished scalar kernel, not merely the
## abstract isomorphism type of H.  They apply to any strict subgroup action.
CF_LI_TestStrictExtension := function(strictGroup)
    local scalarGroup, derived, derivedCubes, scalarDerivedOrder,
          scalarDerivedCubesOrder;

    scalarGroup := CF_LI_ScalarSubgroup(strictGroup);
    derived := DerivedSubgroup(strictGroup);
    ## Modulo [H,H], the cubes of a generating set generate 3 H_ab.
    derivedCubes := Subgroup(strictGroup, Concatenation(
        GeneratorsOfGroup(derived),
        List(GeneratorsOfGroup(strictGroup), generator -> generator^3)
    ));
    if not IsNormal(strictGroup, derivedCubes) then
        Error("The derived-and-cubes subgroup is not normal.");
    fi;
    scalarDerivedOrder := Size(Intersection(scalarGroup, derived));
    scalarDerivedCubesOrder := Size(Intersection(scalarGroup, derivedCubes));
    return rec(
        strictGroupOrder := Size(strictGroup),
        projectiveGroupOrder := Size(strictGroup) / 3,
        scalarSubgroupOrder := Size(scalarGroup),
        scalarDerivedIntersectionOrder := scalarDerivedOrder,
        scalarDerivedCubesIntersectionOrder := scalarDerivedCubesOrder,
        isLiftable := scalarDerivedOrder = 1,
        isFLiftable := scalarDerivedCubesOrder = 1,
        criterion := "distinguished scalar kernel in H_ab and H_ab/3H_ab"
    );
end;


CF_LI_PrepareStrictGroup := function(strictGroup)
    local scalarGroup, quotientMap, projectiveGroup,
          permutationIsomorphism, permutationGroup;

    scalarGroup := CF_LI_ScalarSubgroup(strictGroup);
    quotientMap := NaturalHomomorphismByNormalSubgroup(
        strictGroup,
        scalarGroup
    );
    projectiveGroup := Image(quotientMap);
    if Size(strictGroup) <> 3 * Size(projectiveGroup) then
        Error("The strict/projective group orders are inconsistent.");
    fi;

    ## Subgroup enumeration is normally more reliable on a permutation model.
    permutationIsomorphism := IsomorphismPermGroup(projectiveGroup);
    if permutationIsomorphism = fail then
        Error("Could not construct a permutation model of the quotient.");
    fi;
    permutationGroup := Image(permutationIsomorphism);

    return rec(
        strictGroup := strictGroup,
        scalarGroup := scalarGroup,
        quotientMap := quotientMap,
        projectiveGroup := projectiveGroup,
        permutationIsomorphism := permutationIsomorphism,
        permutationGroup := permutationGroup
    );
end;


CF_LI_IsomorphicSubgroupRepresentatives := function(context, model, label)
    local embeddings;

    ## IsomorphicSubgroups returns representatives of the target-conjugacy
    ## classes of image subgroups.  Different embeddings with the same image
    ## are therefore not retained as separate cases.
    embeddings := IsomorphicSubgroups(context.permutationGroup, model);
    return List(
        embeddings,
        embedding -> rec(
            label := label,
            permutationSubgroup := Image(embedding),
            projectiveSubgroup := PreImage(
                context.permutationIsomorphism,
                Image(embedding)
            )
        )
    );
end;


CF_LI_RelevantSubgroupRepresentatives := function(context)
    local representatives;

    representatives := [];
    Append(
        representatives,
        CF_LI_IsomorphicSubgroupRepresentatives(
            context,
            CyclicGroup(3),
            "C3"
        )
    );
    Append(
        representatives,
        CF_LI_IsomorphicSubgroupRepresentatives(
            context,
            CyclicGroup(9),
            "C9"
        )
    );
    Append(
        representatives,
        CF_LI_IsomorphicSubgroupRepresentatives(
            context,
            AbelianGroup([3, 3]),
            "C3xC3"
        )
    );
    return representatives;
end;


CF_LI_ClassifyRepresentative := function(context, representative)
    local projectiveSubgroup, strictPreimage, projectiveOrder,
          strictOrder, strictExponent, derivedIntersectionOrder,
          isLiftable, isFLiftable, obstruction, reason,
          compatibleWithSmoothC9Lemma;

    projectiveSubgroup := representative.projectiveSubgroup;
    strictPreimage := PreImage(context.quotientMap, projectiveSubgroup);
    projectiveOrder := Size(projectiveSubgroup);
    strictOrder := Size(strictPreimage);

    if strictOrder <> 3 * projectiveOrder then
        Error("A strict inverse image has the wrong order.");
    fi;

    strictExponent := Exponent(strictPreimage);
    derivedIntersectionOrder := Size(
        Intersection(
            context.scalarGroup,
            DerivedSubgroup(strictPreimage)
        )
    );
    obstruction := "none";
    compatibleWithSmoothC9Lemma := true;

    if representative.label = "C3" then
        if projectiveOrder <> 3 or not IsCyclic(projectiveSubgroup) then
            Error("The labelled C3 representative is inconsistent.");
        fi;

        ## Every projective C3 is liftable.  Its strict inverse image has
        ## order 9.  It is C3 x C3 precisely in the split (F-liftable) case,
        ## and C9 precisely for the obstruction
        ## <1/9(1,1,4,4,7,7)>.
        isLiftable := true;
        isFLiftable := strictExponent = 3;
        if isFLiftable then
            reason := "strict preimage is elementary abelian of order 9";
        elif strictExponent = 9 then
            obstruction := "C3_non_F_liftable";
            reason := "strict preimage is cyclic of order 9";
        else
            Error("Unexpected strict inverse image of a projective C3.");
        fi;

    elif representative.label = "C9" then
        if projectiveOrder <> 9 or not IsCyclic(projectiveSubgroup) then
            Error("The labelled C9 representative is inconsistent.");
        fi;

        ## The inverse image is abelian of order 27.  It splits over Z if
        ## and only if its exponent is 9.  The small-3-group lemma proves
        ## that the exponent-27 alternative cannot occur for a smooth cubic.
        isLiftable := true;
        isFLiftable := strictExponent = 9;
        if isFLiftable then
            reason := "strict preimage has exponent 9";
        elif strictExponent = 27 then
            obstruction := "C9_exponent_27_forbidden_for_smooth_cubic";
            reason := "strict preimage is cyclic of order 27";
            compatibleWithSmoothC9Lemma := false;
        else
            Error("Unexpected strict inverse image of a projective C9.");
        fi;

    elif representative.label = "C3xC3" then
        if projectiveOrder <> 9
           or not IsAbelian(projectiveSubgroup)
           or IsCyclic(projectiveSubgroup) then
            Error("The labelled C3 x C3 representative is inconsistent.");
        fi;

        ## Since the quotient is abelian, the derived subgroup of the strict
        ## inverse image lies in Z.  A nontrivial intersection with Z is
        ## exactly the ordinary-liftability obstruction.  If it is trivial,
        ## F-liftability is equivalent to the inverse image being C3^3,
        ## equivalently to exponent 3.
        isLiftable := derivedIntersectionOrder = 1;
        isFLiftable := isLiftable and strictExponent = 3;

        if not isLiftable then
            if strictExponent = 3 then
                obstruction := "C3xC3_non_liftable_exponent_3";
                reason := "Heisenberg strict preimage of exponent 3";
            elif strictExponent = 9 then
                obstruction := "C3xC3_non_liftable_exponent_9";
                reason := "nonabelian strict preimage of exponent 9";
            else
                Error("Unexpected non-liftable C3 x C3 inverse image.");
            fi;
        elif not isFLiftable then
            if strictExponent <> 9 then
                Error("Unexpected liftable non-F-liftable inverse image.");
            fi;
            obstruction := "C3xC3_liftable_non_F_liftable";
            reason := "strict preimage is C9 x C3 with scalar kernel in its C9 part";
        else
            reason := "strict preimage is elementary abelian of order 27";
        fi;

    else
        Error("Unknown small 3-subgroup label: ", representative.label, ".");
    fi;

    return rec(
        label := representative.label,
        projectiveSubgroup := projectiveSubgroup,
        projectiveOrder := projectiveOrder,
        strictPreimage := strictPreimage,
        strictPreimageOrder := strictOrder,
        strictPreimageId := IdGroup(strictPreimage),
        strictPreimageStructure := StructureDescription(strictPreimage),
        strictPreimageExponent := strictExponent,
        scalarDerivedIntersectionOrder := derivedIntersectionOrder,
        isLiftable := isLiftable,
        isFLiftable := isFLiftable,
        obstruction := obstruction,
        reason := reason,
        compatibleWithSmoothC9Lemma := compatibleWithSmoothC9Lemma
    );
end;


CF_LI_TestFullAutomorphismGroup := function(strictGroup)
    local context, representatives, tests;

    context := CF_LI_PrepareStrictGroup(strictGroup);
    representatives := CF_LI_RelevantSubgroupRepresentatives(context);
    tests := List(
        representatives,
        representative -> CF_LI_ClassifyRepresentative(
            context,
            representative
        )
    );

    return rec(
        strictGroupOrder := Size(strictGroup),
        projectiveGroupOrder := Size(context.projectiveGroup),
        numberOfC3Classes := Number(tests, test -> test.label = "C3"),
        numberOfC9Classes := Number(tests, test -> test.label = "C9"),
        numberOfC3xC3Classes := Number(
            tests,
            test -> test.label = "C3xC3"
        ),
        localTests := tests,
        isLiftable := ForAll(tests, test -> test.isLiftable),
        isFLiftable := ForAll(tests, test -> test.isFLiftable),
        compatibleWithSmoothC9Lemma := ForAll(
            tests,
            test -> test.compatibleWithSmoothC9Lemma
        ),
        criterion := "all conjugacy classes of C3, C9, and C3xC3 subgroups"
    );
end;


CF_LI_PrintSummary := function(result)
    local test, counter;

    Print("strict group order = ", result.strictGroupOrder, "\n");
    Print("projective group order = ", result.projectiveGroupOrder, "\n");
    Print(
        "conjugacy classes: C3 = ", result.numberOfC3Classes,
        ", C9 = ", result.numberOfC9Classes,
        ", C3xC3 = ", result.numberOfC3xC3Classes,
        "\n"
    );
    counter := 0;
    for test in result.localTests do
        counter := counter + 1;
        Print(
            counter, ". ", test.label,
            ": liftable = ", test.isLiftable,
            ", F-liftable = ", test.isFLiftable,
            ", preimage = ", test.strictPreimageStructure,
            ", obstruction = ", test.obstruction,
            "\n"
        );
    od;
    Print("liftable = ", result.isLiftable, "\n");
    Print("F-liftable = ", result.isFLiftable, "\n");
    Print(
        "compatible with the smooth-C9 lemma = ",
        result.compatibleWithSmoothC9Lemma,
        "\n"
    );
end;


#############################################################################
## Canonical obstruction models from the small-3-group lemma.
##
## These are supplied for documentation and later self-tests.  The decision
## functions above do not perform a GL(6)-conjugacy search against them.
#############################################################################

CF_LI_DiagonalRootMatrix := function(order, exponents)
    return DiagonalMat(List(exponents, exponent -> E(order)^exponent));
end;


CF_LI_ObstructionModels := function()
    local permutationMatrix, c3NonF, c3xC3NonLiftableExponent3,
          c3xC3NonLiftableExponent9, c3xC3LiftableNonF;

    permutationMatrix := PermutationMat(
        (1, 2, 3)(4, 5, 6),
        6,
        Cyclotomics
    );
    c3NonF := Group([
        CF_LI_DiagonalRootMatrix(9, [1, 1, 4, 4, 7, 7])
    ]);
    c3xC3NonLiftableExponent3 := Group([
        permutationMatrix,
        CF_LI_DiagonalRootMatrix(3, [0, 1, 2, 0, 1, 2])
    ]);
    c3xC3NonLiftableExponent9 := Group([
        permutationMatrix,
        CF_LI_DiagonalRootMatrix(9, [1, 4, 7, 1, 4, 7])
    ]);
    c3xC3LiftableNonF := Group([
        CF_LI_DiagonalRootMatrix(9, [1, 1, 4, 4, 7, 7]),
        CF_LI_DiagonalRootMatrix(3, [0, 1, 0, 1, 0, 1])
    ]);

    return rec(
        C3NonFLiftable := c3NonF,
        C3xC3NonLiftableExponent3 := c3xC3NonLiftableExponent3,
        C3xC3NonLiftableExponent9 := c3xC3NonLiftableExponent9,
        C3xC3LiftableNonFLiftable := c3xC3LiftableNonF
    );
end;


Print("Loaded cubic-fourfold liftability functions.\n");

GAP CODE: LIFTABILITY DRIVER

#############################################################################
## Liftability audit for the final 156 cubic-fourfold families.
##
## The matrix input is the complete ordered family catalogue
##
##     gap_manuscript_validation/gap_family_catalogue.g.
##
## The 48 connected symplectic families are read from the reference table.
## For these families, F-liftability is equivalent to liftability.  If that
## reference result is negative, every special family in the same connected
## symplectic family is negative as well.  The remaining special families
## are tested by the small-3-subgroup criterion in gap_liftability.g.  The
## completed batch writes the GAP-readable result, progress log, and Markdown
## table documented in README.md.
#############################################################################


CF_LIB_Paths := function()
    if IsExistingFile("gap_liftability_all.g") then
        return rec(
            selfDirectory := "",
            catalogueDirectory := "../gap_manuscript_validation/"
        );
    fi;
    if IsExistingFile(
        "gap_classification/gap_liftability/gap_liftability_all.g"
    ) then
        return rec(
            selfDirectory := "gap_classification/gap_liftability/",
            catalogueDirectory := "gap_classification/gap_manuscript_validation/"
        );
    fi;
    if IsExistingFile("gap_liftability/gap_liftability_all.g") then
        return rec(
            selfDirectory := "gap_liftability/",
            catalogueDirectory := "gap_manuscript_validation/"
        );
    fi;
    Error(
        "Run from the repository root, gap_classification, or ",
        "gap_classification/gap_liftability."
    );
end;


CF_LIB_PathRecord := CF_LIB_Paths();

if not IsBound(CF_LI_TestFullAutomorphismGroup) then
    Read(Concatenation(
        CF_LIB_PathRecord.selfDirectory,
        "gap_liftability.g"
    ));
fi;
if not IsBound(CubicFourfoldFamilyCatalogue) then
    Read(Concatenation(
        CF_LIB_PathRecord.catalogueDirectory,
        "gap_family_catalogue.g"
    ));
fi;
Read(Concatenation(CF_LIB_PathRecord.catalogueDirectory,
    "gap_family_correspondence.out"));


if not IsBound(CF_LIB_PRINT_PROGRESS) then
    CF_LIB_PRINT_PROGRESS := true;
fi;
if not IsBound(CF_LIB_LOG_FILE) then
    CF_LIB_LOG_FILE := Concatenation(
        CF_LIB_PathRecord.selfDirectory,
        "gap_liftability.log"
    );
fi;
if not IsBound(CF_LIB_OUTPUT_FILE) then
    CF_LIB_OUTPUT_FILE := Concatenation(
        CF_LIB_PathRecord.selfDirectory,
        "gap_liftability.out"
    );
fi;
if not IsBound(CF_LIB_MARKDOWN_FILE) then
    CF_LIB_MARKDOWN_FILE := Concatenation(
        CF_LIB_PathRecord.selfDirectory,
        "gap_liftability_result.md"
    );
fi;


CF_LIB_Log := function(arg)
    local item;
    for item in arg do
        if CF_LIB_PRINT_PROGRESS then
            Print(item);
        fi;
        AppendTo(CF_LIB_LOG_FILE, item);
    od;
end;


#############################################################################
## Reference values for the 48 connected symplectic families.
##
## The order is the 48 connected symplectic components in Koike order.
## These reference values are not used as substitutes for the independent
## distinguished-kernel test performed on every final matrix group.
#############################################################################

CF_LIB_StandardFamilyNumbers := [
    1,2,3,4,5,6,7,8,9,10,11,12,15,16,17,19,20,21,25,27,29,31,33,34,
    35,37,39,42,43,45,47,48,52,55,58,63,65,68,70,73,77,83,88,97,
    106,115,119,132
];

CF_LIB_SymplecticReference := [
    rec(name := "3^4:A_6",           liftable := false),
    rec(name := "A_7",               liftable := false),
    rec(name := "A_7",               liftable := true),
    rec(name := "3^{1+4}:2.2^2",     liftable := false),
    rec(name := "M_10",              liftable := false),
    rec(name := "M_10",              liftable := false),
    rec(name := "L_2(11)",           liftable := true),
    rec(name := "A_3,5",             liftable := true),
    rec(name := "3^{1+4}:2.2",       liftable := false),
    rec(name := "A_6",               liftable := false),
    rec(name := "A_6",               liftable := true),
    rec(name := "PSL(2,7)",          liftable := true),
    rec(name := "S_5",               liftable := true),
    rec(name := "S_5",               liftable := true),
    rec(name := "M_9",               liftable := false),
    rec(name := "N_72",              liftable := true),
    rec(name := "T_48",              liftable := true),
    rec(name := "3^{1+4}:2",         liftable := false),
    rec(name := "A_4,3",             liftable := false),
    rec(name := "A_4,3",             liftable := true),
    rec(name := "A_5",               liftable := true),
    rec(name := "A_5",               liftable := true),
    rec(name := "3^2.4",             liftable := false),
    rec(name := "3^2.4",             liftable := true),
    rec(name := "S_3,3",             liftable := true),
    rec(name := "S_3,3",             liftable := true),
    rec(name := "F_21",              liftable := true),
    rec(name := "Hol_5",             liftable := true),
    rec(name := "QD_16",             liftable := true),
    rec(name := "S_4",               liftable := true),
    rec(name := "S_4",               liftable := true),
    rec(name := "Q_8",               liftable := true),
    rec(name := "A_3,3",             liftable := false),
    rec(name := "A_3,3",             liftable := true),
    rec(name := "D_12",              liftable := true),
    rec(name := "D_12",              liftable := true),
    rec(name := "A_4",               liftable := true),
    rec(name := "A_4",               liftable := true),
    rec(name := "D_10",              liftable := true),
    rec(name := "D_8",               liftable := true),
    rec(name := "C4",                liftable := true),
    rec(name := "S3",                liftable := true),
    rec(name := "S3",                liftable := true),
    rec(name := "C2^2",              liftable := true),
    rec(name := "C3",                liftable := true),
    rec(name := "C3",                liftable := true),
    rec(name := "C2",                liftable := true),
    rec(name := "1",                 liftable := true)
];


CF_LIB_ValidateInput := function()
    local position, standard, reference, familyNumbers;

    if Length(CubicFourfoldFamilyCatalogue) <> 156 then
        Error("The final family catalogue must have length 156.");
    fi;
    if Length(CF_LIB_SymplecticReference) <> 48 then
        Error("The symplectic reference list must have length 48.");
    fi;

    for position in [1 .. 48] do
        standard := CubicFourfoldFamilyCatalogue[
            CF_LIB_StandardFamilyNumbers[position]];
        reference := CF_LIB_SymplecticReference[position];
        if standard.standardPosition <> position then
            Error("Unexpected standard-family position ", position, ".");
        fi;
        if standard.symplecticPart <> reference.name then
            Error(
                "Reference-name mismatch at standard position ",
                position,
                "."
            );
        fi;
        if standard.fullIndex <> standard.genericIndex
            or standard.familyDimension <> 20 - standard.rankS then
            Error("The reference row is not the generic symplectic family.");
        fi;
    od;

    familyNumbers := List(CubicFourfoldFamilyCatalogue, item -> item.number);
    if familyNumbers <> [1 .. 156] then
        Error("The final catalogue is not numbered consecutively 1..156.");
    fi;
    if not ForAll(
        CubicFourfoldFamilyCatalogue,
        family -> family.fullGroupVerified = true
            and family.determinantKernelVerified = true
    ) then
        Error("The canonical catalogue contains an unverified matrix group.");
    fi;
    if FamilyCoordinateAudit.status <> "completed"
        or FamilyCoordinateAudit.verifiedCount <> 156
        or Length(FamilyCoordinateAudit.rows) <> 156
        or not ForAll(FamilyCoordinateAudit.rows, row -> row.passed) then
        Error("The saved family correspondence is incomplete.");
    fi;
    for position in [1..156] do
        if FamilyCoordinateAudit.rows[position].number <> position
            or FamilyCoordinateAudit.rows[position].sourceKey <>
                CubicFourfoldFamilyCatalogue[position].sourceKey then
            Error("The saved correspondence and catalogue are not aligned.");
        fi;
    od;
end;


CF_LIB_IsStandardFamily := function(family, standard)
    return family.number = standard.number;
end;


CF_LIB_StrictGroup := function(family, standard)
    return Group(family.matrixGenerators);
end;


CF_LIB_LightLocalTest := function(test)
    return rec(
        label := test.label,
        projectiveOrder := test.projectiveOrder,
        strictPreimageOrder := test.strictPreimageOrder,
        strictPreimageId := test.strictPreimageId,
        strictPreimageStructure := test.strictPreimageStructure,
        strictPreimageExponent := test.strictPreimageExponent,
        scalarDerivedIntersectionOrder :=
            test.scalarDerivedIntersectionOrder,
        isLiftable := test.isLiftable,
        isFLiftable := test.isFLiftable,
        obstruction := test.obstruction,
        reason := test.reason
    );
end;


CF_LIB_ReferenceResult := function(family, standard, reference)
    return rec(
        number := family.number,
        standardPosition := family.standardPosition,
        standardFamilyNumber := family.standardFamilyNumber,
        symplecticPart := family.symplecticPart,
        rankS := family.rankS,
        familyDimension := family.familyDimension,
        genericIndex := family.genericIndex,
        fullIndex := family.fullIndex,
        projectiveGroupId := family.projectiveGroupId,
        linearGroupId := family.linearGroupId,
        isStandardFamily := true,
        symplecticReferenceLiftable := reference.liftable,
        method := "symplectic_reference",
        isLiftable := reference.liftable,
        isFLiftable := reference.liftable,
        numberOfC3Classes := fail,
        numberOfC9Classes := fail,
        numberOfC3xC3Classes := fail,
        localTests := [],
        criterion :=
            "48 connected symplectic components; verified by the scalar-kernel test"
    );
end;


CF_LIB_InheritedNegativeResult := function(family, standard, reference)
    return rec(
        number := family.number,
        standardPosition := family.standardPosition,
        standardFamilyNumber := family.standardFamilyNumber,
        symplecticPart := family.symplecticPart,
        rankS := family.rankS,
        familyDimension := family.familyDimension,
        genericIndex := family.genericIndex,
        fullIndex := family.fullIndex,
        projectiveGroupId := family.projectiveGroupId,
        linearGroupId := family.linearGroupId,
        isStandardFamily := false,
        symplecticReferenceLiftable := reference.liftable,
        method := "nonliftable_symplectic_subgroup",
        isLiftable := false,
        isFLiftable := false,
        numberOfC3Classes := fail,
        numberOfC9Classes := fail,
        numberOfC3xC3Classes := fail,
        localTests := [],
        criterion :=
            "a non-liftable symplectic subgroup is already an obstruction"
    );
end;


CF_LIB_ComputedResult := function(family, standard, reference, strictGroup)
    local test;

    if Size(strictGroup) <> family.linearGroupId[1] then
        Error("Strict group order mismatch for family ", family.number, ".");
    fi;

    test := CF_LI_TestFullAutomorphismGroup(strictGroup);
    if test.projectiveGroupOrder <> family.projectiveGroupId[1] then
        Error(
            "Projective group order mismatch for family ",
            family.number,
            "."
        );
    fi;
    if not test.compatibleWithSmoothC9Lemma then
        Error(
            "Family ", family.number,
            " conflicts with the smooth-C9 lemma."
        );
    fi;

    return rec(
        number := family.number,
        standardPosition := family.standardPosition,
        standardFamilyNumber := family.standardFamilyNumber,
        symplecticPart := family.symplecticPart,
        rankS := family.rankS,
        familyDimension := family.familyDimension,
        genericIndex := family.genericIndex,
        fullIndex := family.fullIndex,
        projectiveGroupId := family.projectiveGroupId,
        linearGroupId := family.linearGroupId,
        isStandardFamily := false,
        symplecticReferenceLiftable := reference.liftable,
        method := "small_3_subgroup_test",
        isLiftable := test.isLiftable,
        isFLiftable := test.isFLiftable,
        numberOfC3Classes := test.numberOfC3Classes,
        numberOfC9Classes := test.numberOfC9Classes,
        numberOfC3xC3Classes := test.numberOfC3xC3Classes,
        localTests := List(test.localTests, CF_LIB_LightLocalTest),
        criterion := test.criterion
    );
end;


CF_LIB_MethodLabel := function(method)
    if method = "symplectic_reference" then
        return "reference";
    elif method = "nonliftable_symplectic_subgroup" then
        return "inherited obstruction";
    elif method = "small_3_subgroup_test" then
        return "small 3-subgroups";
    fi;
    Error("Unknown liftability method.");
end;


CF_LIB_YesNo := function(value)
    if value then
        return "yes";
    fi;
    return "no";
end;


CF_LIB_IdString := function(identifier)
    if identifier[2] = 0 then
        return Concatenation("[", String(identifier[1]), ", --]");
    fi;
    return Concatenation(
        "[",
        String(identifier[1]),
        ", ",
        String(identifier[2]),
        "]"
    );
end;


CF_LIB_ObstructionSummary := function(result)
    local obstructions;

    obstructions := Set(List(
        Filtered(
            result.localTests,
            test -> test.obstruction <> "none"
        ),
        test -> test.obstruction
    ));
    if Length(obstructions) = 0 then
        return "none";
    fi;
    return JoinStringsWithSeparator(obstructions, "; ");
end;


CF_LIB_WriteQuoted := function(file, value)
    AppendTo(file, "\"", value, "\"");
end;


CF_LIB_WriteLocalTests := function(file, tests)
    local position, test;

    AppendTo(file, "[");
    for position in [1 .. Length(tests)] do
        test := tests[position];
        if position > 1 then
            AppendTo(file, ", ");
        fi;
        AppendTo(file, "rec(label := ");
        CF_LIB_WriteQuoted(file, test.label);
        AppendTo(
            file,
            ", projectiveOrder := ", test.projectiveOrder,
            ", strictPreimageOrder := ", test.strictPreimageOrder,
            ", strictPreimageId := ", test.strictPreimageId,
            ", strictPreimageStructure := "
        );
        CF_LIB_WriteQuoted(file, test.strictPreimageStructure);
        AppendTo(
            file,
            ", strictPreimageExponent := ", test.strictPreimageExponent,
            ", scalarDerivedIntersectionOrder := ",
            test.scalarDerivedIntersectionOrder,
            ", isLiftable := ", test.isLiftable,
            ", isFLiftable := ", test.isFLiftable,
            ", obstruction := "
        );
        CF_LIB_WriteQuoted(file, test.obstruction);
        AppendTo(file, ", reason := ");
        CF_LIB_WriteQuoted(file, test.reason);
        AppendTo(file, ")");
    od;
    AppendTo(file, "]");
end;


CF_LIB_WriteOutput := function(results, runtime)
    local stream, position, result;

    stream := OutputTextFile(CF_LIB_OUTPUT_FILE, false);
    if stream = fail then
        Error("Could not open the GAP output file.");
    fi;
    SetPrintFormattingStatus(stream, false);
    AppendTo(
        stream,
        "#############################################################################\n",
        "## GAP-readable liftability audit for the final 156 families.\n",
        "#############################################################################\n\n",
        "CubicFourfoldLiftabilityAudit := rec(\n",
        "status := \"completed\",\n",
        "gapVersion := \"", GAPInfo.Version, "\",\n",
        "catalogue := \"gap_classification/gap_manuscript_validation/gap_family_catalogue.g\",\n",
        "catalogueGenerators := ", List(CubicFourfoldFamilyCatalogue,
            family -> family.matrixGenerators), ",\n",
        "allScalarKernelsVerified := true,\n",
        "allExtensionTestsAgree := true,\n",
        "allCatalogueLabelsAgree := true,\n",
        "allInheritedSubgroupsVerified := true,\n",
        "familyCount := ", Length(results), ",\n",
        "runtimeMilliseconds := ", runtime, ",\n",
        "liftableCount := ", Number(results, item -> item.isLiftable), ",\n",
        "fLiftableCount := ", Number(results, item -> item.isFLiftable), ",\n",
        "referenceCount := ", Number(
            results,
            item -> item.method = "symplectic_reference"
        ), ",\n",
        "inheritedObstructionCount := ", Number(
            results,
            item -> item.method = "nonliftable_symplectic_subgroup"
        ), ",\n",
        "computedCount := ", Number(
            results,
            item -> item.method = "small_3_subgroup_test"
        ), ",\n",
        "results := [\n"
    );

    for position in [1 .. Length(results)] do
        result := results[position];
        AppendTo(
            stream,
            "rec(number := ", result.number,
            ", standardPosition := ", result.standardPosition,
            ", standardFamilyNumber := ", result.standardFamilyNumber,
            ", symplecticPart := "
        );
        CF_LIB_WriteQuoted(stream, result.symplecticPart);
        AppendTo(
            stream,
            ", rankS := ", result.rankS,
            ", familyDimension := ", result.familyDimension,
            ", genericIndex := ", result.genericIndex,
            ", fullIndex := ", result.fullIndex,
            ", projectiveGroupId := ", result.projectiveGroupId,
            ", linearGroupId := ", result.linearGroupId,
            ", isStandardFamily := ", result.isStandardFamily,
            ", symplecticReferenceLiftable := ",
            result.symplecticReferenceLiftable,
            ", method := "
        );
        CF_LIB_WriteQuoted(stream, result.method);
        AppendTo(
            stream,
            ", isLiftable := ", result.isLiftable,
            ", isFLiftable := ", result.isFLiftable,
            ", numberOfC3Classes := ", result.numberOfC3Classes,
            ", numberOfC9Classes := ", result.numberOfC9Classes,
            ", numberOfC3xC3Classes := ", result.numberOfC3xC3Classes,
            ", localTests := "
        );
        CF_LIB_WriteLocalTests(stream, result.localTests);
        AppendTo(stream, ", sourceKey := ");
        CF_LIB_WriteQuoted(stream, result.sourceKey);
        AppendTo(stream, ", extensionTest := ", result.extensionTest,
            ", inheritedSubgroupVerified := ", result.inheritedSubgroupVerified,
            ", catalogueLabelsVerified := ", result.catalogueLabelsVerified);
        AppendTo(stream, ", criterion := ");
        CF_LIB_WriteQuoted(stream, result.criterion);
        AppendTo(stream, ")");
        if position < Length(results) then
            AppendTo(stream, ",");
        fi;
        AppendTo(stream, "\n");
    od;
    AppendTo(stream, "]\n);\n");
    CloseStream(stream);
end;


CF_LIB_WriteMarkdown := function(results, runtime)
    local stream, result, nonLiftable, liftableNonF,
          computedExceptions;

    nonLiftable := Filtered(results, item -> not item.isLiftable);
    liftableNonF := Filtered(
        results,
        item -> item.isLiftable and not item.isFLiftable
    );
    computedExceptions := Filtered(
        results,
        item -> item.method = "small_3_subgroup_test"
            and not item.isFLiftable
    );

    stream := OutputTextFile(CF_LIB_MARKDOWN_FILE, false);
    if stream = fail then
        Error("Could not open the Markdown output file.");
    fi;
    SetPrintFormattingStatus(stream, false);
    AppendTo(
        stream,
        "# Liftability of the 156 cubic-fourfold families\n\n",
        "The input is the [complete family catalogue](../gap_manuscript_validation/gap_family_catalogue.g), numbered 1--156. ",
        "The 48 reference families and inherited obstructions are retained; ",
        "the other 101 rows use all conjugacy classes of projective subgroups ",
        "`C3`, `C9`, and `C3 x C3`. In addition, every row is independently ",
        "tested using its distinguished scalar kernel in `H_ab` and `H_ab/3H_ab`. ",
        "All 156 ordinary and F-liftability decisions agree, and every ",
        "inherited symplectic subgroup is checked as an actual matrix subgroup. ",
        "The saved catalogue labels are compared only after the decisions are computed.\n\n",
        "Definitions and hypotheses are explained in [the script guide](gap_liftability_script.md). ",
        "The [GAP result](gap_liftability.out) binds each number and source key to its exact input matrices; ",
        "the [log](gap_liftability.log) ends with `LIFTABILITY_COMPLETED`. ",
        "The input's smoothness and saturation are mathematical prerequisites, not conclusions of this test.\n\n",
        "The run used GAP ", GAPInfo.Version, " and took ", runtime,
        " ms. It processed ", Length(results), " families: ",
        Number(results, item -> item.isLiftable), " are liftable and ",
        Number(results, item -> item.isFLiftable), " are F-liftable. ",
        "The three decision routes account for ",
        Number(results, item -> item.method = "symplectic_reference"),
        " reference rows, ",
        Number(
            results,
            item -> item.method = "nonliftable_symplectic_subgroup"
        ),
        " inherited obstructions, and ",
        Number(results, item -> item.method = "small_3_subgroup_test"),
        " computed rows.\n\n",
        "## Complete table\n\n",
        "| No. | Symplectic family | PGL ID | Index | Dimension | ",
        "Liftable | F-liftable | Decision |\n",
        "|---:|---|---:|---:|---:|:---:|:---:|---|\n"
    );

    for result in results do
        AppendTo(
            stream,
            "| ", result.number,
            " | `", result.symplecticPart,
            "` | `", CF_LIB_IdString(result.projectiveGroupId),
            "` | ", result.fullIndex,
            " | ", result.familyDimension,
            " | ", CF_LIB_YesNo(result.isLiftable),
            " | ", CF_LIB_YesNo(result.isFLiftable),
            " | ", CF_LIB_MethodLabel(result.method),
            " |\n"
        );
    od;

    AppendTo(
        stream,
        "\n## Negative and intermediate cases\n\n",
        "The non-liftable family numbers are `",
        JoinStringsWithSeparator(
            List(nonLiftable, item -> String(item.number)),
            ", "
        ),
        "`.\n\n"
    );
    if Length(liftableNonF) = 0 then
        AppendTo(
            stream,
            "No family is liftable without being F-liftable.\n"
        );
    else
        AppendTo(
            stream,
            "The liftable but non-F-liftable family numbers are `",
            JoinStringsWithSeparator(
                List(liftableNonF, item -> String(item.number)),
                ", "
            ),
            "`.\n"
        );
    fi;

    AppendTo(
        stream,
        "\n### Computed obstructions\n\n",
        "These are the rows whose negative conclusion is obtained from ",
        "an explicit strict inverse image, rather than from the reference ",
        "table or the inheritance shortcut.\n\n",
        "| No. | PGL ID | Liftable | F-liftable | Detected obstruction |\n",
        "|---:|---:|:---:|:---:|---|\n"
    );
    for result in computedExceptions do
        AppendTo(
            stream,
            "| ", result.number,
            " | `", CF_LIB_IdString(result.projectiveGroupId),
            "` | ", CF_LIB_YesNo(result.isLiftable),
            " | ", CF_LIB_YesNo(result.isFLiftable),
            " | `", CF_LIB_ObstructionSummary(result),
            "` |\n"
        );
    od;
    CloseStream(stream);
end;


CF_LIB_Run := function()
    local startTime, results, family, standard, reference, result,
          elapsed, runtime, strictGroup, extensionTest, symplecticGroup,
          inheritedSubgroupVerified, inputFamily;

    CF_LIB_ValidateInput();
    PrintTo(
        CF_LIB_LOG_FILE,
        "Liftability audit for the final 156 families\n",
        "GAP version: ", GAPInfo.Version, "\n",
        "Catalogue: gap_classification/gap_manuscript_validation/gap_family_catalogue.g\n",
        "Started runtime counter: ", Runtime(), " ms\n\n"
    );

    startTime := Runtime();
    results := [];
    for inputFamily in CubicFourfoldFamilyCatalogue do
        family := ShallowCopy(inputFamily);
        standard := CubicFourfoldFamilyCatalogue[
            CF_LIB_StandardFamilyNumbers[family.standardPosition]];
        family.standardFamilyNumber := standard.number;
        reference := CF_LIB_SymplecticReference[family.standardPosition];
        strictGroup := CF_LIB_StrictGroup(family, standard);
        extensionTest := CF_LI_TestStrictExtension(strictGroup);
        if extensionTest.strictGroupOrder <> family.linearGroupId[1]
            or extensionTest.projectiveGroupOrder <> family.projectiveGroupId[1] then
            Error("Catalogue group order mismatch at family ", family.number, ".");
        fi;
        inheritedSubgroupVerified := true;

        if CF_LIB_IsStandardFamily(family, standard) then
            result := CF_LIB_ReferenceResult(family, standard, reference);
        elif not reference.liftable then
            symplecticGroup := Group(standard.symplecticGenerators);
            inheritedSubgroupVerified := IsSubgroup(strictGroup, symplecticGroup)
                and not CF_LI_TestStrictExtension(symplecticGroup).isLiftable;
            if not inheritedSubgroupVerified then
                Error("The inherited non-liftable subgroup is not verified.");
            fi;
            result := CF_LIB_InheritedNegativeResult(
                family,
                standard,
                reference
            );
        else
            result := CF_LIB_ComputedResult(family, standard, reference, strictGroup);
        fi;
        if result.isLiftable <> extensionTest.isLiftable
            or result.isFLiftable <> extensionTest.isFLiftable then
            Error("Local/reference and global extension tests disagree at family ",
                family.number, ".");
        fi;
        if result.isLiftable <> inputFamily.isLiftable
            or result.isFLiftable <> inputFamily.isFLiftable then
            Error("Computed liftability differs from the catalogue labels.");
        fi;
        result.sourceKey := family.sourceKey;
        result.extensionTest := extensionTest;
        result.inheritedSubgroupVerified := inheritedSubgroupVerified;
        result.catalogueLabelsVerified := true;
        Add(results, result);

        elapsed := Runtime() - startTime;
        CF_LIB_Log(
            family.number, "/156: ", family.symplecticPart,
            ", PGL ", family.projectiveGroupId,
            ", method = ", CF_LIB_MethodLabel(result.method),
            ", liftable = ", result.isLiftable,
            ", F-liftable = ", result.isFLiftable,
            ", elapsed = ", elapsed, " ms\n"
        );
    od;

    runtime := Runtime() - startTime;
    CF_LIB_WriteOutput(results, runtime);
    CF_LIB_WriteMarkdown(results, runtime);
    CF_LIB_Log(
        "\nCompleted.\n",
        "Families = ", Length(results), "\n",
        "Liftable = ", Number(results, item -> item.isLiftable), "\n",
        "F-liftable = ", Number(results, item -> item.isFLiftable), "\n",
        "Runtime = ", runtime, " ms\n",
        "Output = ", CF_LIB_OUTPUT_FILE, "\n",
        "Markdown = ", CF_LIB_MARKDOWN_FILE, "\n"
    );
    CF_LIB_Log("LIFTABILITY_COMPLETED\n");
    return results;
end;


CubicFourfoldLiftabilityResults := CF_LIB_Run();

RECORDED RESULT

The self-conjugacy input consists of the 156 families remaining after the saturation calculation.  Fifty-six are covered by theoretical results.  The remaining 100 were checked with exact cyclotomic arithmetic.  In 89 cases the group equals its conjugate in the stored coordinates; in 11 cases an abstract automorphism and an invertible intertwiner are required.  Every check passed.  Thus all 156 families are self-conjugate.  For an index-2 large family, this identifies the equation families associated with the two conjugate components of the period domain.

The liftability calculation treats the same 156 families.  It gives 134 liftable families and 131 F-liftable families.  The non-liftable family numbers are
1, 2, 4, 5, 6, 9, 10, 17, 18, 21, 22, 23, 24, 25, 26, 33, 41, 52, 53, 54, 112, 114.
The liftable but non-F-liftable family numbers are
105, 140, 143.



==> anc/small_group_enumeration.txt <==
SMALL NON-ABELIAN ENUMERATION

This file records the principal GAP code for the small non-abelian calculation.  The four fixed symplectic parts are C3, C2^2, C4, and S3.  The calculation selects the projective groups allowed by the group-theoretic bounds, enumerates the required central extensions and degree-six representations, imposes the generic-index and generic-group conditions, applies the invariant form of the Gonzalez--Aguilera--Liendo restriction, and tests the invariant cubic spaces for smoothness.  General-purpose matrix routines and the saved candidate data are omitted from this compact ancillary copy.

GAP CODE

#############################################################################
##
## gap_small_nonabelian.g
##
## Entry point for the liftable small non-abelian candidate calculation.
##
## The audited liftable engine is used without changing its extension,
## representation, or internal deduplication logic.  The case wrappers apply
## the generic-index divisibility condition and, before cubic invariants are
## computed, the required strict GL(6)-conjugacy containment of the generic
## full group.  This file then collects the surviving families, applies the
## common Gonzalez--Aguilera--Liendo necessary restriction, and writes the
## data, log, and readable output documented in README.md.  Smoothness testing
## is not run here.  Liftable includes nonzero
## Ext^1 classes; it does not assert F-liftability of the projective action.
## Run this entry point from its module directory.
##
#############################################################################

if LoadPackage("smallgrp") = fail then
    Error("The GAP package smallgrp is required.");
fi;
if LoadPackage("cohomolo") = fail then
    Error("The GAP package cohomolo is required.");
fi;


#############################################################################
## 1. Run options
#############################################################################

if not IsBoundGlobal("CF_SN_SHOW_PROGRESS") then
    CF_SN_SHOW_PROGRESS := true;
fi;
if not IsBoundGlobal("CF_SN_ENGINE_DETAILS") then
    CF_SN_ENGINE_DETAILS := false;
fi;
if not IsBoundGlobal("CF_SN_SHOW_GENERIC_FILTER_PROGRESS") then
    CF_SN_SHOW_GENERIC_FILTER_PROGRESS := false;
fi;
if not IsBoundGlobal("CF_SN_AUTO_RUN") then
    CF_SN_AUTO_RUN := true;
fi;
if not IsBoundGlobal("CF_SN_APPLY_GONZALEZ") then
    CF_SN_APPLY_GONZALEZ := true;
fi;
if not IsBoundGlobal("CF_SN_OUTPUT_FILE") then
    CF_SN_OUTPUT_FILE := "gap_small_nonabelian.out";
fi;
if not IsBoundGlobal("CF_SN_LOG_FILE") then
    CF_SN_LOG_FILE := "gap_small_nonabelian.log";
fi;
if not IsBoundGlobal("CF_SN_DATA_FILE") then
    CF_SN_DATA_FILE := "gap_small_nonabelian_data.g";
fi;

CF_SN_ArchiveSourceRecord := rec(
    engineFile := "gap_small_nonabelian_liftable_engine.g",
    sharedFunctionsFile := "gap_small_nonabelian_functions.g",
    projectiveCandidateSource :=
        "../../gap_yyz_bounds/gap_yyz_bounds.md",
    excludedProjectiveCandidate := [72, 12],
    caseFiles := [
        "gap_small_nonabelian_c3.g",
        "gap_small_nonabelian_c2_2.g",
        "gap_small_nonabelian_c4.g",
        "gap_small_nonabelian_s3.g"
    ],
    caseOrder := ["C3", "C2^2", "C4", "S3"],
    genericIndexDivisibilityFilter := true,
    genericFullLinearContainmentFilter := true,
    laterStages :=
        "generic-index and generic-full-group filters, then Gonzalez; smoothness is not tested in this file"
);


#############################################################################
## 2. Load order
#############################################################################

if not IsBound(CF_CheckSmallGroupId) then
    Read("../gap_functions.g");
fi;
if not IsBound(CF_SN_ValidateCaseConfiguration)
   or not IsBound(CF_SN_YYZNonabelianFullGroupIds) then
    Read("gap_small_nonabelian_functions.g");
fi;

# Load the engine before the S3 file so that the exact [72,27] patch is
# installed over the corresponding engine definitions.
if not IsBoundGlobal("S_1")
   and not IsBoundGlobal("S_2")
   and not IsBoundGlobal("S_3") then
    Read("gap_small_nonabelian_liftable_engine.g");
elif not IsBoundGlobal("S_1")
     or not IsBoundGlobal("S_2")
     or not IsBoundGlobal("S_3") then
    Error("Only part of the audited liftable engine is loaded.");
fi;

if not IsBound(CF_SN_C3Configuration) then
    Read("gap_small_nonabelian_c3.g");
fi;
if not IsBound(CF_SN_C2_2Configuration) then
    Read("gap_small_nonabelian_c2_2.g");
fi;
if not IsBound(CF_SN_C4Configuration) then
    Read("gap_small_nonabelian_c4.g");
fi;
if not IsBoundGlobal("CF_SN_S3SpecialPatchInstalled")
   or ValueGlobal("CF_SN_S3SpecialPatchInstalled") <> true
   or not IsBound(CF_SN_S3Configuration) then
    Read("gap_small_nonabelian_s3.g");
fi;

# The standard run uses only the concise numbered stream.  A diagnostic
# launcher may retain the audited engine's internal progress messages.
CF_S_PRINT_ENABLED := CF_SN_ENGINE_DETAILS;


#############################################################################
## 3. Progress log
#############################################################################

CF_SN_RunStartMilliseconds := Runtime();
CF_SN_ProgressCounter := 0;

CF_SN_Progress := function(arg)
    local item, elapsed;

    CF_SN_ProgressCounter := CF_SN_ProgressCounter + 1;
    elapsed := Runtime() - CF_SN_RunStartMilliseconds;

    if CF_SN_SHOW_PROGRESS then
        Print(CF_SN_ProgressCounter, ". ");
        for item in arg do
            Print(item);
        od;
        Print("; elapsed ", elapsed, " ms\n");
    fi;

    AppendTo(CF_SN_LOG_FILE, CF_SN_ProgressCounter, ". ");
    for item in arg do
        AppendTo(CF_SN_LOG_FILE, item);
    od;
    AppendTo(CF_SN_LOG_FILE, "; elapsed ", elapsed, " ms\n");
end;


if CF_SN_SHOW_GENERIC_FILTER_PROGRESS then
    CF_SN_GENERIC_FILTER_PROGRESS_HOOK := function(event)
        if event.event = "start" then
            CF_SN_Progress(
                "strict containment candidate ", event.position,
                "/", event.total,
                ", linear group ", event.HId,
                ", determinant index ", event.determinantImageOrder,
                ": started"
            );
        elif event.event = "preprocessed" then
            CF_SN_Progress(
                "strict containment candidate ", event.position,
                "/", event.total,
                ", linear group ", event.HId,
                ": matrix group prepared; candidate time ",
                event.candidateElapsedMilliseconds, " ms"
            );
        elif event.event = "complete" then
            CF_SN_Progress(
                "strict containment candidate ", event.position,
                "/", event.total,
                ", linear group ", event.HId,
                ": ", event.status,
                " (", event.reason, "); candidate time ",
                event.candidateElapsedMilliseconds, " ms"
            );
        else
            Error("Unknown generic-full-group progress event.");
        fi;
    end;
fi;


CF_SN_CASE_PROGRESS_HOOK := function(event)
    if event.event = "start" then
        CF_SN_Progress(
            event.symplecticPart,
            ", component ", event.componentIndex,
            ", projective group ", event.gid,
            ": started"
        );
    elif event.event = "complete" then
        CF_SN_Progress(
            event.symplecticPart,
            ", component ", event.componentIndex,
            ", projective group ", event.gid,
            ": completed; families ", event.familyCount
        );
    else
        Error("Unknown small non-abelian progress event.");
    fi;
end;


#############################################################################
## 4. Ordered runs and candidate records
#############################################################################

CF_SN_OrderedCaseSpecifications := function()
    return [
        rec(
            key := "C3",
            configuration := CF_SN_C3Configuration(),
            useSpecialS3Runner := false
        ),
        rec(
            key := "C2^2",
            configuration := CF_SN_C2_2Configuration(),
            useSpecialS3Runner := false
        ),
        rec(
            key := "C4",
            configuration := CF_SN_C4Configuration(),
            useSpecialS3Runner := false
        ),
        rec(
            key := "S3",
            configuration := CF_SN_S3Configuration(),
            useSpecialS3Runner := true
        )
    ];
end;


CF_SN_AttachEnumeratedCandidateMetadata := function(
    family,
    candidateNumber,
    specification,
    caseRecord,
    familyIndex
)
    local candidate, component;

    component := specification.configuration.components[
        caseRecord.componentIndex
    ];
    candidate := ShallowCopy(family);
    candidate.candidateNumber := candidateNumber;
    candidate.caseKey := specification.key;
    candidate.symplecticPart :=
        specification.configuration.symplecticPart;
    candidate.symplecticGId := ShallowCopy(
        specification.configuration.symplecticGId
    );
    candidate.componentIndex := caseRecord.componentIndex;
    candidate.componentLabel := caseRecord.componentLabel;
    candidate.genericIndex := component.genericIndex;
    candidate.genericFullLinearContainmentRequired :=
        component.genericIndex = 2;
    candidate.genericFullLinearContainmentVerified :=
        not candidate.genericFullLinearContainmentRequired
        or (IsBound(family.genericFullLinearContainmentVerified)
            and family.genericFullLinearContainmentVerified);
    candidate.projectiveGId := ShallowCopy(caseRecord.gid);
    candidate.linearGId := ShallowCopy(family.HId);
    candidate.familyIndexWithinCase := familyIndex;
    candidate.sourceRecords := ShallowCopy(component.sourceRecords);
    candidate.isDirectKnownCase := false;
    candidate.enumerationInput := true;
    return candidate;
end;


CF_SN_AttachDirectCandidateMetadata := function(
    directCase,
    candidateNumber
)
    local candidate;

    candidate := ShallowCopy(directCase);
    candidate.candidateNumber := candidateNumber;
    candidate.caseKey := "S3";
    candidate.symplecticPart := "S3";
    candidate.symplecticGId := [6, 1];
    candidate.componentIndex := 2;
    candidate.componentLabel := directCase.symplecticComponent;
    candidate.genericIndex := directCase.genericIndex;
    candidate.genericFullLinearContainmentRequired :=
        directCase.genericFullLinearContainmentRequired;
    candidate.genericFullLinearContainmentVerified :=
        directCase.genericFullLinearContainmentVerified;
    candidate.projectiveGId := [144, 69];
    candidate.linearGId := ShallowCopy(
        directCase.fullStrictPreimageData.id
    );
    candidate.HId := ShallowCopy(candidate.linearGId);
    candidate.familyIndexWithinCase := 1;
    candidate.sourceRecords := [directCase.source];
    candidate.isDirectKnownCase := true;
    candidate.enumerationInput := false;
    candidate.YYZMatrixGenerators := ShallowCopy(
        directCase.matrixGenerators
    );
    candidate.matrixGenerators := ShallowCopy(
        directCase.fullStrictPreimageGenerators
    );
    candidate.matrixImageOrder := directCase.fullStrictPreimageData.order;
    return candidate;
end;


CF_SN_CollectCandidatesFromRun := function(
    candidates,
    specification,
    run
)
    local caseRecord, familyIndex, family, candidate;

    for caseRecord in run.cases do
        for familyIndex in [1 .. Length(caseRecord.step3Result.families)] do
            family := caseRecord.step3Result.families[familyIndex];
            candidate := CF_SN_AttachEnumeratedCandidateMetadata(
                family,
                Length(candidates) + 1,
                specification,
                caseRecord,
                familyIndex
            );
            Add(candidates, candidate);
        od;
    od;

    if specification.useSpecialS3Runner then
        if not IsBound(run.directKnownCase) then
            Error("The S3 run did not return its direct S3 x C24 case.");
        fi;
        Add(
            candidates,
            CF_SN_AttachDirectCandidateMetadata(
                run.directKnownCase,
                Length(candidates) + 1
            )
        );
    fi;
end;


CF_SN_CaseRunSummary := function(specification, run)
    local familyCount, directKnownCaseCount,
          genericFullLinearContainmentRejectedCount;

    familyCount := Sum(List(
        run.cases,
        caseRecord -> Length(caseRecord.step3Result.families)
    ));
    if specification.useSpecialS3Runner then
        directKnownCaseCount := 1;
    else
        directKnownCaseCount := 0;
    fi;
    genericFullLinearContainmentRejectedCount := Sum(List(
        run.cases,
        caseRecord ->
            caseRecord.genericFullLinearContainmentAudit.rejectedCount
    ));
    return rec(
        key := specification.key,
        configurationLabel := specification.configuration.label,
        componentCount := Length(specification.configuration.components),
        enumeratedCaseCount := Length(run.cases),
        enumeratedFamilyCount := familyCount,
        genericFullLinearContainmentRejectedCount :=
            genericFullLinearContainmentRejectedCount,
        directKnownCaseCount := directKnownCaseCount
    );
end;


#############################################################################
## 5. Common Gonzalez--Aguilera--Liendo restriction
#############################################################################

CF_SN_AttachGonzalezAudits := function(candidates, applyRestriction)
    local filtered, audited, kept, rejected, i, candidate, audit,
          directPosition;

    if applyRestriction then
        CF_SN_Progress(
            "Gonzalez restriction started for ",
            Length(candidates), " candidates"
        );
        filtered := CF_SN_FilterCandidatesByGonzalezRestriction(
            candidates
        );
        audited := [];
        kept := [];
        rejected := [];

        for i in [1 .. Length(candidates)] do
            candidate := ShallowCopy(candidates[i]);
            audit := filtered.audits[i];
            candidate.gonzalezRestrictionApplied := true;
            candidate.gonzalezPassed := audit.ok;
            candidate.gonzalezStatus :=
                audit.gonzalezPrimeOrderRestriction.status;
            candidate.gonzalezAudit :=
                audit.gonzalezPrimeOrderRestriction;
            Add(audited, candidate);
            if candidate.gonzalezPassed then
                Add(kept, candidate);
            else
                Add(rejected, candidate);
            fi;
        od;
    else
        filtered := fail;
        audited := [];
        kept := [];
        rejected := [];
        for candidate in candidates do
            candidate := ShallowCopy(candidate);
            candidate.gonzalezRestrictionApplied := false;
            candidate.gonzalezPassed := true;
            candidate.gonzalezStatus := "not_applied";
            candidate.gonzalezAudit := fail;
            Add(audited, candidate);
            Add(kept, candidate);
        od;
    fi;

    directPosition := PositionProperty(
        audited,
        candidate -> candidate.isDirectKnownCase
    );
    if directPosition = fail then
        Error("The direct S3 x C24 candidate is missing.");
    fi;
    if applyRestriction and not audited[directPosition].gonzalezPassed then
        Error(
            "The Gonzalez restriction rejected the known smooth ",
            "S3 x C24 example."
        );
    fi;

    CF_SN_Progress(
        "Gonzalez restriction completed; retained ", Length(kept),
        "; rejected ", Length(rejected)
    );
    return rec(
        applied := applyRestriction,
        sharedFilterResult := filtered,
        audited := audited,
        kept := kept,
        rejected := rejected,
        orderPreserved := true
    );
end;


#############################################################################
## 6. Archive writers
#############################################################################

CF_SN_FailureStatuses := function(candidate)
    if not candidate.gonzalezRestrictionApplied
       or candidate.gonzalezAudit = fail then
        return [];
    fi;
    return List(
        candidate.gonzalezAudit.failures,
        failure -> failure.status
    );
end;


CF_SN_WriteHumanCandidate := function(filename, candidate)
    AppendTo(
        filename,
        "\n", candidate.candidateNumber, ". Candidate\n",
        "   Symplectic group: ", candidate.symplecticPart, "\n",
        "   Component: ", candidate.componentIndex,
        "; ", candidate.componentLabel, "\n",
        "   Projective group ID: ", candidate.projectiveGId, "\n",
        "   Strict linear group ID: ", candidate.linearGId, "\n",
        "   Generic index: ", candidate.genericIndex, "\n",
        "   Generic full linear containment required: ",
        candidate.genericFullLinearContainmentRequired, "\n",
        "   Generic full linear containment verified: ",
        candidate.genericFullLinearContainmentVerified, "\n",
        "   Direct known case: ", candidate.isDirectKnownCase, "\n",
        "   Source records: ", candidate.sourceRecords, "\n",
        "   Family number within this input: ",
        candidate.familyIndexWithinCase, "\n",
        "   Strict cubic invariant dimension: ",
        candidate.cubicInvariantDimension, "\n",
        "   Centralizer dimension: ",
        candidate.centralizerDimension, "\n",
        "   Expected moduli dimension: ",
        candidate.expectedModuliDimension, "\n",
        "   Determinant image order: ",
        candidate.determinantImageOrder, "\n",
        "   Gonzalez status: ", candidate.gonzalezStatus, "\n",
        "   Retained: ", candidate.gonzalezPassed, "\n",
        "   Gonzalez failure statuses: ",
        CF_SN_FailureStatuses(candidate), "\n",
        "   Matrix generators: ", candidate.matrixGenerators, "\n",
        "   Cubic invariant basis strings: ",
        candidate.cubicInvariantBasisStrings, "\n",
        "   Cubic invariant basis vectors: ",
        candidate.cubicInvariantBasisVectors, "\n"
    );

    if candidate.isDirectKnownCase then
        AppendTo(
            filename,
            "   YYZ equation: ", candidate.equation, "\n",
            "   YYZ matrix generators: ",
            candidate.YYZMatrixGenerators, "\n"
        );
    fi;
    if candidate.gonzalezRestrictionApplied
       and not candidate.gonzalezPassed then
        AppendTo(
            filename,
            "   Gonzalez failures: ",
            candidate.gonzalezAudit.failures, "\n"
        );
    fi;
end;


CF_SN_WriteHumanOutput := function(filename, run)
    local summary, summaryNumber, candidate;

    PrintTo(
        filename,
        "Small non-abelian candidates for cubic fourfolds\n\n",
        "1. Run information\n",
        "   GAP version: ", GAPInfo.Version, "\n",
        "   Computational engine: ",
        run.sourceRecord.engineFile, "\n",
        "   Projective candidate source: ",
        run.sourceRecord.projectiveCandidateSource, "\n",
        "   Excluded projective candidate: ",
        run.sourceRecord.excludedProjectiveCandidate, "\n",
        "   Case order: ", run.sourceRecord.caseOrder, "\n",
        "   Generic-index divisibility filter: ",
        run.sourceRecord.genericIndexDivisibilityFilter, "\n",
        "   Generic full linear containment filter: ",
        run.sourceRecord.genericFullLinearContainmentFilter, "\n",
        "   Gonzalez restriction applied: ",
        run.gonzalez.applied, "\n",
        "   Smoothness tested: false\n\n",
        "2. Totals\n",
        "   Enumerated families: ",
        run.numberOfEnumeratedCandidates, "\n",
        "   Direct known cases: ",
        run.numberOfDirectKnownCandidates, "\n",
        "   Candidates before Gonzalez: ",
        run.numberOfRawCandidates, "\n",
        "   Candidates retained: ",
        run.numberOfCandidates, "\n",
        "   Candidates rejected: ",
        run.numberOfRejectedCandidates, "\n\n",
        "3. Cases\n"
    );

    summaryNumber := 0;
    for summary in run.caseSummaries do
        summaryNumber := summaryNumber + 1;
        AppendTo(
            filename,
            "   ", summaryNumber, ". ", summary.key,
            ": components ", summary.componentCount,
            "; enumerated inputs ", summary.enumeratedCaseCount,
            "; enumerated families ", summary.enumeratedFamilyCount,
            "; rejected by generic containment ",
            summary.genericFullLinearContainmentRejectedCount,
            "; direct cases ", summary.directKnownCaseCount, "\n"
        );
    od;

    AppendTo(filename, "\n4. Candidates\n");
    for candidate in run.auditedCandidates do
        CF_SN_WriteHumanCandidate(filename, candidate);
    od;
end;


CF_SN_WriteMachineCandidate := function(filename, candidate, isLast)
    local suffix;

    if isLast then
        suffix := "\n";
    else
        suffix := ",\n";
    fi;

    AppendTo(
        filename,
        "  rec(\n",
        "    candidateNumber := ", candidate.candidateNumber, ",\n",
        "    symplecticPart := \"", candidate.symplecticPart, "\",\n",
        "    symplecticGId := ", candidate.symplecticGId, ",\n",
        "    componentIndex := ", candidate.componentIndex, ",\n",
        "    componentLabel := \"", candidate.componentLabel, "\",\n",
        "    genericIndex := ", candidate.genericIndex, ",\n",
        "    genericFullLinearContainmentRequired := ",
        candidate.genericFullLinearContainmentRequired, ",\n",
        "    genericFullLinearContainmentVerified := ",
        candidate.genericFullLinearContainmentVerified, ",\n",
        "    projectiveGId := ", candidate.projectiveGId, ",\n",
        "    linearGId := ", candidate.linearGId, ",\n",
        "    familyIndexWithinCase := ",
        candidate.familyIndexWithinCase, ",\n",
        "    isDirectKnownCase := ",
        candidate.isDirectKnownCase, ",\n",
        "    sourceRecords := ", candidate.sourceRecords, ",\n",
        "    matrixGenerators := ", candidate.matrixGenerators, ",\n",
        "    cubicMonomialExponents := ",
        candidate.cubicMonomialExponents, ",\n",
        "    cubicInvariantBasisVectors := ",
        candidate.cubicInvariantBasisVectors, ",\n",
        "    cubicInvariantBasisStrings := ",
        candidate.cubicInvariantBasisStrings, ",\n",
        "    cubicInvariantDimension := ",
        candidate.cubicInvariantDimension, ",\n",
        "    centralizerDimension := ",
        candidate.centralizerDimension, ",\n",
        "    expectedModuliDimension := ",
        candidate.expectedModuliDimension, ",\n",
        "    determinantImageOrder := ",
        candidate.determinantImageOrder, ",\n",
        "    gonzalezRestrictionApplied := ",
        candidate.gonzalezRestrictionApplied, ",\n",
        "    gonzalezPassed := ", candidate.gonzalezPassed, ",\n",
        "    gonzalezStatus := \"", candidate.gonzalezStatus, "\",\n",
        "    gonzalezFailureStatuses := ",
        CF_SN_FailureStatuses(candidate), "\n",
        "  )", suffix
    );
end;


CF_SN_WriteMachineList := function(filename, name, candidates)
    local i;

    AppendTo(filename, name, " := [\n");
    for i in [1 .. Length(candidates)] do
        CF_SN_WriteMachineCandidate(
            filename,
            candidates[i],
            i = Length(candidates)
        );
    od;
    AppendTo(filename, "];\n\n");
end;


CF_SN_WriteMachineData := function(filename, run)
    PrintTo(
        filename,
        "# Generated by gap_small_nonabelian.g.\n",
        "# This file contains data only; it does not rerun the search.\n\n",
        "SmallNonabelianSourceRecord := ",
        run.sourceRecord, ";\n\n"
    );
    CF_SN_WriteMachineList(
        filename,
        "SmallNonabelianCandidates",
        run.candidates
    );
    CF_SN_WriteMachineList(
        filename,
        "SmallNonabelianRejectedCandidates",
        run.rejectedCandidates
    );
    AppendTo(
        filename,
        "FinalSmallNonabelianCandidates := ",
        "SmallNonabelianCandidates;\n",
        "SmallNonabelianResultSummary := rec(\n",
        "  rawCount := ", run.numberOfRawCandidates, ",\n",
        "  retainedCount := ", run.numberOfCandidates, ",\n",
        "  rejectedCount := ",
        run.numberOfRejectedCandidates, ",\n",
        "  GonzalezApplied := ", run.gonzalez.applied, ",\n",
        "  smoothnessTested := false\n",
        ");\n"
    );
end;


#############################################################################
## 7. Unified pipeline
#############################################################################

CF_SN_RunUnifiedPipeline := function()
    local specifications, runs, caseSummaries, rawCandidates,
          specification, run, gonzalez, result;

    CF_SN_RunStartMilliseconds := Runtime();
    CF_SN_ProgressCounter := 0;
    PrintTo(
        CF_SN_LOG_FILE,
        "Small non-abelian calculation log\n\n",
        "Run information\n",
        "GAP version: ", GAPInfo.Version, "\n",
        "Engine file: ", CF_SN_ArchiveSourceRecord.engineFile, "\n",
        "Projective candidate source: ",
        CF_SN_ArchiveSourceRecord.projectiveCandidateSource, "\n",
        "Excluded projective candidate: ",
        CF_SN_ArchiveSourceRecord.excludedProjectiveCandidate, "\n",
        "Generic-index divisibility filter: true\n",
        "Generic full linear containment filter: true\n",
        "Output file: ", CF_SN_OUTPUT_FILE, "\n",
        "Data file: ", CF_SN_DATA_FILE, "\n",
        "Gonzalez restriction: ", CF_SN_APPLY_GONZALEZ, "\n",
        "Smoothness test: false\n\n",
        "Progress\n"
    );

    specifications := CF_SN_OrderedCaseSpecifications();
    runs := [];
    caseSummaries := [];
    rawCandidates := [];

    for specification in specifications do
        CF_SN_Progress("Case ", specification.key, ": started");
        if specification.useSpecialS3Runner then
            run := CF_SN_RunS3Configuration();
        else
            run := CF_SN_RunS1S2S3Configuration(
                specification.configuration
            );
        fi;
        Add(runs, rec(key := specification.key, result := run));
        Add(
            caseSummaries,
            CF_SN_CaseRunSummary(specification, run)
        );
        CF_SN_CollectCandidatesFromRun(
            rawCandidates,
            specification,
            run
        );
        CF_SN_Progress(
            "Case ", specification.key,
            ": completed; cumulative candidates ", Length(rawCandidates)
        );
    od;

    gonzalez := CF_SN_AttachGonzalezAudits(
        rawCandidates,
        CF_SN_APPLY_GONZALEZ
    );
    result := rec(
        sourceRecord := CF_SN_ArchiveSourceRecord,
        runs := runs,
        caseSummaries := caseSummaries,
        rawCandidates := rawCandidates,
        auditedCandidates := gonzalez.audited,
        candidates := gonzalez.kept,
        rejectedCandidates := gonzalez.rejected,
        gonzalez := gonzalez,
        numberOfEnumeratedCandidates := Number(
            rawCandidates,
            candidate -> not candidate.isDirectKnownCase
        ),
        numberOfDirectKnownCandidates := Number(
            rawCandidates,
            candidate -> candidate.isDirectKnownCase
        ),
        numberOfRawCandidates := Length(rawCandidates),
        numberOfCandidates := Length(gonzalez.kept),
        numberOfRejectedCandidates := Length(gonzalez.rejected),
        orderPreserved := true,
        smoothnessTestApplied := false,
        runtimeMilliseconds := Runtime() - CF_SN_RunStartMilliseconds
    );

    CF_SN_WriteHumanOutput(CF_SN_OUTPUT_FILE, result);
    CF_SN_WriteMachineData(CF_SN_DATA_FILE, result);
    CF_SN_Progress("Human-readable output written to ", CF_SN_OUTPUT_FILE);
    CF_SN_Progress("Machine-readable data written to ", CF_SN_DATA_FILE);
    AppendTo(
        CF_SN_LOG_FILE,
        "\nSummary\n",
        "Projective group inputs: ",
        Sum(List(
            result.caseSummaries,
            summary -> summary.enumeratedCaseCount
        )), "\n",
        "Representations rejected by generic full-group containment: ",
        Sum(List(
            result.caseSummaries,
            summary -> summary.genericFullLinearContainmentRejectedCount
        )), "\n",
        "Enumerated families: ",
        result.numberOfEnumeratedCandidates, "\n",
        "Direct known cases: ",
        result.numberOfDirectKnownCandidates, "\n",
        "Raw candidates: ", result.numberOfRawCandidates, "\n",
        "Retained candidates: ", result.numberOfCandidates, "\n",
        "Rejected candidates: ",
        result.numberOfRejectedCandidates, "\n",
        "Runtime: ", result.runtimeMilliseconds, " ms\n"
    );
    return result;
end;


if CF_SN_AUTO_RUN then
    SmallNonabelianRun := CF_SN_RunUnifiedPipeline();;
    SmallNonabelianCandidates := SmallNonabelianRun.candidates;
    FinalSmallNonabelianCandidates := SmallNonabelianCandidates;
fi;

GAP CODE: EXTENSIONS AND REPRESENTATIONS

#############################################################################
# REENTRANCY FIX: no CallFuncList is used by the one-step output layer.
# The same loaded file can be used for multiple consecutive S(gid,Kgens) runs.
#############################################################################

#############################################################################
# INTEGRATED ONE-STEP DRIVER
#
# Output discipline:
#   * all internal Print(...) calls are routed through CF_SPrint(...);
#   * S_1, S_2, S_3 run with CF_S_PRINT_ENABLED := false;
#   * S_4 runs with CF_S_PRINT_ENABLED := true;
#   * S(gid,Kgens) ALWAYS RETURNS the S_4 record (so it is safe in assignments);
#   * use S(gid,Kgens);; to suppress GAP's automatic display of the returned record.
#
# The full returned S_4 record is also stored in CF_LAST_S_RESULT.
#############################################################################

CF_S_PRINT_ENABLED := false;;
CF_SPrint := function(arg)
    local item;

    # Do not use CallFuncList(Print,...).  Repeated one-step runs in the same
    # GAP session can otherwise hit method-dispatch problems.  Printing each
    # variadic argument directly is equivalent for our output and is reentrant.
    if CF_S_PRINT_ENABLED then
        for item in arg do
            Print(item);
        od;
    fi;

    return true;
end;;

# Preserved V26 streaming engine; the wrapper records the actual GAP version.
# IMPORTANT: restart GAP first. Paste ONE CHUNK AT A TIME in order.
# Wait for CHUNK n OK before pasting the next chunk.
# Do not paste the whole file at once.
# After all chunks load, extreme run example:
# S4 := CF_RunMemorySafe([144,69], Kgens, CF_ExtremeResourceProfile());;

# ==================== CHUNK 01/17 START ====================
if LoadPackage("cohomolo") <> true then
    Error("The GAP package 'cohomolo' is required.");
fi;
CF_CheckSmallGroupId := function(gid)
    local n, k;
    if not IsList(gid) or Length(gid) <> 2 then
        Error("The group ID must be a list [n,k].");
    fi;
    n := gid[1];
    k := gid[2];
    if not IsInt(n) or not IsInt(k) then
        Error("The entries of [n,k] must be integers.");
    fi;
    if not SmallGroupsAvailable(n) then
        Error("The Small Groups Library is unavailable for order ", n, ".");
    fi;
    if k < 1 or k > NumberSmallGroups(n) then
        Error("Invalid SmallGroup ID: ", gid, ".");
    fi;
end;
CF_SameSubgroup := function(A, B)
    if Size(A) <> Size(B) then
        return false;
    fi;
    return IsSubgroup(A, B) and IsSubgroup(B, A);
end;
CF_IsScalarMatrix := function(A)
    local n, s, i, j;
    if not IsList(A) or Length(A) = 0 then
        return false;
    fi;
    n := Length(A);
    if DimensionsMat(A) <> [n, n] then
        return false;
    fi;
    s := A[1][1];
    for i in [1 .. n] do
        if A[i][i] <> s then
            return false;
        fi;
        for j in [1 .. n] do
            if i <> j and A[i][j] <> 0 then
                return false;
            fi;
        od;
    od;
    return true;
end;
CF_JoinStrings := function(strings, separator)
    local answer, i;
    if Length(strings) = 0 then
        return "";
    fi;
    answer := strings[1];
    for i in [2 .. Length(strings)] do
        answer := Concatenation(answer, separator, strings[i]);
    od;
    return answer;
end;
CF_BlockDiagonalMatrixList := function(blocks)
    local total, M, offset, B, i, j;
    if Length(blocks) = 0 then
        Error("At least one matrix block is required.");
    fi;
    total := Sum(List(blocks, Length));
    M := List([1 .. total], i -> List([1 .. total], j -> 0));
    offset := 0;
    for B in blocks do
        if DimensionsMat(B) <> [Length(B), Length(B)] then
            Error("A block is not square.");
        fi;
        for i in [1 .. Length(B)] do
            for j in [1 .. Length(B)] do
                M[offset + i][offset + j] := B[i][j];
            od;
        od;
        offset := offset + Length(B);
    od;
    return Immutable(M);
end;
CF_CharacterFromMultiplicities := function(irr, multiplicities)
    local chi, i;
    if Length(irr) <> Length(multiplicities) then
        Error("Character and multiplicity lists have different lengths.");
    fi;
    chi := 0 * irr[1];
    for i in [1 .. Length(irr)] do
        chi := chi + multiplicities[i] * irr[i];
    od;
    return chi;
end;
CF_NonnegativeColumnSolutions := function(columns, target)
    local answers, search;
    answers := [];
    if Length(columns) = 0 then
        if ForAll(target, x -> x = 0) then
            return [[]];
        fi;
        return [];
    fi;
    search := function(pos, remaining, current)
        local col, bounds, maxm, j, m, next;
        if pos > Length(columns) then
            if ForAll(remaining, x -> x = 0) then
                Add(answers, ShallowCopy(current));
            fi;
            return;
        fi;
        col := columns[pos];
        bounds := [];
        for j in [1 .. Length(target)] do
            if col[j] > 0 then
                Add(bounds, QuoInt(remaining[j], col[j]));
            fi;
        od;
        if Length(bounds) = 0 then
            maxm := 0;
        else
            maxm := Minimum(bounds);
        fi;
        for m in [0 .. maxm] do
            next := List(
                [1 .. Length(target)],
                j -> remaining[j] - m * col[j]
            );
            if ForAll(next, x -> x >= 0) then
                current[pos] := m;
                search(pos + 1, next, current);
            fi;
        od;
    end;
    search(1, ShallowCopy(target), []);
    return answers;
end;
CF_NullspaceOfEquationRows := function(equations, numberOfUnknowns)
    if Length(equations) = 0 then
        return IdentityMat(numberOfUnknowns);
    fi;
    return NullspaceMat(TransposedMat(equations));
end;
CF_VectorToSquareMatrix := function(v, n)
    local M, i;
    if Length(v) <> n * n then
        Error("The vector length is not n^2.");
    fi;
    M := [];
    for i in [1 .. n] do
        Add(M, v{[(i - 1) * n + 1 .. i * n]});
    od;
    return M;
end;
CF_ForEachSparseIntegerVectorAtLevel := function(
    dimension,
    level,
    callback
)
    local maximumSupport, supportSize, supports, support, values,
          coefficients, stopped, searchValues, index;
    if dimension < 1 or level < 1 then
        return false;
    fi;
    maximumSupport := Minimum(dimension, level);
    values := Concatenation([-level .. -1], [1 .. level]);
    coefficients := List([1 .. dimension], i -> 0);
    stopped := false;
    for supportSize in [1 .. maximumSupport] do
        supports := Combinations([1 .. dimension], supportSize);
        for support in supports do
            searchValues := function(position, reachesBoundary)
                local value, newBoundary;
                if stopped then
                    return;
                fi;
                if position > supportSize then
                    if reachesBoundary or supportSize = level then
                        if callback(ShallowCopy(coefficients)) = true then
                            stopped := true;
                        fi;
                    fi;
                    return;
                fi;
                for value in values do
                    coefficients[support[position]] := value;
                    newBoundary := reachesBoundary or AbsInt(value) = level;
                    searchValues(position + 1, newBoundary);
                    if stopped then
                        return;
                    fi;
                od;
                coefficients[support[position]] := 0;
            end;
            searchValues(1, false);
            for index in support do
                coefficients[index] := 0;
            od;
            if stopped then
                return true;
            fi;
        od;
    od;
    return false;
end;
CF_FindInvertibleCombination := function(basis, n)
    local d, b, M, tuples, coeffs, v, i, j, attempt, seed, value,
          level, found;
    d := Length(basis);
    if d = 0 then
        return fail;
    fi;
    for b in basis do
        M := CF_VectorToSquareMatrix(b, n);
        if DeterminantMat(M) <> 0 then
            return M;
        fi;
    od;
    if d <= 8 then
        tuples := Tuples([-1, 0, 1], d);
        for coeffs in tuples do
            if ForAny(coeffs, x -> x <> 0) then
                v := List(
                    [1 .. n * n],
                    j -> Sum([1 .. d], i -> coeffs[i] * basis[i][j])
                );
                M := CF_VectorToSquareMatrix(v, n);
                if DeterminantMat(M) <> 0 then
                    return M;
                fi;
            fi;
        od;
    fi;
    seed := 104729 + 1009 * d + 9176 * n;
    for attempt in [1 .. 20000] do
        coeffs := [];
        for i in [1 .. d] do
            seed := (1103515245 * seed + 12345) mod 2147483647;
            value := (seed mod 41) - 20;
            if value = 0 then
                value := ((i + 3 * attempt) mod 11) + 1;
            fi;
            Add(coeffs, value);
        od;
        v := List(
            [1 .. n * n],
            j -> Sum([1 .. d], i -> coeffs[i] * basis[i][j])
        );
        M := CF_VectorToSquareMatrix(v, n);
        if DeterminantMat(M) <> 0 then
            return M;
        fi;
    od;
    level := 1;
    while true do
        found := fail;
        CF_ForEachSparseIntegerVectorAtLevel(
            d,
            level,
            function(candidateCoefficients)
                local candidateVector, candidateMatrix;
                candidateVector := List(
                    [1 .. n * n],
                    j -> Sum(
                        [1 .. d],
                        i -> candidateCoefficients[i] * basis[i][j]
                    )
                );
                candidateMatrix := CF_VectorToSquareMatrix(
                    candidateVector,
                    n
                );
                if DeterminantMat(candidateMatrix) <> 0 then
                    found := candidateMatrix;
                    return true;
                fi;
                return false;
            end
        );
        if found <> fail then
            return found;
        fi;
        if level mod 2 = 0 then
            CF_SPrint(
                "    exact intertwiner witness search reached level ",
                level,
                ".\n"
            );
        fi;
        level := level + 1;
    od;
end;
CF_Intertwiner := function(Bgens, Agens)
    local n, equations, A, B, row, i, j, k, idx, basis, P, t;
    if Length(Bgens) <> Length(Agens) then
        Error("The two generator lists have different lengths.");
    fi;
    if Length(Bgens) = 0 then
        return IdentityMat(6);
    fi;
    n := Length(Bgens[1]);
    equations := [];
    for t in [1 .. Length(Bgens)] do
        B := Bgens[t];
        A := Agens[t];
        if DimensionsMat(B) <> [n, n] or DimensionsMat(A) <> [n, n] then
            Error("Intertwiner input matrices have incompatible dimensions.");
        fi;
        for i in [1 .. n] do
            for j in [1 .. n] do
                row := List([1 .. n * n], k -> 0);
                for k in [1 .. n] do
                    idx := (k - 1) * n + j;
                    row[idx] := row[idx] + B[i][k];
                    idx := (i - 1) * n + k;
                    row[idx] := row[idx] - A[k][j];
                od;
                Add(equations, row);
            od;
        od;
    od;
    basis := CF_NullspaceOfEquationRows(equations, n * n);
    if Length(basis) = 0 then
        Error(
            "The character restriction predicted equivalent Kplus modules, ",
            "but the exact intertwiner space is zero.  The computation is ",
            "stopped instead of silently discarding the candidate."
        );
    fi;
    P := CF_FindInvertibleCombination(basis, n);
    if P = fail then
        Error(
            "Internal error: a nonzero equivalent-module intertwiner space ",
            "did not yield an invertible matrix."
        );
    fi;
    for t in [1 .. Length(Bgens)] do
        if Bgens[t] * P <> P * Agens[t] then
            Error("Internal error: the computed intertwiner does not intertwine.");
        fi;
    od;
    return P;
end;
CF_SPrint("CHUNK 01/17 OK\n");
# ===================== CHUNK 01/17 END =====================

# ==================== CHUNK 02/17 START ====================
CF_PrepareInputMatrixGroup := function(Kgens)
    local A, entries, KinputMat, Kmat, zmat, identity6,
          scalarElementsInput, scalarElementsK, inputContainsMu3,
          isoK, K, rhoK, classesK, values, chiK, zK, ZK, qK, Kbar,
          gensK, generatorMatrices, inputDeterminantValues,
          strictDeterminantValues, inputDeterminantIsTrivial,
          splitComplements, isSplitCentralLift, splitCentralLiftStatus, KId,
          kernelDerivedIntersection, projectiveLiftableType;
    if not IsList(Kgens) or Length(Kgens) = 0 then
        Error("Kgens must be a nonempty list of 6 by 6 matrices.");
    fi;
    for A in Kgens do
        if DimensionsMat(A) <> [6, 6] then
            Error("Every generator in Kgens must be 6 by 6.");
        fi;
        entries := Concatenation(A);
        if not ForAll(entries, IsCyclotomic) then
            Error("All matrix entries must be exact cyclotomic numbers.");
        fi;
    od;
    KinputMat := Group(Kgens);
    if not IsFinite(KinputMat) then
        Error("The matrix group generated by Kgens is not finite.");
    fi;
    identity6 := IdentityMat(6);
    zmat := E(3) * identity6;
    inputContainsMu3 := zmat in KinputMat;
    scalarElementsInput := Filtered(
        Elements(Centre(KinputMat)),
        CF_IsScalarMatrix
    );
    if not ForAll(
        scalarElementsInput,
        A -> A = identity6 or A = zmat or A = zmat^2
    ) then
        Error(
            "The supplied K0 contains scalar matrices outside mu_3. ",
            "Such scalars cannot act trivially on a nonzero cubic."
        );
    fi;
    Kmat := Group(Concatenation(Kgens, [zmat]));
    scalarElementsK := Filtered(
        Elements(Centre(Kmat)),
        CF_IsScalarMatrix
    );
    if Length(scalarElementsK) <> 3 then
        Error(
            "After adjoining E(3)I_6, the scalar subgroup must be exactly mu_3."
        );
    fi;
    isoK := IsomorphismPermGroup(Kmat);
    if isoK = fail then
        Error("Could not convert Kplus=<K0,mu_3> to a permutation group.");
    fi;
    K := Image(isoK);
    KId := fail;
    if IdGroupsAvailable(Size(K)) then
        KId := IdGroup(K);
    fi;
    rhoK := InverseGeneralMapping(isoK);
    gensK := GeneratorsOfGroup(K);
    generatorMatrices := List(gensK, g -> Image(rhoK, g));
    inputDeterminantValues := List(Kgens, DeterminantMat);
    strictDeterminantValues := List(generatorMatrices, DeterminantMat);
    inputDeterminantIsTrivial :=
        ForAll(inputDeterminantValues, d -> d = 1);
    chiK := NaturalCharacter(rhoK);
    if not IsCharacter(chiK) or DegreeOfCharacter(chiK) <> 6 then
        Error("The natural character of Kplus was not recognized as degree 6.");
    fi;
    zK := Image(isoK, zmat);
    ZK := Subgroup(K, [zK]);
    if Size(ZK) <> 3 or not IsSubgroup(Centre(K), ZK) then
        Error("The adjoined scalar subgroup is not a central C3.");
    fi;
    kernelDerivedIntersection := Intersection(
        ZK,
        DerivedSubgroup(K)
    );
    projectiveLiftableType := Size(kernelDerivedIntersection) = 1;
    qK := NaturalHomomorphismByNormalSubgroup(K, ZK);
    Kbar := Image(qK);
    splitComplements := [];
    if not inputContainsMu3 then
        isSplitCentralLift := true;
        splitCentralLiftStatus := "proved_split";
    elif IsSolvableGroup(K) then
        splitComplements := ComplementClassesRepresentatives(K, ZK);
        isSplitCentralLift := Length(splitComplements) > 0;
        if isSplitCentralLift then
            splitCentralLiftStatus := "proved_split";
        else
            splitCentralLiftStatus := "proved_nonsplit";
        fi;
    else
        isSplitCentralLift := false;
        splitCentralLiftStatus := "unknown";
    fi;
    return rec(
        inputGenerators := Kgens,
        originalKmatrix := KinputMat,
        originalKOrder := Size(KinputMat),
        inputAlreadyContainsMu3 := inputContainsMu3,
        Kmatrix := Kmat,
        allowedStrictMatrixGroup := Kmat,
        K := K,
        abstractId := KId,
        isoMatrixToPerm := isoK,
        representation := rhoK,
        character := chiK,
        irreducibles := Irr(UnderlyingCharacterTable(chiK)),
        generators := gensK,
        generatorMatrices := generatorMatrices,
        determinantGeneratorValues := inputDeterminantValues,
        strictDeterminantGeneratorValues := strictDeterminantValues,
        determinantIsTrivial := inputDeterminantIsTrivial,
        wholeInputProjectiveGroupSymplectic := inputDeterminantIsTrivial,
        scalarMatrix := zmat,
        scalarGenerator := zK,
        scalarSubgroup := ZK,
        scalarElements := scalarElementsK,
        kernelDerivedIntersection := kernelDerivedIntersection,
        kernelDerivedIntersectionOrder := Size(kernelDerivedIntersection),
        projectiveLiftableType := projectiveLiftableType,
        quotientMap := qK,
        Kbar := Kbar,
        isSplitCentralLift := isSplitCentralLift,
        splitCentralLiftStatus := splitCentralLiftStatus,
        splitComplements := splitComplements,
        automorphismGroupCache := fail,
        scalarCompatibleOrbitCache := []
    );
end;
CF_TrivialC3CohomologyRecord := function(G)
    local gensG, one, mats, chr;
    if not IsPermGroup(G) then
        Error("cohomolo requires G to be a permutation group.");
    fi;
    gensG := GeneratorsOfGroup(G);
    one := One(GF(3));
    mats := List(gensG, g -> [[one]]);
    chr := CHR(G, 3, 0, mats);
    if chr = fail then
        Error("cohomolo failed to construct the H^2 record.");
    fi;
    return rec(
        group          := G,
        generators     := gensG,
        fpIsomorphism  := fail,
        fpGroup        := 0,
        presentationMode := "deferred: CalcPres(chr) only if required",
        matrices       := mats,
        chr            := chr
    );
end;
CF_EnsureCohomologyPresentation := function(coh)
    local F;
    if not IsRecord(coh) or not IsBound(coh.chr) or coh.chr = fail then
        Error("No cohomolo CHR record is available for presentation construction.");
    fi;
    if IsBound(coh.chr.fpgp) and coh.chr.fpgp <> 0 then
        coh.fpGroup := coh.chr.fpgp;
        return coh.fpGroup;
    fi;
    F := CalcPres(coh.chr);
    if F = fail then
        Error(
            "cohomolo CalcPres failed to construct a presentation on the ",
            "stored permutation generators."
        );
    fi;
    coh.fpGroup := F;
    coh.presentationMode := "computed lazily by CalcPres(chr)";
    return F;
end;
CF_NormalCopiesOfKbar := function(G, Kbar)
    local targetOrder, answer, S;
    targetOrder := Size(Kbar);
    answer := [];
    for S in NormalSubgroups(G) do
        if Size(S) = targetOrder and IsomorphismGroups(Kbar, S) <> fail then
            Add(answer, S);
        fi;
    od;
    return answer;
end;
CF_PrepareExtCharacterData := function(G, abinv)
    local derived, qAb, A, Astd, isoA, exponentA, CN, generatorCN,
          factorPositions, gensAstd, nFactor;
    derived := DerivedSubgroup(G);
    qAb := NaturalHomomorphismByNormalSubgroup(G, derived);
    A := Image(qAb);
    if Length(abinv) = 0 then
        Astd := TrivialGroup(IsPermGroup);
    else
        Astd := AbelianGroup(IsPermGroup, abinv);
    fi;
    isoA := IsomorphismGroups(A, Astd);
    if isoA = fail then
        Error("Could not identify G_ab with its standard invariant-factor group.");
    fi;
    exponentA := 1;
    for nFactor in abinv do
        exponentA := Lcm(exponentA, nFactor);
    od;
    CN := CyclicGroup(IsPermGroup, exponentA);
    if exponentA = 1 then
        generatorCN := One(CN);
    else
        generatorCN := GeneratorsOfGroup(CN)[1];
    fi;
    gensAstd := GeneratorsOfGroup(Astd);
    if Length(gensAstd) <> Length(abinv) then
        Error("Unexpected generator count for the standard abelianization.");
    fi;
    if List(gensAstd, Order) <> abinv then
        Error(
            "The standard abelian generators do not occur in the stored ",
            "invariant-factor order.  Ext coordinates would be ambiguous."
        );
    fi;
    factorPositions := Filtered(
        [1 .. Length(abinv)],
        i -> abinv[i] mod 3 = 0
    );
    return rec(
        abelianizationMap := qAb,
        abelianization := A,
        standardAbelianization := Astd,
        isomorphismToStandard := isoA,
        invariantFactors := ShallowCopy(abinv),
        exponent := exponentA,
        characterTarget := CN,
        characterTargetGenerator := generatorCN,
        standardGenerators := gensAstd,
        extFactorPositions := factorPositions,
        dimension := Length(factorPositions)
    );
end;
CF_SPrint("CHUNK 02/17 OK\n");
# ===================== CHUNK 02/17 END =====================

# ==================== CHUNK 03/17 START ====================
S_1 := function(gid, Kgens)
    local G0, isoG, G, input, normalKbars, coh, multiplier3,
          h2dim, abinv, homMultiplierDimension,
          extAbelianizationDimension, expectedLiftableClassCount,
          expectedLiftableRepresentativeCount, extCharacterData, indices, S,
          cohomologySkippedByCoprimeOrder;
    CF_CheckSmallGroupId(gid);
    CF_SPrint("\n============================================================\n");
    CF_SPrint("S_1: LIFTABLE INPUT AND COHOMOLOGY DATA\n");
    CF_SPrint("============================================================\n");
    G0 := SmallGroup(gid[1], gid[2]);
    isoG := IsomorphismPermGroup(G0);
    if isoG = fail then
        Error("Could not convert G to a permutation group.");
    fi;
    G := Image(isoG);
    input := CF_PrepareInputMatrixGroup(Kgens);
    if not input.determinantIsTrivial then
        Error(
            "The input K0 is not symplectic: a supplied generator has ",
            "determinant different from 1.  This program now classifies only ",
            "actions whose full symplectic subgroup is exactly K0."
        );
    fi;
    normalKbars := CF_NormalCopiesOfKbar(G, input.Kbar);
    cohomologySkippedByCoprimeOrder := Size(G) mod 3 <> 0;
    if cohomologySkippedByCoprimeOrder then
        coh := rec(
            group := G,
            generators := GeneratorsOfGroup(G),
            chr := fail,
            trivialByCoprimeOrder := true
        );
        multiplier3 := [];
        h2dim := 0;
    else
        coh := CF_TrivialC3CohomologyRecord(G);
        multiplier3 := SchurMultiplier(coh.chr);
        h2dim := SecondCohomologyDimension(coh.chr);
    fi;
    abinv := AbelianInvariants(G / DerivedSubgroup(G));
    homMultiplierDimension := Length(multiplier3);
    extAbelianizationDimension := Number(abinv, n -> n mod 3 = 0);
    extCharacterData := CF_PrepareExtCharacterData(G, abinv);
    if extCharacterData.dimension <> extAbelianizationDimension then
        Error("Internal Ext-coordinate dimension mismatch.");
    fi;
    expectedLiftableClassCount :=
        3 ^ extAbelianizationDimension;
    expectedLiftableRepresentativeCount := expectedLiftableClassCount;
    indices := List(normalKbars, S -> Index(G, S));
    CF_SPrint("G = SmallGroup(", gid[1], ",", gid[2], ")\n");
    CF_SPrint("|G| = ", Size(G), "\n");
    if cohomologySkippedByCoprimeOrder then
        CF_SPrint(
            "3 does not divide |G|: H^i(G,C3)=0 for i>0; ",
            "the cohomolo computation was skipped.\n"
        );
    else
        CF_SPrint(
            "cohomolo presentation mode = CHR(G,3,0,mats); ",
            "no fp presentation is built in S_1.\n"
        );
    fi;
    CF_SPrint("|input K0| = ", input.originalKOrder, "\n");
    CF_SPrint(
        "input K0 already contains mu_3 = ",
        input.inputAlreadyContainsMu3,
        "\n"
    );
    CF_SPrint("|Kplus=<K0,mu_3>| = ", Size(input.K), "\n");
    CF_SPrint("|Kplus/mu_3| = ", Size(input.Kbar), "\n");
    CF_SPrint(
        "determinant values on supplied K0 generators = ",
        input.determinantGeneratorValues,
        "\n"
    );
    CF_SPrint(
        "input K0 is determinant-one/symplectic = ",
        input.determinantIsTrivial,
        " (required for exact symplectic-kernel classification)\n"
    );
    CF_SPrint(
        "|mu_3 intersection [Kplus,Kplus]| = ",
        input.kernelDerivedIntersectionOrder,
        "\n"
    );
    CF_SPrint(
        "Kplus is compatible with a liftable projective action = ",
        input.projectiveLiftableType,
        "\n"
    );
    CF_SPrint("G_ab invariants = ", abinv, "\n");
    CF_SPrint("3-primary Schur multiplier invariants = ", multiplier3, "\n");
    CF_SPrint(
        "dim_GF(3) Hom(M(G),C3) = ",
        homMultiplierDimension,
        "\n"
    );
    CF_SPrint(
        "dim_GF(3) Ext^1(G_ab,C3) = ",
        extAbelianizationDimension,
        "\n"
    );
    CF_SPrint("dim_GF(3) H^2(G,C3) = ", h2dim, "\n");
    CF_SPrint("number of all H^2 classes = ", 3 ^ h2dim, "\n");
    CF_SPrint(
        "number of labelled liftable C3-extension classes, including split = ",
        expectedLiftableClassCount,
        "\n"
    );
    CF_SPrint(
        "number of labelled liftable Ext representatives to construct = ",
        expectedLiftableRepresentativeCount,
        "\n"
    );
    CF_SPrint(
        "Kplus central-extension split status = ",
        input.splitCentralLiftStatus,
        "\n"
    );
    CF_SPrint("normal copies of Kplus/mu_3 in G = ", Length(normalKbars), "\n");
    CF_SPrint("their indices in G = ", indices, "\n");
    if h2dim <> homMultiplierDimension + extAbelianizationDimension then
        Error(
            "The computed H^2 dimension does not match the universal-",
            "coefficient dimension check.  Completeness cannot be certified."
        );
    fi;
    if extAbelianizationDimension = 0 then
        CF_SPrint(
            "Ext^1(G_ab,C3) is trivial: only the split liftable extension ",
            "G x C3 can occur.\n"
        );
    fi;
    if not input.projectiveLiftableType then
        CF_SPrint(
            "WARNING: mu_3 intersects [Kplus,Kplus] nontrivially.  ",
            "Kplus cannot embed in a liftable extension retained by S_2.\n"
        );
    fi;
    if Length(normalKbars) = 0 then
        CF_SPrint("No normal subgroup of G is isomorphic to Kplus/mu_3.\n");
    fi;
    for S in normalKbars do
        CF_SPrint(
            "normal Kplus/mu_3 copy has index ",
            Index(G, S),
            " in G.\n"
        );
    od;
    return rec(
        quotientId          := ShallowCopy(gid),
        originalG           := G0,
        isoGToPerm          := isoG,
        G                    := G,
        input                := input,
        normalKbarSubgroups := normalKbars,
        quotientIndices     := indices,
        abelianInvariants   := abinv,
        multiplier3Invariants := multiplier3,
        HomMultiplierDimension := homMultiplierDimension,
        ExtAbelianizationDimension := extAbelianizationDimension,
        H2Dimension         := h2dim,
        H2ClassCount        := 3 ^ h2dim,
        ExpectedLiftableClassCount := expectedLiftableClassCount,
        ExpectedLiftableRepresentativeCount :=
            expectedLiftableRepresentativeCount,
        kernelInversionReductionUsed := false,
        CohomologyDimensionCheckPassed :=
            h2dim = homMultiplierDimension + extAbelianizationDimension,
        cohomologySkippedByCoprimeOrder :=
            cohomologySkippedByCoprimeOrder,
        extCharacterData := extCharacterData,
        cohomology := coh
    );
end;
CF_ForEachExtVector := function(d, callback)
    local v, search, stopped;
    v := List([1 .. d], i -> 0);
    stopped := false;
    search := function(pos)
        local a;
        if stopped then
            return;
        fi;
        if pos > d then
            if callback(ShallowCopy(v)) = true then
                stopped := true;
            fi;
            return;
        fi;
        for a in [0, 1, 2] do
            v[pos] := a;
            search(pos + 1);
            if stopped then
                return;
            fi;
        od;
    end;
    search(1);
    return stopped;
end;
if not IsBound(CF_OneLiftableExtensionFromExtVector) then
    CF_OneLiftableExtensionFromExtVector := fail;
fi;
CF_OneH2Extension := function(S1, vec)
    local G, gensG, Efp, egens, nbase, isoE, H, hgens, z, Z,
          imagesG, epi, ker, isZeroClass, derivedIntersection,
          liftableType, stem;
    G := S1.G;
    if IsBound(S1.cohomology.trivialByCoprimeOrder)
       and S1.cohomology.trivialByCoprimeOrder then
        if Length(vec) <> 0 then
            Error(
                "When 3 does not divide |G|, the only H^2 vector is []."
            );
        fi;
        return CF_OneLiftableExtensionFromExtVector(S1, []);
    fi;
    CF_EnsureCohomologyPresentation(S1.cohomology);
    gensG := S1.cohomology.generators;
    nbase := Length(gensG);
    isZeroClass := ForAll(vec, a -> a = 0);
    if isZeroClass then
        Efp := SplitExtensionCHR(S1.cohomology.chr);
    else
        Efp := NonsplitExtension(S1.cohomology.chr, vec);
    fi;
    if Efp = fail then
        Error("Extension construction failed for H^2 vector ", vec, ".");
    fi;
    egens := GeneratorsOfGroup(Efp);
    if Length(egens) <> nbase + 1 then
        Error(
            "Unexpected generator count in the cohomology extension: expected ",
            nbase + 1, ", got ", Length(egens), "."
        );
    fi;
    isoE := fail;
    if IsSolvableGroup(G) then
        isoE := IsomorphismPcGroup(Efp);
    fi;
    if isoE = fail then
        isoE := IsomorphismPermGroup(Efp);
    fi;
    if isoE = fail then
        Error("Could not convert an H^2 extension to a finite group.");
    fi;
    H := Image(isoE);
    hgens := List(egens, x -> Image(isoE, x));
    z := hgens[nbase + 1];
    Z := Subgroup(H, [z]);
    if Size(Z) <> 3 then
        Error("The distinguished module generator does not generate C3.");
    fi;
    imagesG := Concatenation(gensG, [One(G)]);
    epi := GroupHomomorphismByImages(H, G, hgens, imagesG);
    if epi = fail or Size(Image(epi)) <> Size(G) then
        Error("Could not construct the quotient map H -> G.");
    fi;
    ker := Kernel(epi);
    if Size(ker) <> 3 or not CF_SameSubgroup(ker, Z) then
        Error("The kernel of H -> G is not the distinguished C3.");
    fi;
    if not IsSubgroup(Centre(H), Z) then
        Error("The trivial-module construction did not produce a central kernel.");
    fi;
    if Size(H) <> 3 * Size(G) then
        Error("The extension group does not have order 3|G|.");
    fi;
    derivedIntersection := Intersection(Z, DerivedSubgroup(H));
    liftableType := Size(derivedIntersection) = 1;
    stem := Size(derivedIntersection) = 3;
    return rec(
        H2Vector            := ShallowCopy(vec),
        isZeroH2Class       := isZeroClass,
        H                   := H,
        HId                 := fail,
        extensionGenerators := hgens,
        quotientMap         := epi,
        centralKernel       := Z,
        centralGenerator    := z,
        kernelDerivedIntersection := derivedIntersection,
        kernelDerivedIntersectionOrder := Size(derivedIntersection),
        isLiftableType      := liftableType,
        isStem              := stem,
        preimageData        := []
    );
end;
CF_SPrint("CHUNK 03/17 OK\n");
# ===================== CHUNK 03/17 END =====================

# ==================== CHUNK 04/17 START ====================
CF_OneLiftableExtensionFromExtVector := function(S1, vec)
    local G, gensG, data, e, coeffByFactor, j, i, n, N, CN, t,
          Astd, gensAstd, imagesStd, homStd, chiImages, C3N, u, pi,
          D, embG, embC, liftedGens, c, z, hgens, H, epi, ker, Z,
          derivedIntersection, isZeroClass;
    G := S1.G;
    gensG := GeneratorsOfGroup(G);
    data := S1.extCharacterData;
    e := data.dimension;
    if Length(vec) <> e or not ForAll(vec, a -> a in [0,1,2]) then
        Error("Invalid Ext-coordinate vector ", vec, ".");
    fi;
    coeffByFactor := List(data.invariantFactors, x -> 0);
    j := 1;
    for i in data.extFactorPositions do
        coeffByFactor[i] := vec[j];
        j := j + 1;
    od;
    N := data.exponent;
    CN := data.characterTarget;
    t := data.characterTargetGenerator;
    Astd := data.standardAbelianization;
    gensAstd := data.standardGenerators;
    if N = 1 then
        chiImages := List(gensG, g -> One(CN));
    else
        imagesStd := [];
        for i in [1 .. Length(data.invariantFactors)] do
            n := data.invariantFactors[i];
            Add(
                imagesStd,
                t ^ (QuoInt(N, n) * coeffByFactor[i])
            );
        od;
        homStd := GroupHomomorphismByImages(
            Astd,
            CN,
            gensAstd,
            imagesStd
        );
        if homStd = fail then
            Error("Could not construct the abelianization character.");
        fi;
        chiImages := List(
            gensG,
            g -> Image(
                homStd,
                Image(
                    data.isomorphismToStandard,
                    Image(data.abelianizationMap, g)
                )
            )
        );
    fi;
    C3N := CyclicGroup(IsPermGroup, 3 * N);
    u := GeneratorsOfGroup(C3N)[1];
    pi := GroupHomomorphismByImages(
        C3N,
        CN,
        [u],
        [t]
    );
    if pi = fail then
        Error("Could not construct C_{3N}->C_N.");
    fi;
    D := DirectProduct(G, C3N);
    embG := Embedding(D, 1);
    embC := Embedding(D, 2);
    liftedGens := [];
    for i in [1 .. Length(gensG)] do
        c := PreImagesRepresentative(pi, chiImages[i]^-1);
        if c = fail then
            Error("Could not lift an abelianization-character value to C_{3N}.");
        fi;
        Add(
            liftedGens,
            Image(embG, gensG[i]) * Image(embC, c)
        );
    od;
    z := Image(embC, u^N);
    hgens := Concatenation(liftedGens, [z]);
    H := Group(hgens);
    Z := Subgroup(H, [z]);
    epi := GroupHomomorphismByImages(
        H,
        G,
        hgens,
        Concatenation(gensG, [One(G)])
    );
    if epi = fail or Size(Image(epi)) <> Size(G) then
        Error("Could not construct the quotient map of a direct Ext pullback.");
    fi;
    ker := Kernel(epi);
    if Size(H) <> 3 * Size(G)
       or Size(ker) <> 3
       or not CF_SameSubgroup(ker, Z)
       or not IsSubgroup(Centre(H), Z) then
        Error("The direct Ext pullback failed its central-extension checks.");
    fi;
    derivedIntersection := Intersection(Z, DerivedSubgroup(H));
    if Size(derivedIntersection) <> 1 then
        Error("A directly constructed Ext class unexpectedly has multiplier part.");
    fi;
    isZeroClass := ForAll(vec, a -> a = 0);
    return rec(
        H2Vector := ShallowCopy(vec),
        ExtVector := ShallowCopy(vec),
        extensionCoordinateType :=
            "Ext^1 coordinates from abelian invariant factors modulo cubes",
        isZeroH2Class := isZeroClass,
        H := H,
        HId := fail,
        extensionGenerators := hgens,
        quotientMap := epi,
        centralKernel := Z,
        centralGenerator := z,
        kernelDerivedIntersection := derivedIntersection,
        kernelDerivedIntersectionOrder := 1,
        isLiftableType := true,
        isStem := false,
        constructionMode := "direct Ext pullback",
        extensionCharacterImages := chiImages,
        preimageData := []
    );
end;
CF_AttachKPreimages := function(ext, S1)
    local S, P, isoKP, complements, passesSplitTest, passesIdTest, PId;
    ext.preimageData := [];
    ext.splitRestrictionRejects := 0;
    ext.abstractIdRejects := 0;
    for S in S1.normalKbarSubgroups do
        P := PreImage(ext.quotientMap, S);
        if Size(P) = Size(S1.input.K) then
            passesSplitTest := true;
            if S1.input.isSplitCentralLift and IsSolvableGroup(P) then
                complements := ComplementClassesRepresentatives(
                    P,
                    ext.centralKernel
                );
                if Length(complements) = 0 then
                    passesSplitTest := false;
                    ext.splitRestrictionRejects :=
                        ext.splitRestrictionRejects + 1;
                fi;
            fi;
            if passesSplitTest then
                passesIdTest := true;
                if S1.input.abstractId <> fail
                   and IdGroupsAvailable(Size(P)) then
                    PId := IdGroup(P);
                    if PId <> S1.input.abstractId then
                        passesIdTest := false;
                        ext.abstractIdRejects :=
                            ext.abstractIdRejects + 1;
                    fi;
                fi;
                if passesIdTest then
                    isoKP := IsomorphismGroups(S1.input.K, P);
                    if isoKP <> fail then
                        Add(
                            ext.preimageData,
                            rec(
                                quotientSubgroup := S,
                                preimage         := P,
                                isomorphismKToPreimage := isoKP
                            )
                        );
                    fi;
                fi;
            fi;
        fi;
    od;
end;
CF_ClassPositionContainingElement := function(classes, element)
    return PositionProperty(classes, C -> element in C);
end;
CF_ClassFusionByImageFunction := function(sourceTable, targetTable, imageFunction)
    local sourceClasses, targetClasses, fusion, C, image, pos;
    sourceClasses := ConjugacyClasses(sourceTable);
    targetClasses := ConjugacyClasses(targetTable);
    fusion := [];
    for C in sourceClasses do
        image := imageFunction(Representative(C));
        pos := CF_ClassPositionContainingElement(targetClasses, image);
        if pos = fail then
            Error("Could not locate an image in the target character-table classes.");
        fi;
        Add(fusion, pos);
    od;
    return fusion;
end;
CF_PullbackClassFunctionByFusion := function(cf, sourceTable, fusion)
    local values;
    if Length(fusion) <> NrConjugacyClasses(sourceTable) then
        Error("A class-fusion list has the wrong length.");
    fi;
    values := ValuesOfClassFunction(cf){fusion};
    if IsCharacter(cf) then
        return Character(sourceTable, values);
    elif IsVirtualCharacter(cf) then
        return VirtualCharacter(sourceTable, values);
    else
        return ClassFunction(sourceTable, values);
    fi;
end;
CF_PrepareScalarCharacterOrbitRecordsForTarget := function(
    S1,
    targetScalarSubgroup
)
    local K, gensK, chiK, ZK, tblK, cacheEntry, autK, action,
          transporter, stabilizer, stabGens, steps, records, pos,
          current, alpha, beta, newAlpha, invAlpha,
          fusion, target, existing;
    K := S1.input.K;
    gensK := S1.input.generators;
    chiK := S1.input.character;
    tblK := UnderlyingCharacterTable(chiK);
    ZK := S1.input.scalarSubgroup;
    for cacheEntry in S1.input.scalarCompatibleOrbitCache do
        if CF_SameSubgroup(
            cacheEntry.targetScalarSubgroup,
            targetScalarSubgroup
        ) then
            return cacheEntry.records;
        fi;
    od;
    if S1.input.automorphismGroupCache = fail then
        CF_SPrint(
            "Computing Aut(Kplus) once; subsequent scalar-compatible ",
            "orbits use transporter-stabilizer reduction...\n"
        );
        S1.input.automorphismGroupCache := AutomorphismGroup(K);
    fi;
    autK := S1.input.automorphismGroupCache;
    action := function(S, a)
        return Image(a, S);
    end;
    transporter := RepresentativeAction(
        autK,
        ZK,
        targetScalarSubgroup,
        action
    );
    if transporter = fail then
        Add(
            S1.input.scalarCompatibleOrbitCache,
            rec(
                targetScalarSubgroup := targetScalarSubgroup,
                records := []
            )
        );
        return [];
    fi;
    stabilizer := Stabilizer(
        autK,
        targetScalarSubgroup,
        action
    );
    stabGens := GeneratorsOfGroup(stabilizer);
    steps := Concatenation(
        stabGens,
        List(stabGens, a -> InverseGeneralMapping(a))
    );
    alpha := transporter;
    invAlpha := InverseGeneralMapping(alpha);
    fusion := CF_ClassFusionByImageFunction(
        tblK,
        tblK,
        g -> Image(invAlpha, g)
    );
    target := CF_PullbackClassFunctionByFusion(chiK, tblK, fusion);
    records := [
        rec(
            targetCharacter := target,
            scalarSubgroup := targetScalarSubgroup,
            automorphism := alpha
        )
    ];
    pos := 1;
    while pos <= Length(records) do
        current := records[pos];
        alpha := current.automorphism;
        for beta in steps do
            newAlpha := alpha * beta;
            invAlpha := InverseGeneralMapping(newAlpha);
            fusion := CF_ClassFusionByImageFunction(
                tblK,
                tblK,
                g -> Image(invAlpha, g)
            );
            target := CF_PullbackClassFunctionByFusion(
                chiK,
                tblK,
                fusion
            );
            existing := PositionProperty(
                records,
                r -> r.targetCharacter = target
            );
            if existing = fail then
                Add(
                    records,
                    rec(
                        targetCharacter := target,
                        scalarSubgroup := targetScalarSubgroup,
                        automorphism := newAlpha
                    )
                );
            fi;
        od;
        pos := pos + 1;
    od;
    Add(
        S1.input.scalarCompatibleOrbitCache,
        rec(
            targetScalarSubgroup := targetScalarSubgroup,
            records := records
        )
    );
    CF_SPrint(
        "scalar-compatible character orbit size for one target C3 = ",
        Length(records),
        "\n"
    );
    return records;
end;
CF_ScalarCompatibleTargetRecords := function(S1, ext, preimageRecord)
    local K, isoKP, targetScalarSubgroup, orbitRecords,
          orbitRecord, target, targets, pos, alpha, alignedImages,
          alignedSubgroup, tblK, tblH, baseFusion;
    K := S1.input.K;
    isoKP := preimageRecord.isomorphismKToPreimage;
    tblK := UnderlyingCharacterTable(S1.input.character);
    tblH := CharacterTable(ext.H);
    targetScalarSubgroup := Image(
        InverseGeneralMapping(isoKP),
        ext.centralKernel
    );
    if Size(targetScalarSubgroup) <> 3 then
        Error("The preimage of the extension kernel in Kplus is not C3.");
    fi;
    baseFusion := CF_ClassFusionByImageFunction(
        tblK,
        tblH,
        g -> Image(isoKP, g)
    );
    orbitRecords := CF_PrepareScalarCharacterOrbitRecordsForTarget(
        S1,
        targetScalarSubgroup
    );
    targets := [];
    for orbitRecord in orbitRecords do
        target := orbitRecord.targetCharacter;
        pos := PositionProperty(
            targets,
            r -> r.targetCharacter = target
        );
        if pos = fail then
            alpha := orbitRecord.automorphism;
            alignedImages := List(
                S1.input.generators,
                g -> Image(isoKP, Image(alpha, g))
            );
            alignedSubgroup := Subgroup(ext.H, alignedImages);
            if Size(alignedSubgroup) <> Size(K) then
                Error("A scalar-compatible Kplus image has the wrong order.");
            fi;
            Add(
                targets,
                rec(
                    baseClassFusion := ShallowCopy(baseFusion),
                    automorphism := alpha,
                    alignedGeneratorImages := alignedImages,
                    alignedSubgroup := alignedSubgroup,
                    targetCharacter := target
                )
            );
        fi;
    od;
    return targets;
end;
CF_SPrint("CHUNK 04/17 OK\n");
# ===================== CHUNK 04/17 END =====================

# ==================== CHUNK 05/17 START ====================
CF_RestrictionMultiplicitySolutions := function(
    irrH,
    eligibleIndices,
    baseClassFusion,
    irrK,
    targetRecords
)
    local canonicalTable, columns, answer, targetRecord,
          targetCharacter, targetVector, goodPositions, goodIndices,
          goodColumns, partialSolutions, partial, full, i, j, res;
    answer := [];
    if Length(eligibleIndices) = 0 then
        return answer;
    fi;
    if Length(irrK) = 0 then
        Error("The irreducible character list of K is empty.");
    fi;
    canonicalTable := UnderlyingCharacterTable(irrK[1]);
    columns := [];
    for i in eligibleIndices do
        res := CF_PullbackClassFunctionByFusion(
            irrH[i],
            canonicalTable,
            baseClassFusion
        );
        Add(columns, List(irrK, psi -> ScalarProduct(res, psi)));
    od;
    for targetRecord in targetRecords do
        targetCharacter := targetRecord.targetCharacter;
        if not IsIdenticalObj(
            UnderlyingCharacterTable(targetCharacter),
            canonicalTable
        ) then
            Error("A target character is not attached to the canonical K table.");
        fi;
        targetVector := List(
            irrK,
            psi -> ScalarProduct(targetCharacter, psi)
        );
        goodPositions := Filtered(
            [1 .. Length(columns)],
            i -> ForAll(
                [1 .. Length(targetVector)],
                j -> columns[i][j] <= targetVector[j]
            )
        );
        goodIndices := eligibleIndices{goodPositions};
        goodColumns := columns{goodPositions};
        partialSolutions := CF_NonnegativeColumnSolutions(
            goodColumns,
            targetVector
        );
        for partial in partialSolutions do
            full := List([1 .. Length(irrH)], i -> 0);
            for j in [1 .. Length(goodIndices)] do
                full[goodIndices[j]] := partial[j];
            od;
            Add(
                answer,
                rec(
                    multiplicities := full,
                    targetRecord   := targetRecord
                )
            );
        od;
    od;
    return answer;
end;
CF_BlockImageOfComponents := function(componentMaps, element)
    return CF_BlockDiagonalMatrixList(
        List(componentMaps, rep -> Image(rep, element))
    );
end;
CF_BuildMatrixRepresentation := function(H, irrH, multiplicities, repCache)
    local componentMaps, i, j, rep, hgens, matrices, candidate;
    componentMaps := [];
    for i in [1 .. Length(irrH)] do
        if multiplicities[i] > 0 then
            if repCache.byIndex[i] = fail then
                rep := IrreducibleRepresentationsDixon(H, irrH[i]);
                if rep = fail then
                    if repCache.allRepresentations = fail then
                        repCache.allRepresentations := IrreducibleRepresentations(H);
                        if repCache.allRepresentations = fail then
                            Error(
                                "GAP could not construct the full list of ",
                                "irreducible complex representations of H."
                            );
                        fi;
                    fi;
                    rep := fail;
                    for candidate in repCache.allRepresentations do
                        if NaturalCharacter(candidate) = irrH[i] then
                            rep := candidate;
                            break;
                        fi;
                    od;
                fi;
                if rep = fail then
                    Error(
                        "GAP could not construct an irreducible representation ",
                        "affording a required character.  The candidate is not ",
                        "discarded; the computation is stopped."
                    );
                fi;
                repCache.byIndex[i] := rep;
            fi;
            rep := repCache.byIndex[i];
            for j in [1 .. multiplicities[i]] do
                Add(componentMaps, rep);
            od;
        fi;
    od;
    hgens := GeneratorsOfGroup(H);
    matrices := List(
        hgens,
        h -> CF_BlockImageOfComponents(componentMaps, h)
    );
    return rec(
        componentMaps := componentMaps,
        generators     := hgens,
        matrices       := matrices
    );
end;
CF_IsScalarWithValue := function(A, scalar)
    local n, i, j;
    if not CF_IsScalarMatrix(A) then
        return false;
    fi;
    n := Length(A);
    for i in [1 .. n] do
        if A[i][i] <> scalar then
            return false;
        fi;
        for j in [1 .. n] do
            if i <> j and A[i][j] <> 0 then
                return false;
            fi;
        od;
    od;
    return true;
end;
CF_ScalarImagesOfAbstractCentre := function(H, componentMaps)
    local answer, h, A;
    answer := [];
    for h in Elements(Centre(H)) do
        A := CF_BlockImageOfComponents(componentMaps, h);
        if CF_IsScalarMatrix(A) then
            Add(answer, rec(element := h, matrix := A));
        fi;
    od;
    return answer;
end;
CF_SPrint("CHUNK 05/17 OK\n");
# ===================== CHUNK 05/17 END =====================

# ==================== CHUNK 06/17 START ====================
CF_SolutionsForOneExtension := function(S1, ext)
    local H, z, irrH, tblH, classesH, posz, scalar, eligible,
          preimageRecord, targetRecords, candidates, c, characterCandidates,
          existing, alignment, repCache, built, chiH, centralImage,
          scalarImages, Bgens, P, Pinv, alignedMatrices,
          answer, hgens, i, charCandidate, determinantCharacter,
          symplecticKernel, determinantValues, determinantCompatibleAlignments,
          determinantRejectedAlignmentCount, totalAlignmentCount,
          faithfulCharacterCount, determinantCompatibleCharacterCount,
          alignmentSucceeded, generatorIndex;
    H := ext.H;
    z := ext.centralGenerator;
    irrH := Irr(H);
    tblH := UnderlyingCharacterTable(irrH[1]);
    classesH := ConjugacyClasses(tblH);
    posz := PositionProperty(classesH, C -> z in C);
    if posz = fail then
        Error("Could not locate the central generator in table-ordered classes.");
    fi;
    characterCandidates := [];
    for scalar in [E(3), E(3)^2] do
        eligible := Filtered(
            [1 .. Length(irrH)],
            i -> DegreeOfCharacter(irrH[i]) <= 6
                 and irrH[i][posz] = scalar * DegreeOfCharacter(irrH[i])
        );
        for preimageRecord in ext.preimageData do
            targetRecords := CF_ScalarCompatibleTargetRecords(
                S1,
                ext,
                preimageRecord
            );
            if Length(targetRecords) > 0 then
                candidates := CF_RestrictionMultiplicitySolutions(
                    irrH,
                    eligible,
                    targetRecords[1].baseClassFusion,
                    S1.input.irreducibles,
                    targetRecords
                );
                for c in candidates do
                    existing := PositionProperty(
                        characterCandidates,
                        r -> r.scalar = scalar
                             and r.multiplicities = c.multiplicities
                    );
                    alignment := rec(
                        targetRecord := c.targetRecord,
                        preimageRecord := preimageRecord
                    );
                    if existing = fail then
                        Add(
                            characterCandidates,
                            rec(
                                scalar := scalar,
                                multiplicities := c.multiplicities,
                                alignments := [alignment]
                            )
                        );
                    else
                        Add(characterCandidates[existing].alignments, alignment);
                    fi;
                od;
            fi;
        od;
    od;
    totalAlignmentCount := Sum(
        List(characterCandidates, r -> Length(r.alignments))
    );
    CF_SPrint(
        "    distinct degree-6 characters = ",
        Length(characterCandidates),
        "; retained Kplus alignments = ",
        totalAlignmentCount,
        "\n"
    );
    repCache := rec(
        byIndex := List([1 .. Length(irrH)], i -> fail),
        allRepresentations := fail
    );
    answer := [];
    determinantRejectedAlignmentCount := 0;
    faithfulCharacterCount := 0;
    determinantCompatibleCharacterCount := 0;
    for charCandidate in characterCandidates do
        chiH := CF_CharacterFromMultiplicities(
            irrH,
            charCandidate.multiplicities
        );
        if DegreeOfCharacter(chiH) <> 6 then
            Error("Internal error: a candidate character does not have degree 6.");
        fi;
        if ClassPositionsOfKernel(chiH) = [1] then
            faithfulCharacterCount := faithfulCharacterCount + 1;
            determinantCharacter := DeterminantOfCharacter(chiH);
            symplecticKernel := KernelOfCharacter(determinantCharacter);
            determinantCompatibleAlignments := Filtered(
                charCandidate.alignments,
                a -> CF_SameSubgroup(
                    a.targetRecord.alignedSubgroup,
                    symplecticKernel
                )
            );
            determinantRejectedAlignmentCount :=
                determinantRejectedAlignmentCount
                + Length(charCandidate.alignments)
                - Length(determinantCompatibleAlignments);
            if Length(determinantCompatibleAlignments) > 0 then
                determinantCompatibleCharacterCount :=
                    determinantCompatibleCharacterCount + 1;
                built := CF_BuildMatrixRepresentation(
                    H,
                    irrH,
                    charCandidate.multiplicities,
                    repCache
                );
                centralImage := CF_BlockImageOfComponents(
                    built.componentMaps,
                    z
                );
                scalarImages := CF_ScalarImagesOfAbstractCentre(
                    H,
                    built.componentMaps
                );
                if Length(scalarImages) = 3
                   and CF_IsScalarWithValue(
                       centralImage,
                       charCandidate.scalar
                   ) then
                    alignmentSucceeded := false;
                    for alignment in determinantCompatibleAlignments do
                        Bgens := List(
                            alignment.targetRecord.alignedGeneratorImages,
                            h -> CF_BlockImageOfComponents(
                                built.componentMaps,
                                h
                            )
                        );
                        P := CF_Intertwiner(
                            Bgens,
                            S1.input.generatorMatrices
                        );
                        Pinv := P^-1;
                        for generatorIndex in [1 .. Length(Bgens)] do
                            if Pinv * Bgens[generatorIndex] * P
                               <> S1.input.generatorMatrices[generatorIndex] then
                                Error(
                                    "Internal error: the aligned Kplus generator ",
                                    "does not equal the fixed input generator."
                                );
                            fi;
                        od;
                        alignedMatrices := List(
                            built.matrices,
                            A -> Pinv * A * P
                        );
                        hgens := built.generators;
                        determinantValues := List(
                            hgens,
                            g -> g ^ determinantCharacter
                        );
                        Add(
                            answer,
                            rec(
                                H2Vector := ShallowCopy(ext.H2Vector),
                                HId := ext.HId,
                                H := H,
                                HGenerators := hgens,
                                character := chiH,
                                multiplicities :=
                                    charCandidate.multiplicities,
                                centralizerDimensionByCharacter :=
                                    Sum(
                                        charCandidate.multiplicities,
                                        m -> m * m
                                    ),
                                centralScalar := charCandidate.scalar,
                                matrixGenerators := alignedMatrices,
                                matrixImageOrder := Size(H),
                                alignedKplusSubgroup :=
                                    alignment.targetRecord.alignedSubgroup,
                                quotientKbarSubgroup :=
                                    alignment.preimageRecord.quotientSubgroup,
                                determinantGeneratorValues :=
                                    determinantValues,
                                determinantImageOrder :=
                                    Order(determinantCharacter),
                                determinantIsTrivial :=
                                    Size(symplecticKernel) = Size(H),
                                wholeProjectiveGroupSymplectic :=
                                    Size(symplecticKernel) = Size(H),
                                symplecticKernel := symplecticKernel,
                                symplecticKernelOrder :=
                                    Size(symplecticKernel),
                                symplecticKernelContainedInInputKMu3 := true,
                                symplecticKernelContainedInInputK := true,
                                symplecticKernelEqualsInputKMu3 := true,
                                symplecticKernelEqualsInputK := true,
                                allElementsOutsideInputKMu3AreNonsymplectic :=
                                    true,
                                allElementsOutsideInputKAreNonsymplectic :=
                                    true
                            )
                        );
                        alignmentSucceeded := true;
                        break;
                    od;
                    if not alignmentSucceeded then
                        Error(
                            "A determinant-compatible character had no usable ",
                            "Kplus alignment."
                        );
                    fi;
                fi;
            fi;
        fi;
    od;
    return rec(
        solutions := answer,
        distinctCharacterCount := Length(characterCandidates),
        totalAlignmentCount := totalAlignmentCount,
        faithfulCharacterCount := faithfulCharacterCount,
        determinantRejectedAlignmentCount :=
            determinantRejectedAlignmentCount,
        determinantCompatibleCharacterCount :=
            determinantCompatibleCharacterCount
    );
end;
CF_NaturalCharacterOfMatrixGroup := function(M)
    local isoM, P, rho, classes, values, chi;
    isoM := IsomorphismPermGroup(M);
    if isoM = fail then
        Error("Could not convert a matrix image to a permutation group.");
    fi;
    P := Image(isoM);
    rho := InverseGeneralMapping(isoM);
    chi := NaturalCharacter(rho);
    if not IsCharacter(chi) then
        Error("The natural character of a matrix image was not recognized.");
    fi;
    return rec(
        permutationGroup := P,
        isoMatrixToPerm  := isoM,
        character        := chi
    );
end;
CF_CharacterOrbitUnderAutomorphisms := function(G, chi)
    local tbl, autG, autGens, orbit, pos, current, alpha, twisted, fusion;
    tbl := UnderlyingCharacterTable(chi);
    autG := AutomorphismGroup(G);
    autGens := GeneratorsOfGroup(autG);
    orbit := [chi];
    pos := 1;
    while pos <= Length(orbit) do
        current := orbit[pos];
        for alpha in autGens do
            fusion := CF_ClassFusionByImageFunction(
                tbl,
                tbl,
                g -> Image(alpha, g)
            );
            twisted := CF_PullbackClassFunctionByFusion(
                current,
                tbl,
                fusion
            );
            if Position(orbit, twisted) = fail then
                Add(orbit, twisted);
            fi;
        od;
        pos := pos + 1;
    od;
    return orbit;
end;
CF_SPrint("CHUNK 06/17 OK\n");
# ===================== CHUNK 06/17 END =====================

# ==================== CHUNK 07/17 START ====================
CF_StandardMatrixImageDataCached := function(solution, standardCache)
    local natural, P, pid, pos, cacheRecord, Pstd, tblStd,
          isoStdToP, chiStd;
    natural := CF_NaturalCharacterOfMatrixGroup(solution.matrixImage);
    P := natural.permutationGroup;
    if IdGroupsAvailable(Size(P)) then
        pid := IdGroup(P);
        pos := PositionProperty(
            standardCache,
            r -> r.groupId = pid
        );
        if pos = fail then
            Pstd := SmallGroup(pid[1], pid[2]);
            tblStd := CharacterTable(Pstd);
            cacheRecord := rec(
                groupId := pid,
                group   := Pstd,
                table   := tblStd
            );
            Add(standardCache, cacheRecord);
        else
            cacheRecord := standardCache[pos];
            Pstd := cacheRecord.group;
            tblStd := cacheRecord.table;
        fi;
        isoStdToP := IsomorphismGroups(Pstd, P);
        if isoStdToP = fail then
            Error(
                "Could not identify a matrix image with the cached ",
                "SmallGroup representative ", pid, "."
            );
        fi;
        chiStd := CF_PullbackClassFunctionByFusion(
            natural.character,
            tblStd,
            CF_ClassFusionByImageFunction(
                tblStd,
                UnderlyingCharacterTable(natural.character),
                g -> Image(isoStdToP, g)
            )
        );
        return rec(
            hasId      := true,
            groupId    := pid,
            group      := Pstd,
            table      := tblStd,
            character  := chiStd,
            order      := Size(P)
        );
    fi;
    return rec(
        hasId      := false,
        groupId    := fail,
        group      := P,
        table      := UnderlyingCharacterTable(natural.character),
        character  := natural.character,
        order      := Size(P)
    );
end;
CF_AreConjugateMatrixImages := function(data1, data2)
    local orbit, chi2;
    if data1.order <> data2.order then
        return false;
    fi;
    if not data1.hasId or not data2.hasId then
        return false;
    fi;
    if data1.groupId <> data2.groupId then
        return false;
    fi;
    if not IsIdenticalObj(data1.group, data2.group) then
        Error(
            "Internal deduplication error: equal SmallGroup IDs were ",
            "represented by different canonical group objects."
        );
    fi;
    chi2 := data2.character;
    orbit := CF_CharacterOrbitUnderAutomorphisms(
        data1.group,
        data1.character
    );
    return Position(orbit, chi2) <> fail;
end;
CF_ApplyIndexPermutationToMultiplicityVector := function(vec, indexImages)
    local answer, i;
    answer := List([1 .. Length(vec)], i -> 0);
    for i in [1 .. Length(vec)] do
        answer[indexImages[i]] := vec[i];
    od;
    return answer;
end;
CF_FastDedupGroupCache := function(sol, groupCaches, needAutomorphisms)
    local pid, pos, cache, Gstd, tbl, irr, autG, autGens,
          irreducibleActions, alpha, action, i, twisted, imageIndex, fusion;
    if needAutomorphisms <> true and needAutomorphisms <> false then
        Error("The deduplication automorphism flag must be boolean.");
    fi;
    pid := sol.HId;
    if pid = fail then
        if not IdGroupsAvailable(Size(sol.H)) then
            return fail;
        fi;
        pid := IdGroup(sol.H);
        sol.HId := pid;
    fi;
    pos := PositionProperty(groupCaches, r -> r.groupId = pid);
    if pos = fail then
        CF_SPrint(
            "  dedup: preparing canonical SmallGroup(", pid[1], ",", pid[2],
            ") and Irr(H)...\n"
        );
        Gstd := SmallGroup(pid[1], pid[2]);
        tbl := CharacterTable(Gstd);
        irr := Irr(Gstd);
        cache := rec(
            groupId := pid,
            group := Gstd,
            table := tbl,
            irreducibles := irr,
            automorphismsPrepared := false,
            automorphismGroup := fail,
            irreducibleActions := [],
            cachedVectors := [],
            cachedKeys := []
        );
        Add(groupCaches, cache);
        pos := Length(groupCaches);
    fi;
    cache := groupCaches[pos];
    if needAutomorphisms and not cache.automorphismsPrepared then
        CF_SPrint(
            "  dedup: computing Aut(H)-action on Irr(H) for SmallGroup(",
            pid[1], ",", pid[2], ")...\n"
        );
        autG := AutomorphismGroup(cache.group);
        autGens := GeneratorsOfGroup(autG);
        irreducibleActions := [];
        for alpha in autGens do
            action := [];
            fusion := CF_ClassFusionByImageFunction(
                cache.table,
                cache.table,
                g -> Image(alpha, g)
            );
            for i in [1 .. Length(cache.irreducibles)] do
                twisted := CF_PullbackClassFunctionByFusion(
                    cache.irreducibles[i],
                    cache.table,
                    fusion
                );
                imageIndex := Position(cache.irreducibles, twisted);
                if imageIndex = fail then
                    Error(
                        "An automorphism did not permute Irr(H) as expected."
                    );
                fi;
                Add(action, imageIndex);
            od;
            Add(irreducibleActions, action);
        od;
        cache.automorphismGroup := autG;
        cache.irreducibleActions := irreducibleActions;
        cache.automorphismsPrepared := true;
    fi;
    return cache;
end;
CF_FastDedupSourceCache := function(sol, groupCache, sourceCaches)
    local pos, isoStdToSource, sourceIrr, sourceTable, sourceToStandard,
          i, transported, imageIndex, fusion;
    pos := PositionProperty(
        sourceCaches,
        r -> IsIdenticalObj(r.sourceGroup, sol.H)
    );
    if pos <> fail then
        return sourceCaches[pos];
    fi;
    isoStdToSource := IsomorphismGroups(groupCache.group, sol.H);
    if isoStdToSource = fail then
        Error(
            "Could not identify an extension group with its canonical ",
            "SmallGroup representative during fast deduplication."
        );
    fi;
    sourceIrr := Irr(sol.H);
    sourceTable := UnderlyingCharacterTable(sourceIrr[1]);
    sourceToStandard := [];
    fusion := CF_ClassFusionByImageFunction(
        groupCache.table,
        sourceTable,
        g -> Image(isoStdToSource, g)
    );
    for i in [1 .. Length(sourceIrr)] do
        transported := CF_PullbackClassFunctionByFusion(
            sourceIrr[i],
            groupCache.table,
            fusion
        );
        imageIndex := Position(groupCache.irreducibles, transported);
        if imageIndex = fail then
            Error(
                "Could not match an irreducible character with the ",
                "canonical SmallGroup character table."
            );
        fi;
        Add(sourceToStandard, imageIndex);
    od;
    Add(
        sourceCaches,
        rec(
            sourceGroup := sol.H,
            groupCache := groupCache,
            sourceToStandard := sourceToStandard
        )
    );
    return sourceCaches[Length(sourceCaches)];
end;
CF_StandardMultiplicityVector := function(sol, sourceCache)
    local answer, i;
    if Length(sol.multiplicities)
       <> Length(sourceCache.sourceToStandard) then
        Error(
            "The stored multiplicity vector has the wrong length during ",
            "fast deduplication."
        );
    fi;
    answer := List(
        [1 .. Length(sourceCache.groupCache.irreducibles)],
        i -> 0
    );
    for i in [1 .. Length(sol.multiplicities)] do
        answer[sourceCache.sourceToStandard[i]] :=
            answer[sourceCache.sourceToStandard[i]]
            + sol.multiplicities[i];
    od;
    return answer;
end;
CF_CanonicalMultiplicityOrbitKey := function(vec, groupCache)
    local cachedPosition, orbit, position, current, action, image,
          canonicalString, imageString, v, pos;
    cachedPosition := Position(groupCache.cachedVectors, vec);
    if cachedPosition <> fail then
        return groupCache.cachedKeys[cachedPosition];
    fi;
    orbit := [ShallowCopy(vec)];
    position := 1;
    canonicalString := String(vec);
    while position <= Length(orbit) do
        current := orbit[position];
        for action in groupCache.irreducibleActions do
            image := CF_ApplyIndexPermutationToMultiplicityVector(
                current,
                action
            );
            if Position(orbit, image) = fail then
                Add(orbit, image);
                imageString := String(image);
                if imageString < canonicalString then
                    canonicalString := imageString;
                fi;
            fi;
        od;
        position := position + 1;
    od;
    for v in orbit do
        pos := Position(groupCache.cachedVectors, v);
        if pos = fail then
            Add(groupCache.cachedVectors, ShallowCopy(v));
            Add(groupCache.cachedKeys, canonicalString);
        fi;
    od;
    return canonicalString;
end;
CF_SPrint("CHUNK 07/17 OK\n");
# ===================== CHUNK 07/17 END =====================

# ==================== CHUNK 08/17 START ====================
CF_DeduplicateConjugateMatrixImages := function(arg)
    local rawSolutions, kept, keptKeys, groupCaches, sourceCaches, total,
          counter, progressStep, sol, groupCache, sourceCache, standardVector,
          orbitKey, fullKey, pos, vectorsToMerge, vectorToMerge,
          rawCountToMerge, dedupMode, needAutomorphisms;
    if Length(arg) < 1 or Length(arg) > 3 then
        Error(
            "Use CF_DeduplicateConjugateMatrixImages(solutions), optionally ",
            "adding a canonical-group cache and a deduplication mode."
        );
    fi;
    rawSolutions := arg[1];
    if Length(arg) >= 2 then
        groupCaches := arg[2];
        if not IsList(groupCaches) then
            Error("The shared deduplication cache must be a list.");
        fi;
    else
        groupCaches := [];
    fi;
    if Length(arg) = 3 then
        dedupMode := arg[3];
    else
        dedupMode := "automorphism-orbit";
    fi;
    if not dedupMode in ["automorphism-orbit", "exact-character"] then
        Error(
            "The deduplication mode must be automorphism-orbit or ",
            "exact-character."
        );
    fi;
    needAutomorphisms := dedupMode = "automorphism-orbit";
    kept := [];
    keptKeys := [];
    sourceCaches := [];
    total := Length(rawSolutions);
    if total = 0 then
        return [];
    fi;
    if needAutomorphisms then
        CF_SPrint(
            "Exact GL(6)-conjugacy deduplication by Aut(H)-orbits of ",
            "character multiplicities...\n"
        );
    else
        CF_SPrint(
            "Conservative deduplication by identical canonical characters; ",
            "Aut(H) is not computed.\n"
        );
    fi;
    progressStep := Maximum(1, QuoInt(total, 20));
    counter := 0;
    for sol in rawSolutions do
        counter := counter + 1;
        groupCache := CF_FastDedupGroupCache(
            sol,
            groupCaches,
            needAutomorphisms
        );
        if groupCache = fail then
            standardVector := [];
            fullKey := Concatenation(
                "NO_ID_EXT:",
                String(sol.ExtVector),
                ":LOCAL:",
                String(counter)
            );
        else
            sourceCache := CF_FastDedupSourceCache(
                sol,
                groupCache,
                sourceCaches
            );
            standardVector := CF_StandardMultiplicityVector(
                sol,
                sourceCache
            );
            if needAutomorphisms then
                orbitKey := CF_CanonicalMultiplicityOrbitKey(
                    standardVector,
                    groupCache
                );
                fullKey := Concatenation(
                    String(groupCache.groupId),
                    ":AUT:",
                    orbitKey
                );
            else
                fullKey := Concatenation(
                    String(groupCache.groupId),
                    ":CHAR:",
                    String(standardVector)
                );
            fi;
        fi;
        if IsBound(sol.mergedExtVectors) then
            vectorsToMerge := List(sol.mergedExtVectors, ShallowCopy);
        else
            vectorsToMerge := [ShallowCopy(sol.ExtVector)];
        fi;
        if IsBound(sol.mergedRawSolutionCount) then
            rawCountToMerge := sol.mergedRawSolutionCount;
        else
            rawCountToMerge := 1;
        fi;
        pos := Position(keptKeys, fullKey);
        if pos = fail then
            sol.matrixImageData := rec(
                fastCharacterOrbitKey := fullKey,
                deduplicationMode := dedupMode,
                standardMultiplicityVector :=
                    ShallowCopy(standardVector)
            );
            sol.mergedExtVectors := vectorsToMerge;
            sol.mergedH2Vectors := sol.mergedExtVectors;
            sol.mergedRawSolutionCount := rawCountToMerge;
            Add(kept, sol);
            Add(keptKeys, fullKey);
        else
            for vectorToMerge in vectorsToMerge do
                if Position(
                    kept[pos].mergedExtVectors,
                    vectorToMerge
                ) = fail then
                    Add(
                        kept[pos].mergedExtVectors,
                        ShallowCopy(vectorToMerge)
                    );
                fi;
            od;
            kept[pos].mergedH2Vectors := kept[pos].mergedExtVectors;
            kept[pos].mergedRawSolutionCount :=
                kept[pos].mergedRawSolutionCount + rawCountToMerge;
        fi;
        if counter mod progressStep = 0 or counter = total then
            CF_SPrint(
                "  dedup progress ", counter, "/", total,
                "; classes so far=", Length(kept), "\n"
            );
        fi;
    od;
    return kept;
end;
CF_DeterminantGeneratorValues := function(sol)
    return List(
        sol.matrixGenerators,
        A -> DeterminantMat(A)
    );
end;
CF_AttachOutsideKSymplecticData := function(sol)
    local H, generators, determinantCharacter, determinantValues,
          symplecticKernel, allowedKplus, kernelContainedInKplus;
    H := sol.H;
    generators := sol.HGenerators;
    allowedKplus := sol.alignedKplusSubgroup;
    determinantCharacter := DeterminantOfCharacter(sol.character);
    determinantValues := List(
        generators,
        g -> g ^ determinantCharacter
    );
    symplecticKernel := KernelOfCharacter(determinantCharacter);
    kernelContainedInKplus := IsSubgroup(allowedKplus, symplecticKernel);
    sol.determinantGeneratorValues := determinantValues;
    sol.determinantImageOrder := Order(determinantCharacter);
    sol.determinantIsTrivial := Size(symplecticKernel) = Size(H);
    sol.wholeProjectiveGroupSymplectic := sol.determinantIsTrivial;
    sol.symplecticKernel := symplecticKernel;
    sol.symplecticKernelOrder := Size(symplecticKernel);
    sol.symplecticKernelContainedInInputKMu3 := kernelContainedInKplus;
    sol.symplecticKernelContainedInInputK := kernelContainedInKplus;
    sol.allElementsOutsideInputKMu3AreNonsymplectic := kernelContainedInKplus;
    sol.allElementsOutsideInputKAreNonsymplectic := kernelContainedInKplus;
    return sol;
end;
CF_AcceptOutsideKNonSymplecticSolution := function(sol)
    CF_AttachOutsideKSymplecticData(sol);
    return sol.allElementsOutsideInputKAreNonsymplectic;
end;
CF_FilterOutsideKForOneExtension := function(localSolutions)
    local retained, cache, sol, determinantValues, pos, entry;
    retained := [];
    cache := [];
    for sol in localSolutions do
        determinantValues := List(
            sol.matrixGenerators,
            DeterminantMat
        );
        pos := PositionProperty(
            cache,
            r -> IsIdenticalObj(
                     r.quotientKbarSubgroup,
                     sol.quotientKbarSubgroup
                 )
                 and r.determinantValues = determinantValues
        );
        if pos = fail then
            CF_AttachOutsideKSymplecticData(sol);
            entry := rec(
                quotientKbarSubgroup := sol.quotientKbarSubgroup,
                determinantValues := ShallowCopy(determinantValues),
                determinantImageOrder := sol.determinantImageOrder,
                determinantIsTrivial := sol.determinantIsTrivial,
                wholeProjectiveGroupSymplectic :=
                    sol.wholeProjectiveGroupSymplectic,
                symplecticKernel := sol.symplecticKernel,
                symplecticKernelOrder := sol.symplecticKernelOrder,
                kernelContainedInKplus :=
                    sol.symplecticKernelContainedInInputKMu3
            );
            Add(cache, entry);
        else
            entry := cache[pos];
            sol.determinantGeneratorValues :=
                ShallowCopy(entry.determinantValues);
            sol.determinantImageOrder := entry.determinantImageOrder;
            sol.determinantIsTrivial := entry.determinantIsTrivial;
            sol.wholeProjectiveGroupSymplectic :=
                entry.wholeProjectiveGroupSymplectic;
            sol.symplecticKernel := entry.symplecticKernel;
            sol.symplecticKernelOrder := entry.symplecticKernelOrder;
            sol.symplecticKernelContainedInInputKMu3 :=
                entry.kernelContainedInKplus;
            sol.symplecticKernelContainedInInputK :=
                entry.kernelContainedInKplus;
            sol.allElementsOutsideInputKMu3AreNonsymplectic :=
                entry.kernelContainedInKplus;
            sol.allElementsOutsideInputKAreNonsymplectic :=
                entry.kernelContainedInKplus;
        fi;
        if sol.allElementsOutsideInputKAreNonsymplectic then
            Add(retained, sol);
        fi;
    od;
    return rec(
        retained := retained,
        rejectedCount := Length(localSolutions) - Length(retained),
        determinantCacheSize := Length(cache)
    );
end;
CF_CompactPerExtensionSolution := function(sol)
    local vectors, rawCount;
    if IsBound(sol.mergedExtVectors) then
        vectors := List(sol.mergedExtVectors, ShallowCopy);
    else
        vectors := [ShallowCopy(sol.ExtVector)];
    fi;
    if IsBound(sol.mergedRawSolutionCount) then
        rawCount := sol.mergedRawSolutionCount;
    else
        rawCount := 1;
    fi;
    return rec(
        HId := sol.HId,
        ExtVector := ShallowCopy(sol.ExtVector),
        H2Vector := ShallowCopy(sol.ExtVector),
        mergedExtVectors := vectors,
        mergedH2Vectors := List(vectors, ShallowCopy),
        mergedRawSolutionCount := rawCount,
        isZeroH2Class := sol.isZeroH2Class,
        kernelDerivedIntersectionOrder := 1,
        isLiftableType := true,
        matrixGenerators := sol.matrixGenerators,
        matrixImageOrder := sol.matrixImageOrder,
        centralizerDimensionByCharacter :=
            sol.centralizerDimensionByCharacter,
        determinantGeneratorValues :=
            ShallowCopy(sol.determinantGeneratorValues),
        determinantImageOrder := sol.determinantImageOrder,
        determinantIsTrivial := sol.determinantIsTrivial,
        wholeProjectiveGroupSymplectic :=
            sol.wholeProjectiveGroupSymplectic,
        symplecticKernelOrder := sol.symplecticKernelOrder,
        symplecticKernelContainedInInputKMu3 :=
            sol.symplecticKernelContainedInInputKMu3,
        symplecticKernelContainedInInputK :=
            sol.symplecticKernelContainedInInputKMu3,
        symplecticKernelEqualsInputKMu3 :=
            sol.symplecticKernelEqualsInputKMu3,
        symplecticKernelEqualsInputK :=
            sol.symplecticKernelEqualsInputKMu3,
        allElementsOutsideInputKMu3AreNonsymplectic :=
            sol.allElementsOutsideInputKMu3AreNonsymplectic,
        allElementsOutsideInputKAreNonsymplectic :=
            sol.allElementsOutsideInputKMu3AreNonsymplectic,
        matrixImageData := rec(
            fastCharacterOrbitKey :=
                sol.matrixImageData.fastCharacterOrbitKey,
            standardMultiplicityVector := ShallowCopy(
                sol.matrixImageData.standardMultiplicityVector
            )
        )
    );
end;
CF_DeduplicateByStoredFastKey := function(compactSolutions)
    local kept, keys, sol, key, pos, v;
    kept := [];
    keys := [];
    for sol in compactSolutions do
        key := sol.matrixImageData.fastCharacterOrbitKey;
        pos := Position(keys, key);
        if pos = fail then
            Add(kept, sol);
            Add(keys, key);
        else
            for v in sol.mergedExtVectors do
                if Position(kept[pos].mergedExtVectors, v) = fail then
                    Add(kept[pos].mergedExtVectors, ShallowCopy(v));
                fi;
            od;
            kept[pos].mergedH2Vectors := kept[pos].mergedExtVectors;
            kept[pos].mergedRawSolutionCount :=
                kept[pos].mergedRawSolutionCount
                + sol.mergedRawSolutionCount;
        fi;
    od;
    return kept;
end;
CF_SPrint("CHUNK 08/17 OK\n");
# ===================== CHUNK 08/17 END =====================

# ==================== CHUNK 09/17 START ====================
CF_CompactFinalSolution := function(sol)
    return rec(
        HId := sol.HId,
        ExtVector := ShallowCopy(sol.ExtVector),
        H2Vector := ShallowCopy(sol.ExtVector),
        mergedExtVectors := List(sol.mergedExtVectors, ShallowCopy),
        mergedH2Vectors := List(sol.mergedExtVectors, ShallowCopy),
        mergedRawSolutionCount := sol.mergedRawSolutionCount,
        kernelDerivedIntersectionOrder := 1,
        isLiftableType := true,
        matrixGenerators := sol.matrixGenerators,
        matrixImageOrder := sol.matrixImageOrder,
        centralizerDimensionByCharacter :=
            sol.centralizerDimensionByCharacter,
        determinantGeneratorValues :=
            ShallowCopy(sol.determinantGeneratorValues),
        determinantImageOrder := sol.determinantImageOrder,
        determinantIsTrivial := sol.determinantIsTrivial,
        wholeProjectiveGroupSymplectic :=
            sol.wholeProjectiveGroupSymplectic,
        symplecticKernelOrder := sol.symplecticKernelOrder,
        symplecticKernelContainedInInputKMu3 :=
            sol.symplecticKernelContainedInInputKMu3,
        symplecticKernelContainedInInputK :=
            sol.symplecticKernelContainedInInputKMu3,
        symplecticKernelEqualsInputKMu3 :=
            sol.symplecticKernelEqualsInputKMu3,
        symplecticKernelEqualsInputK :=
            sol.symplecticKernelEqualsInputKMu3,
        allElementsOutsideInputKMu3AreNonsymplectic :=
            sol.allElementsOutsideInputKMu3AreNonsymplectic,
        allElementsOutsideInputKAreNonsymplectic :=
            sol.allElementsOutsideInputKMu3AreNonsymplectic,
        matrixImageData := sol.matrixImageData
    );
end;
CF_DefaultStep2Options := function()
    return rec(
        dedupMode := "automorphism-orbit",
        shareCanonicalGroupCacheAcrossExt := true,
        solutionCallback := fail,
        retainSolutions := true,
        retainEnumerationMetadata := true
    );
end;
CF_MergeStep2Options := function(options)
    local merged, name;
    merged := CF_DefaultStep2Options();
    for name in RecNames(options) do
        if not name in RecNames(merged) then
            Error("Unknown S_2 option: ", name, ".");
        fi;
        merged.(name) := options.(name);
    od;
    if not merged.dedupMode in ["automorphism-orbit", "exact-character"] then
        Error(
            "S_2 option dedupMode must be automorphism-orbit or ",
            "exact-character."
        );
    fi;
    if merged.shareCanonicalGroupCacheAcrossExt <> true
       and merged.shareCanonicalGroupCacheAcrossExt <> false then
        Error(
            "S_2 option shareCanonicalGroupCacheAcrossExt must be boolean."
        );
    fi;
    if merged.retainSolutions <> true and merged.retainSolutions <> false then
        Error("S_2 option retainSolutions must be boolean.");
    fi;
    if merged.retainEnumerationMetadata <> true
       and merged.retainEnumerationMetadata <> false then
        Error("S_2 option retainEnumerationMetadata must be boolean.");
    fi;
    if merged.solutionCallback <> fail
       and not IsFunction(merged.solutionCallback) then
        Error("S_2 option solutionCallback must be a function or fail.");
    fi;
    if not merged.retainSolutions and merged.solutionCallback = fail then
        Error(
            "S_2 cannot discard solutions unless a solutionCallback is supplied."
        );
    fi;
    return merged;
end;
CF_SPrint("CHUNK 09/17 OK\n");
# ===================== CHUNK 09/17 END =====================

# ==================== CHUNK 10/17 START ====================
S_2 := function(arg)
    local S1, targetHIds, options, extDimension, totalRepresentativeCount,
          progressStep, processed, compatibleLiftableCount,
          liftableExtVectors, compatibleExtVectors, solutionExtensions,
          retainedPerExtensionSolutions, dedupGroupCaches,
          processedSolutionClassCount,
          rawSolutionCountBeforeOutsideKFilter,
          outsideKSymplecticRejectedRawCount,
          retainedRawSolutionCountAfterOutsideKFilter,
          processVector, solutionsHeavy, solutions;
    if Length(arg) < 1 or Length(arg) > 3 then
        Error(
            "Use S_2(S1), S_2(S1, targetHIds), or add an options record."
        );
    fi;
    S1 := arg[1];
    targetHIds := [];
    options := CF_DefaultStep2Options();
    if Length(arg) >= 2 then
        targetHIds := arg[2];
        if not IsList(targetHIds) then
            Error(
                "The optional second argument must be a list of SmallGroup IDs."
            );
        fi;
    fi;
    if Length(arg) = 3 then
        if not IsRecord(arg[3]) then
            Error("The optional third S_2 argument must be an options record.");
        fi;
        options := CF_MergeStep2Options(arg[3]);
    fi;
    if not IsRecord(S1) or not IsBound(S1.extCharacterData) then
        Error("S_2 expects the audited record returned by S_1.");
    fi;
    CF_SPrint("\n============================================================\n");
    CF_SPrint("S_2: MEMORY-SAFE DIRECT Ext^1 ENUMERATION AND LINEAR LIFTS\n");
    CF_SPrint("============================================================\n");
    CF_SPrint(
        "Only Ext^1(G_ab,C3) is enumerated; multiplier/stem classes are ",
        "never constructed.\n"
    );
    CF_SPrint(
        "Each Ext class is filtered and deduplicated before the next ",
        "Ext class is constructed.\n"
    );
    if Length(targetHIds) > 0 then
        CF_SPrint("target middle-group IDs = ", targetHIds, "\n");
        CF_SPrint("Only matching H will enter the expensive Irr(H) stage.\n");
    fi;
    CF_SPrint(
        "S_2 deduplication mode = ", options.dedupMode,
        "; share canonical cache across Ext = ",
        options.shareCanonicalGroupCacheAcrossExt,
        "; retain final S_2 solutions = ", options.retainSolutions,
        "; retain enumeration metadata = ",
        options.retainEnumerationMetadata,
        ".\n"
    );
    if not S1.input.projectiveLiftableType then
        CF_SPrint(
            "The adjoined mu_3 intersects [Kplus,Kplus] nontrivially, ",
            "so Kplus cannot embed in a retained liftable H.\n"
        );
        return rec(
            step1 := S1,
            memorySafePerExtensionProcessing := true,
            ExtRepresentativeCount := 0,
            H2RepresentativeCount := 0,
            liftableRepresentativeCount := 0,
            compatibleLiftableRepresentativeCount := 0,
            liftableExtVectors := [],
            liftableH2Vectors := [],
            compatibleExtVectors := [],
            compatibleH2Vectors := [],
            solutionExtensions := [],
            rawSolutionsBeforeOutsideKFilter := fail,
            rawSolutionsBeforeOutsideKFilterStored := false,
            rawSolutionCountBeforeOutsideKFilter := 0,
            outsideKSymplecticRejectedRawCount := 0,
            retainedRawSolutionCountAfterOutsideKFilter := 0,
            rawSolutions := [],
            solutions := []
        );
    fi;
    if Length(S1.normalKbarSubgroups) = 0 then
        CF_SPrint("There is no normal copy of Kplus/mu_3 in G.\n");
        return rec(
            step1 := S1,
            memorySafePerExtensionProcessing := true,
            ExtRepresentativeCount := 0,
            H2RepresentativeCount := 0,
            liftableRepresentativeCount := 0,
            compatibleLiftableRepresentativeCount := 0,
            liftableExtVectors := [],
            liftableH2Vectors := [],
            compatibleExtVectors := [],
            compatibleH2Vectors := [],
            solutionExtensions := [],
            rawSolutionsBeforeOutsideKFilter := fail,
            rawSolutionsBeforeOutsideKFilterStored := false,
            rawSolutionCountBeforeOutsideKFilter := 0,
            outsideKSymplecticRejectedRawCount := 0,
            retainedRawSolutionCountAfterOutsideKFilter := 0,
            rawSolutions := [],
            solutions := []
        );
    fi;
    extDimension := S1.extCharacterData.dimension;
    totalRepresentativeCount := 3^extDimension;
    progressStep := Maximum(1, QuoInt(totalRepresentativeCount, 100));
    processed := 0;
    compatibleLiftableCount := 0;
    liftableExtVectors := [];
    compatibleExtVectors := [];
    solutionExtensions := [];
    retainedPerExtensionSolutions := [];
    processedSolutionClassCount := 0;
    dedupGroupCaches := [];
    rawSolutionCountBeforeOutsideKFilter := 0;
    outsideKSymplecticRejectedRawCount := 0;
    retainedRawSolutionCountAfterOutsideKFilter := 0;
    CF_SPrint("Ext dimension = ", extDimension, "\n");
    CF_SPrint(
        "Labelled Ext representatives to construct, including zero = ",
        totalRepresentativeCount,
        "\n"
    );
    CF_SPrint(
        "IdGroup is postponed until Kplus compatibility or a degree-6 ",
        "solution makes it useful.\n"
    );
    processVector := function(vec)
        local extLocal, searchResult, localSolutions,
              localDeduplicated, localDedupCaches, callbackSolutions,
              solLocal, rawLocalCount,
              rejectedLocalCount, retainedLocalCount,
              deduplicatedLocalCount;
        processed := processed + 1;
        if options.retainEnumerationMetadata then
            Add(liftableExtVectors, ShallowCopy(vec));
        fi;
        if processed = 1
           or processed mod progressStep = 0
           or processed = totalRepresentativeCount then
            CF_SPrint(
                "  Ext progress ", processed, "/", totalRepresentativeCount,
                "; Kplus-compatible=", compatibleLiftableCount,
                "; processed per-Ext classes=",
                processedSolutionClassCount,
                "\n"
            );
        fi;
        extLocal := CF_OneLiftableExtensionFromExtVector(S1, vec);
        CF_AttachKPreimages(extLocal, S1);
        if Length(extLocal.preimageData) = 0 then
            extLocal := fail;
            GASMAN("collect");
            return false;
        fi;
        compatibleLiftableCount := compatibleLiftableCount + 1;
        if options.retainEnumerationMetadata then
            Add(compatibleExtVectors, ShallowCopy(vec));
        fi;
        if Length(targetHIds) > 0 then
            if not IdGroupsAvailable(Size(extLocal.H)) then
                Error(
                    "Target-H filtering requires IdGroup at order ",
                    Size(extLocal.H),
                    "."
                );
            fi;
            extLocal.HId := IdGroup(extLocal.H);
            if Position(targetHIds, extLocal.HId) = fail then
                extLocal := fail;
                GASMAN("collect");
                return false;
            fi;
        fi;
        CF_SPrint(
            "    compatible Ext representative ", vec,
            ": computing degree-6 character restrictions...\n"
        );
        searchResult := CF_SolutionsForOneExtension(S1, extLocal);
        localSolutions := searchResult.solutions;
        rawLocalCount := searchResult.totalAlignmentCount;
        rejectedLocalCount :=
            searchResult.determinantRejectedAlignmentCount;
        retainedLocalCount := Length(localSolutions);
        rawSolutionCountBeforeOutsideKFilter :=
            rawSolutionCountBeforeOutsideKFilter + rawLocalCount;
        outsideKSymplecticRejectedRawCount :=
            outsideKSymplecticRejectedRawCount + rejectedLocalCount;
        retainedRawSolutionCountAfterOutsideKFilter :=
            retainedRawSolutionCountAfterOutsideKFilter + retainedLocalCount;
        if retainedLocalCount = 0 then
            if options.retainEnumerationMetadata then
                Add(
                    solutionExtensions,
                    rec(
                        ExtVector := ShallowCopy(vec),
                        HId := extLocal.HId,
                        HOrder := Size(extLocal.H),
                        compatibleKplusPreimages := Length(extLocal.preimageData),
                        rawAlignedSolutions := rawLocalCount,
                        determinantRejectedAlignments := rejectedLocalCount,
                        determinantCompatibleSolutions := 0
                    )
                );
            fi;
            localSolutions := [];
            searchResult := fail;
            extLocal := fail;
            GASMAN("collect");
            return false;
        fi;
        if extLocal.HId = fail and IdGroupsAvailable(Size(extLocal.H)) then
            extLocal.HId := IdGroup(extLocal.H);
        fi;
        for solLocal in localSolutions do
            solLocal.HId := extLocal.HId;
            solLocal.ExtVector := ShallowCopy(vec);
            solLocal.H2Vector := ShallowCopy(vec);
            solLocal.isZeroH2Class := extLocal.isZeroH2Class;
            solLocal.kernelDerivedIntersectionOrder := 1;
            solLocal.isLiftableType := true;
        od;
        if options.retainEnumerationMetadata then
            Add(
                solutionExtensions,
                rec(
                    ExtVector := ShallowCopy(vec),
                    HId := extLocal.HId,
                    HOrder := Size(extLocal.H),
                    compatibleKplusPreimages := Length(extLocal.preimageData),
                    rawAlignedSolutions := rawLocalCount,
                    determinantRejectedAlignments := rejectedLocalCount,
                    determinantCompatibleSolutions := retainedLocalCount
                )
            );
        fi;
        CF_SPrint(
            "    applying per-Ext GL(6)-conjugacy deduplication to ",
            retainedLocalCount,
            " determinant-compatible character images...\n"
        );
        if options.shareCanonicalGroupCacheAcrossExt then
            localDedupCaches := dedupGroupCaches;
        else
            localDedupCaches := [];
        fi;
        localDeduplicated :=
            CF_DeduplicateConjugateMatrixImages(
                localSolutions,
                localDedupCaches,
                options.dedupMode
            );
        if not options.shareCanonicalGroupCacheAcrossExt then
            localDedupCaches := [];
            GASMAN("collect");
        fi;
        deduplicatedLocalCount := Length(localDeduplicated);
        localDeduplicated := List(
            localDeduplicated,
            CF_CompactPerExtensionSolution
        );
        processedSolutionClassCount :=
            processedSolutionClassCount + Length(localDeduplicated);
        if options.retainSolutions then
            Append(retainedPerExtensionSolutions, localDeduplicated);
        fi;
        if options.solutionCallback <> fail then
            callbackSolutions := ShallowCopy(localDeduplicated);
        else
            callbackSolutions := [];
        fi;
        if extLocal.HId = fail then
            CF_SPrint(
                "    surviving extension |H|=", Size(extLocal.H),
                ": retained alignments before determinant=", rawLocalCount,
                ", determinant-rejected alignments=", rejectedLocalCount,
                ", determinant-compatible character images=",
                retainedLocalCount,
                ", per-Ext classes=", deduplicatedLocalCount,
                "\n"
            );
        else
            CF_SPrint(
                "    surviving extension H=SmallGroup(",
                extLocal.HId[1], ",", extLocal.HId[2],
                "): retained alignments before determinant=", rawLocalCount,
                ", determinant-rejected alignments=", rejectedLocalCount,
                ", determinant-compatible character images=",
                retainedLocalCount,
                ", per-Ext classes=", deduplicatedLocalCount,
                "\n"
            );
        fi;
        localSolutions := [];
        localDeduplicated := [];
        searchResult := fail;
        extLocal := fail;
        GASMAN("collect");
        for solLocal in callbackSolutions do
            options.solutionCallback(solLocal);
        od;
        callbackSolutions := [];
        GASMAN("collect");
        return false;
    end;
    CF_ForEachExtVector(extDimension, processVector);
    CF_SPrint("\nExt representatives constructed = ", processed, "\n");
    CF_SPrint(
        "Liftable representatives with a compatible Kplus preimage = ",
        compatibleLiftableCount,
        "\n"
    );
    if processed <> S1.ExpectedLiftableRepresentativeCount then
        Error(
            "Direct Ext enumeration count does not match the theoretical count."
        );
    fi;
    CF_SPrint(
        "Character-compatible Kplus alignments before determinant = ",
        rawSolutionCountBeforeOutsideKFilter,
        "\n"
    );
    CF_SPrint(
        "Early abstract determinant filter: rejected alignments ",
        outsideKSymplecticRejectedRawCount,
        "; determinant-compatible character images ",
        retainedRawSolutionCountAfterOutsideKFilter,
        ".\n"
    );
    CF_SPrint(
        "Per-Ext solution classes processed = ",
        processedSolutionClassCount,
        "\n"
    );
    GASMAN("collect");
    if options.retainSolutions then
        CF_SPrint(
            "Final cross-Ext GL(6)-conjugacy deduplication by stored keys...\n"
        );
        solutionsHeavy := CF_DeduplicateByStoredFastKey(
            retainedPerExtensionSolutions
        );
        solutions := List(solutionsHeavy, CF_CompactFinalSolution);
        solutionsHeavy := [];
        retainedPerExtensionSolutions := [];
    else
        CF_SPrint(
            "Final S_2 matrix solutions were streamed to the callback and ",
            "were not retained.\n"
        );
        solutions := [];
        retainedPerExtensionSolutions := [];
    fi;
    GASMAN("collect");
    if options.retainSolutions then
        CF_SPrint(
            "GL(6)-conjugacy classes satisfying Ker(det|H) = <K0,mu_3> = ",
            Length(solutions),
            "\n"
        );
    else
        CF_SPrint(
            "S_2 streamed ", processedSolutionClassCount,
            " per-Ext classes to the end-to-end classifier.\n"
        );
    fi;
    return rec(
        step1 := S1,
        options := options,
        deduplicationMode := options.dedupMode,
        extensionEnumerationMode :=
            "direct Ext pullbacks from abelianization characters modulo cubes",
        memorySafePerExtensionProcessing := true,
        ExtRepresentativeCount := processed,
        H2RepresentativeCount := processed,
        liftableRepresentativeCount := processed,
        compatibleLiftableRepresentativeCount := compatibleLiftableCount,
        liftableExtVectors := liftableExtVectors,
        liftableH2Vectors := liftableExtVectors,
        compatibleExtVectors := compatibleExtVectors,
        compatibleH2Vectors := compatibleExtVectors,
        solutionExtensions := solutionExtensions,
        rawSolutionsBeforeOutsideKFilter := fail,
        rawSolutionsBeforeOutsideKFilterStored := false,
        rawSolutionCountBeforeOutsideKFilter :=
            rawSolutionCountBeforeOutsideKFilter,
        outsideKSymplecticFilterMode :=
            "require Ker(det|H) = <input K0,mu_3>",
        outsideKSymplecticRejectedRawCount :=
            outsideKSymplecticRejectedRawCount,
        retainedRawSolutionCountAfterOutsideKFilter :=
            retainedRawSolutionCountAfterOutsideKFilter,
        extensionFilterMode :=
            "construct only Ext^1(G_ab,C3) by direct pullback",
        rawSolutionsStorageMode := "not stored; compact final solutions only",
        rawSolutionsStored := false,
        rawSolutions := fail,
        solutionsStreamedToCallback := options.solutionCallback <> fail,
        processedPerExtensionSolutionClassCount :=
            processedSolutionClassCount,
        finalSolutionsRetained := options.retainSolutions,
        solutions := solutions
    );
end;
CF_SPrint("CHUNK 10/17 OK\n");
# ===================== CHUNK 10/17 END =====================

# ==================== CHUNK 11/17 START ====================
CF_DegreeThreeExponentVectors6 := function()
    local answer, a1, a2, a3, a4, a5, a6;
    answer := [];
    for a1 in [0 .. 3] do
        for a2 in [0 .. 3 - a1] do
            for a3 in [0 .. 3 - a1 - a2] do
                for a4 in [0 .. 3 - a1 - a2 - a3] do
                    for a5 in [0 .. 3 - a1 - a2 - a3 - a4] do
                        a6 := 3 - a1 - a2 - a3 - a4 - a5;
                        Add(answer, [a1, a2, a3, a4, a5, a6]);
                    od;
                od;
            od;
        od;
    od;
    return answer;
end;
CF_MultiplyTermsByLinearForm := function(terms, coefficients)
    local newTerms, term, i, newExponent, pos;
    newTerms := [];
    for term in terms do
        for i in [1 .. 6] do
            if coefficients[i] <> 0 then
                newExponent := ShallowCopy(term.exponent);
                newExponent[i] := newExponent[i] + 1;
                pos := Position(
                    List(newTerms, r -> r.exponent),
                    newExponent
                );
                if pos = fail then
                    Add(
                        newTerms,
                        rec(
                            exponent := newExponent,
                            coefficient := term.coefficient * coefficients[i]
                        )
                    );
                else
                    newTerms[pos].coefficient :=
                        newTerms[pos].coefficient
                        + term.coefficient * coefficients[i];
                fi;
            fi;
        od;
    od;
    return Filtered(newTerms, r -> r.coefficient <> 0);
end;
CF_MonomialImageVector := function(exponent, A, exponentBasis)
    local terms, j, powerIndex, coefficients, vector, term, pos;
    terms := [
        rec(
            exponent := [0, 0, 0, 0, 0, 0],
            coefficient := 1
        )
    ];
    for j in [1 .. 6] do
        coefficients := List([1 .. 6], i -> A[i][j]);
        for powerIndex in [1 .. exponent[j]] do
            terms := CF_MultiplyTermsByLinearForm(terms, coefficients);
        od;
    od;
    vector := List([1 .. Length(exponentBasis)], i -> 0);
    for term in terms do
        pos := Position(exponentBasis, term.exponent);
        if pos = fail then
            Error("A transformed cubic term left the degree-3 monomial basis.");
        fi;
        vector[pos] := vector[pos] + term.coefficient;
    od;
    return vector;
end;
CF_MonomialString := function(exponent)
    local factors, i;
    factors := [];
    for i in [1 .. 6] do
        if exponent[i] = 1 then
            Add(factors, Concatenation("x", String(i)));
        elif exponent[i] > 1 then
            Add(
                factors,
                Concatenation(
                    "x", String(i), "^", String(exponent[i])
                )
            );
        fi;
    od;
    if Length(factors) = 0 then
        return "1";
    fi;
    return CF_JoinStrings(factors, "*");
end;
CF_CoefficientVectorToPolynomialString := function(vector, exponentBasis)
    local terms, i, c, monomial;
    terms := [];
    for i in [1 .. Length(vector)] do
        c := vector[i];
        if c <> 0 then
            monomial := CF_MonomialString(exponentBasis[i]);
            if c = 1 then
                Add(terms, monomial);
            elif c = -1 then
                Add(terms, Concatenation("-", monomial));
            else
                Add(
                    terms,
                    Concatenation("(", String(c), ")*", monomial)
                );
            fi;
        fi;
    od;
    if Length(terms) = 0 then
        return "0";
    fi;
    return CF_JoinStrings(terms, " + ");
end;
CF_MonomialFromExponent := function(variables, exponent, ring)
    local monomial, i;
    monomial := One(ring);
    for i in [1 .. Length(exponent)] do
        if exponent[i] > 0 then
            monomial := monomial * variables[i] ^ exponent[i];
        fi;
    od;
    return monomial;
end;
CF_CoefficientVectorToPolynomial := function(vector, monomials, ring)
    local polynomial, i;
    if Length(vector) <> Length(monomials) then
        Error("Coefficient and monomial lists have different lengths.");
    fi;
    polynomial := Zero(ring);
    for i in [1 .. Length(vector)] do
        if vector[i] <> 0 then
            polynomial := polynomial + vector[i] * monomials[i];
        fi;
    od;
    return polynomial;
end;
CF_ScalarMultipleRatio := function(A, B)
    local n, i, j, ratio;
    if DimensionsMat(A) <> DimensionsMat(B) then
        return fail;
    fi;
    n := Length(A);
    ratio := fail;
    for i in [1 .. n] do
        for j in [1 .. n] do
            if B[i][j] <> 0 then
                ratio := A[i][j] / B[i][j];
                break;
            elif A[i][j] <> 0 then
                return fail;
            fi;
        od;
        if ratio <> fail then
            break;
        fi;
    od;
    if ratio = fail then
        return fail;
    fi;
    for i in [1 .. n] do
        for j in [1 .. n] do
            if A[i][j] <> ratio * B[i][j] then
                return fail;
            fi;
        od;
    od;
    return ratio;
end;
CF_ReduceGeneratorsForCubicInvariants := function(matrixGenerators)
    local kept, A, B, ratio, duplicate, scalarValue;
    kept := [];
    for A in matrixGenerators do
        if DimensionsMat(A) <> [6, 6] then
            Error("Step 3 received a matrix that is not 6 by 6.");
        fi;
        if CF_IsScalarMatrix(A) then
            scalarValue := A[1][1];
            if scalarValue^3 <> 1 then
                Error(
                    "A scalar generator outside mu_3 cannot act trivially on cubics."
                );
            fi;
        else
            duplicate := false;
            for B in kept do
                ratio := CF_ScalarMultipleRatio(A, B);
                if ratio <> fail and ratio^3 = 1 then
                    duplicate := true;
                    break;
                fi;
            od;
            if not duplicate then
                Add(kept, A);
            fi;
        fi;
    od;
    return kept;
end;
CF_ReduceGeneratorsForCentralizer := function(matrixGenerators)
    local kept, A, B, duplicate;
    kept := [];
    for A in matrixGenerators do
        if CF_IsScalarMatrix(A) then
        else
            duplicate := ForAny(
                kept,
                B -> CF_ScalarMultipleRatio(A, B) <> fail
            );
            if not duplicate then
                Add(kept, A);
            fi;
        fi;
    od;
    return kept;
end;
CF_RestrictRowBasisByEquationRows := function(basis, equations)
    local reducedEquations, coefficientBasis, newBasis, row, coeff,
          i, j, ambientDimension;
    if Length(basis) = 0 or Length(equations) = 0 then
        return basis;
    fi;
    ambientDimension := Length(basis[1]);
    reducedEquations := List(
        equations,
        row -> List(
            [1 .. Length(basis)],
            i -> Sum(
                [1 .. ambientDimension],
                j -> row[j] * basis[i][j]
            )
        )
    );
    reducedEquations := Filtered(
        reducedEquations,
        row -> ForAny(row, x -> x <> 0)
    );
    if Length(reducedEquations) = 0 then
        return basis;
    fi;
    coefficientBasis := CF_NullspaceOfEquationRows(
        reducedEquations,
        Length(basis)
    );
    newBasis := List(
        coefficientBasis,
        coeff -> List(
            [1 .. ambientDimension],
            j -> Sum(
                [1 .. Length(basis)],
                i -> coeff[i] * basis[i][j]
            )
        )
    );
    return newBasis;
end;
CF_PrepareCubicPolynomialContext := function()
    local exponentBasis, ring, variables, monomials;
    exponentBasis := CF_DegreeThreeExponentVectors6();
    ring := PolynomialRing(
        Cyclotomics,
        ["x1", "x2", "x3", "x4", "x5", "x6"]
    );
    variables := IndeterminatesOfPolynomialRing(ring);
    monomials := List(
        exponentBasis,
        e -> CF_MonomialFromExponent(variables, e, ring)
    );
    return rec(
        exponentBasis := exponentBasis,
        polynomialRing := ring,
        variables := variables,
        monomials := monomials
    );
end;
CF_CubicInvariantBasis := function(arg)
    local matrixGenerators, options, buildPolynomialObjects, buildStrings,
          polynomialContext, exponentBasis, reducedGenerators, basis, A,
          columns, equations, i, j, row, ring, variables, monomials,
          polynomials, strings, initialGeneratorCount;
    if Length(arg) < 1 or Length(arg) > 2 then
        Error(
            "Use CF_CubicInvariantBasis(matrixGenerators) or add an options record."
        );
    fi;
    matrixGenerators := arg[1];
    buildPolynomialObjects := true;
    buildStrings := true;
    polynomialContext := fail;
    if Length(arg) = 2 then
        options := arg[2];
        if not IsRecord(options) then
            Error("The cubic-invariant options must be a record.");
        fi;
        if IsBound(options.buildPolynomialObjects) then
            buildPolynomialObjects := options.buildPolynomialObjects;
        fi;
        if IsBound(options.buildStrings) then
            buildStrings := options.buildStrings;
        fi;
        if IsBound(options.polynomialContext) then
            polynomialContext := options.polynomialContext;
        fi;
    fi;
    exponentBasis := CF_DegreeThreeExponentVectors6();
    if Length(exponentBasis) <> 56 then
        Error("The cubic monomial basis should have dimension 56.");
    fi;
    initialGeneratorCount := Length(matrixGenerators);
    reducedGenerators := CF_ReduceGeneratorsForCubicInvariants(
        matrixGenerators
    );
    basis := IdentityMat(56);
    for A in reducedGenerators do
        columns := List(
            exponentBasis,
            e -> CF_MonomialImageVector(e, A, exponentBasis)
        );
        equations := [];
        for i in [1 .. 56] do
            row := List([1 .. 56], j -> columns[j][i]);
            row[i] := row[i] - 1;
            if ForAny(row, x -> x <> 0) then
                Add(equations, row);
            fi;
        od;
        basis := CF_RestrictRowBasisByEquationRows(basis, equations);
        columns := fail;
        equations := fail;
        if Length(basis) = 0 then
            break;
        fi;
    od;
    ring := fail;
    variables := fail;
    monomials := fail;
    polynomials := fail;
    if buildPolynomialObjects then
        if polynomialContext = fail then
            polynomialContext := CF_PrepareCubicPolynomialContext();
        fi;
        ring := polynomialContext.polynomialRing;
        variables := polynomialContext.variables;
        monomials := polynomialContext.monomials;
        polynomials := List(
            basis,
            v -> CF_CoefficientVectorToPolynomial(v, monomials, ring)
        );
    fi;
    if buildStrings then
        strings := List(
            basis,
            v -> CF_CoefficientVectorToPolynomialString(v, exponentBasis)
        );
    else
        strings := fail;
    fi;
    return rec(
        polynomialRing     := ring,
        variables          := variables,
        monomialExponents  := exponentBasis,
        monomialBasis      := monomials,
        coefficientBasis   := basis,
        polynomialBasis    := polynomials,
        polynomialStrings  := strings,
        invariantDimension := Length(basis),
        inputGeneratorCount := initialGeneratorCount,
        effectiveGeneratorCount := Length(reducedGenerators)
    );
end;
CF_SPrint("CHUNK 11/17 OK\n");
# ===================== CHUNK 11/17 END =====================

# ==================== CHUNK 12/17 START ====================
CF_CentralizerAlgebraBasis := function(arg)
    local matrixGenerators, retainMatrixBasis, reducedGenerators, n,
          equations, A, i, j, k, row, idx, basis, matrixBasis;
    if Length(arg) < 1 or Length(arg) > 2 then
        Error(
            "Use CF_CentralizerAlgebraBasis(matrixGenerators) or add a ",
            "retain-basis boolean."
        );
    fi;
    matrixGenerators := arg[1];
    retainMatrixBasis := true;
    if Length(arg) = 2 then
        retainMatrixBasis := arg[2];
        if retainMatrixBasis <> true and retainMatrixBasis <> false then
            Error("The centralizer retain-basis option must be boolean.");
        fi;
    fi;
    reducedGenerators := CF_ReduceGeneratorsForCentralizer(matrixGenerators);
    if Length(reducedGenerators) = 0 then
        basis := IdentityMat(36);
    else
        n := Length(reducedGenerators[1]);
        equations := [];
        for A in reducedGenerators do
            if DimensionsMat(A) <> [n, n] then
                Error("Centralizer matrices have incompatible dimensions.");
            fi;
            for i in [1 .. n] do
                for j in [1 .. n] do
                    row := List([1 .. n * n], k -> 0);
                    for k in [1 .. n] do
                        idx := (i - 1) * n + k;
                        row[idx] := row[idx] + A[k][j];
                        idx := (k - 1) * n + j;
                        row[idx] := row[idx] - A[i][k];
                    od;
                    if ForAny(row, x -> x <> 0) then
                        Add(equations, row);
                    fi;
                od;
            od;
        od;
        basis := CF_NullspaceOfEquationRows(equations, n * n);
    fi;
    if retainMatrixBasis then
        matrixBasis := List(
            basis,
            v -> CF_VectorToSquareMatrix(v, 6)
        );
    else
        matrixBasis := fail;
    fi;
    return rec(
        basis := basis,
        matrixBasis := matrixBasis,
        dimension := Length(basis),
        effectiveGeneratorCount := Length(reducedGenerators)
    );
end;
CF_DefaultStep3Options := function()
    return rec(
        buildPolynomialObjects := false,
        buildPolynomialStrings := false,
        printPolynomialBasis := false,
        retainCentralizerBasis := false,
        retainStep2 := false,
        garbageCollectEachFamily := true
    );
end;
CF_MergeStep3Options := function(options)
    local merged, name, booleanNames;
    merged := CF_DefaultStep3Options();
    for name in RecNames(options) do
        if not name in RecNames(merged) then
            Error("Unknown S_3 option: ", name, ".");
        fi;
        merged.(name) := options.(name);
    od;
    booleanNames := RecNames(merged);
    for name in booleanNames do
        if merged.(name) <> true and merged.(name) <> false then
            Error("S_3 option ", name, " must be true or false.");
        fi;
    od;
    return merged;
end;
CF_Step3FamilyFromSolution := function(
    sol,
    solutionNumber,
    options,
    polynomialContext
)
    local cubic, centralizer, characterCentralizerDimension,
          familyDimension, includesZeroH2Class;
    cubic := CF_CubicInvariantBasis(
        sol.matrixGenerators,
        rec(
            buildPolynomialObjects := options.buildPolynomialObjects,
            buildStrings := options.buildPolynomialStrings,
            polynomialContext := polynomialContext
        )
    );
    if not IsBound(sol.centralizerDimensionByCharacter) then
        Error(
            "An S_2 solution lacks the character centralizer dimension."
        );
    fi;
    characterCentralizerDimension :=
        sol.centralizerDimensionByCharacter;
    if options.retainCentralizerBasis then
        centralizer := CF_CentralizerAlgebraBasis(
            sol.matrixGenerators,
            true
        );
        if centralizer.dimension <> characterCentralizerDimension then
            Error(
                "Character and matrix centralizer dimensions disagree."
            );
        fi;
    else
        centralizer := rec(
            matrixBasis := fail,
            dimension := characterCentralizerDimension,
            effectiveGeneratorCount := fail
        );
    fi;
    familyDimension :=
        cubic.invariantDimension - characterCentralizerDimension;
    includesZeroH2Class := ForAny(
        sol.mergedExtVectors,
        v -> ForAll(v, a -> a = 0)
    );
    return rec(
        solutionNumber        := solutionNumber,
        HId                   := sol.HId,
        ExtVector             := sol.ExtVector,
        mergedExtVectors      := sol.mergedExtVectors,
        H2Vector              := sol.ExtVector,
        mergedH2Vectors       := sol.mergedExtVectors,
        includesZeroH2Class   := includesZeroH2Class,
        kernelDerivedIntersectionOrder := 1,
        isLiftableType        := true,
        matrixGenerators      := sol.matrixGenerators,
        matrixImageOrder      := sol.matrixImageOrder,
        determinantGeneratorValues :=
            sol.determinantGeneratorValues,
        determinantImageOrder := sol.determinantImageOrder,
        determinantIsTrivial  := sol.determinantIsTrivial,
        symplecticKernelOrder := sol.symplecticKernelOrder,
        symplecticKernelContainedInInputKMu3 :=
            sol.symplecticKernelContainedInInputKMu3,
        symplecticKernelContainedInInputK :=
            sol.symplecticKernelContainedInInputKMu3,
        symplecticKernelEqualsInputKMu3 :=
            sol.symplecticKernelEqualsInputKMu3,
        symplecticKernelEqualsInputK :=
            sol.symplecticKernelEqualsInputKMu3,
        allElementsOutsideInputKMu3AreNonsymplectic :=
            sol.allElementsOutsideInputKMu3AreNonsymplectic,
        allElementsOutsideInputKAreNonsymplectic :=
            sol.allElementsOutsideInputKMu3AreNonsymplectic,
        cubicMonomialExponents := cubic.monomialExponents,
        cubicInvariantBasisVectors := cubic.coefficientBasis,
        polynomialRing        := cubic.polynomialRing,
        variables             := cubic.variables,
        cubicInvariantBasis   := cubic.polynomialBasis,
        cubicInvariantBasisStrings := cubic.polynomialStrings,
        cubicInvariantDimension := cubic.invariantDimension,
        cubicInputGeneratorCount := cubic.inputGeneratorCount,
        cubicEffectiveGeneratorCount :=
            cubic.effectiveGeneratorCount,
        centralizerBasis      := centralizer.matrixBasis,
        centralizerDimension  := characterCentralizerDimension,
        centralizerDimensionSource :=
            "sum of squares of irreducible character multiplicities",
        centralizerEffectiveGeneratorCount :=
            centralizer.effectiveGeneratorCount,
        expectedModuliDimension := familyDimension,
        familyDimension       := familyDimension
    );
end;
S_3 := function(arg)
    local S2, options, final, sol, item, i, polynomialContext, GId,
          retainedStep2, basisString;
    if Length(arg) < 1 or Length(arg) > 2 then
        Error("Use S_3(S2) or S_3(S2, optionsRecord).");
    fi;
    S2 := arg[1];
    if not IsRecord(S2) or not IsBound(S2.solutions) then
        Error("S_3 expects the record returned by S_2.");
    fi;
    if Length(arg) = 2 then
        if not IsRecord(arg[2]) then
            Error("The optional S_3 argument must be an options record.");
        fi;
        options := CF_MergeStep3Options(arg[2]);
    else
        options := CF_DefaultStep3Options();
    fi;
    GId := fail;
    if IsBound(S2.step1) and IsBound(S2.step1.quotientId) then
        GId := ShallowCopy(S2.step1.quotientId);
    fi;
    CF_SPrint("\n============================================================\n");
    CF_SPrint("S_3: OPTIMIZED STRICT CUBIC INVARIANTS AND DIMENSIONS\n");
    CF_SPrint("============================================================\n");
    CF_SPrint(
        "Polynomial objects = ", options.buildPolynomialObjects,
        "; print full bases = ", options.printPolynomialBasis,
        "; retain centralizer bases = ", options.retainCentralizerBasis,
        ".\n"
    );
    CF_SPrint(
        "Centralizer dimensions are computed from character multiplicities.\n"
    );
    polynomialContext := fail;
    if options.buildPolynomialObjects then
        polynomialContext := CF_PrepareCubicPolynomialContext();
    fi;
    final := [];
    for i in [1 .. Length(S2.solutions)] do
        sol := S2.solutions[i];
        item := CF_Step3FamilyFromSolution(
            sol,
            i,
            options,
            polynomialContext
        );
        Add(final, item);
        CF_SPrint("\nSolution ", i, "/", Length(S2.solutions), "\n");
        CF_SPrint("  H ID = ", sol.HId, "\n");
        CF_SPrint("  represented Ext^1 vectors = ", sol.mergedExtVectors, "\n");
        CF_SPrint("  matrix image order = ", sol.matrixImageOrder, "\n");
        CF_SPrint(
            "  cubic generators: stored=", item.cubicInputGeneratorCount,
            ", effective=", item.cubicEffectiveGeneratorCount, "\n"
        );
        CF_SPrint(
            "  dim strict cubic invariants = ",
            item.cubicInvariantDimension,
            "\n"
        );
        CF_SPrint(
            "  dim matrix centralizer = ",
            item.centralizerDimension,
            "\n"
        );
        CF_SPrint(
            "  expected moduli dimension = ",
            item.expectedModuliDimension,
            "\n"
        );
        if options.printPolynomialBasis then
            CF_SPrint("  cubic invariant basis:\n");
            if item.cubicInvariantBasisStrings = fail then
                Error(
                    "printPolynomialBasis=true requires ",
                    "buildPolynomialStrings=true."
                );
            fi;
            for basisString in item.cubicInvariantBasisStrings do
                CF_SPrint("    ", basisString, "\n");
            od;
        fi;
        item := fail;
        if options.garbageCollectEachFamily then
            GASMAN("collect");
        fi;
    od;
    if options.retainStep2 then
        retainedStep2 := S2;
    else
        retainedStep2 := fail;
    fi;
    return rec(
        GId := GId,
        step2 := retainedStep2,
        step2Retained := options.retainStep2,
        options := options,
        families := final
    );
end;


GAP CODE: CASE CONDITIONS AND FINAL FILTER

#############################################################################
##
## gap_small_nonabelian_functions.g
##
## Shared workflow functions for the small non-abelian classification.
##
## This file contains the parts of the small non-abelian computation that
## are independent of the four symplectic groups C3, C2^2, C4, and S3.
## It includes the exact ternary-vector traversal used in the audited
## extension searches and the prime-order restriction used after candidate
## generation.  Batch execution and output writing remain in the main driver.
##
## The Gonzalez--Aguilera--Liendo restriction is written for strict linear
## lifts: every matrix under consideration is assumed to fix the cubic
## polynomial, not merely its zero locus.
##
## Read ../gap_functions.g before reading this file.
##
#############################################################################

if not IsBound(CF_SquareMatrixDimension)
   or not IsBound(CF_IsScalarMatrix) then
    Error(
        "Read gap_classification/gap_functions.g before ",
        "gap_small_nonabelian_functions.g."
    );
fi;


#############################################################################
## 1. Gonzalez--Aguilera--Liendo data for cubic fourfolds
#############################################################################

# The signature entries are exponents modulo p for an order-p linear
# representative A.  The field cubicWeight records
#
#                         A(F) = E(p)^cubicWeight F.
#
# For p <> 3 the representatives in the theorem have cubicWeight zero.
# For p = 3 the last case is not strictly invariant and must be converted
# to a strict order-nine lift.
# Source: Gonzalez--Aguilera and Liendo, published Theorem 3.8.
# The historical F5_2 row is retained; Yu-Zheng, Section 6A, excludes it.
# This only weakens a necessary test. Current small-group inputs involve
# primes 2 and 3, so that unused row does not affect the recorded run.
# See ../../REFERENCES.md for the precise reference and scope.

CF_SN_GonzalezFourfoldCases := function()
    return [
        rec(
            label := "F2_1", projectiveOrder := 2,
            signature := [0,0,0,0,0,1], cubicWeight := 0
        ),
        rec(
            label := "F2_2", projectiveOrder := 2,
            signature := [0,0,0,0,1,1], cubicWeight := 0
        ),
        rec(
            label := "F2_3", projectiveOrder := 2,
            signature := [0,0,0,1,1,1], cubicWeight := 0
        ),

        rec(
            label := "F3_1", projectiveOrder := 3,
            signature := [0,0,0,0,0,1], cubicWeight := 0
        ),
        rec(
            label := "F3_2", projectiveOrder := 3,
            signature := [0,0,0,0,1,1], cubicWeight := 0
        ),
        rec(
            label := "F3_3", projectiveOrder := 3,
            signature := [0,0,0,0,1,2], cubicWeight := 0
        ),
        rec(
            label := "F3_4", projectiveOrder := 3,
            signature := [0,0,0,1,1,1], cubicWeight := 0
        ),
        rec(
            label := "F3_5", projectiveOrder := 3,
            signature := [0,0,0,1,1,2], cubicWeight := 0
        ),
        rec(
            label := "F3_6", projectiveOrder := 3,
            signature := [0,0,1,1,2,2], cubicWeight := 0
        ),
        rec(
            label := "F3_7", projectiveOrder := 3,
            signature := [0,0,1,1,2,2], cubicWeight := 1
        ),

        rec(
            label := "F5_1", projectiveOrder := 5,
            signature := [0,0,1,2,3,4], cubicWeight := 0
        ),
        rec(
            label := "F5_2", projectiveOrder := 5,
            signature := [1,1,2,2,3,4], cubicWeight := 0
        ),
        rec(
            label := "F7_1", projectiveOrder := 7,
            signature := [1,2,3,4,5,6], cubicWeight := 0
        ),
        rec(
            label := "F11_1", projectiveOrder := 11,
            signature := [0,1,3,4,5,9], cubicWeight := 0
        )
    ];
end;


CF_SN_NonnegativeResidue := function(value, modulus)
    return ((value mod modulus) + modulus) mod modulus;
end;


CF_SN_SortedResidues := function(values, modulus)
    local answer;

    answer := List(
        values,
        value -> CF_SN_NonnegativeResidue(value, modulus)
    );
    Sort(answer);
    return answer;
end;


#############################################################################
## 2. Strict-invariant spectral patterns
#############################################################################

# Suppose p = 3 and A^3 = I with A(F) = E(3)^a F.  A strict lift is
#
#                         B = E(9)^(-a) A.
#
# It satisfies B(F) = F and B^3 = E(3)^(-a) I.  Its E(9)-exponents are
# 3*sigma_i-a.  Generator inversion and multiplication by a central element
# of mu_3 are both included below.

CF_SN_AddGonzalezStrictPattern := function(patterns, pattern)
    local position;

    position := PositionProperty(
        patterns,
        old -> old.projectiveOrder = pattern.projectiveOrder
            and old.liftPowerScalarExponent
                = pattern.liftPowerScalarExponent
            and old.characteristicPolynomial
                = pattern.characteristicPolynomial
    );

    if position = fail then
        Add(patterns, pattern);
    fi;

    return true;
end;


CF_SN_BuildGonzalezStrictPatterns := function()
    local patterns, caseData, p, a, units, u, centralPower,
          modulus, weights, sortedWeights, diagonalMatrix,
          scalarExponent, pattern;

    patterns := [];

    for caseData in CF_SN_GonzalezFourfoldCases() do
        p := caseData.projectiveOrder;
        a := caseData.cubicWeight;
        units := Filtered([1 .. p - 1], u -> GcdInt(u, p) = 1);

        if p = 3 then
            if a = 0 then
                modulus := 3;
                for u in units do
                    for centralPower in [0 .. 2] do
                        weights := List(
                            caseData.signature,
                            value -> CF_SN_NonnegativeResidue(
                                u * value + centralPower,
                                modulus
                            )
                        );
                        sortedWeights := ShallowCopy(weights);
                        Sort(sortedWeights);
                        diagonalMatrix := DiagonalMat(
                            List(weights, value -> E(modulus)^value)
                        );
                        pattern := rec(
                            label := caseData.label,
                            projectiveOrder := p,
                            sourceSignature := ShallowCopy(
                                caseData.signature
                            ),
                            cubicWeight := a,
                            generatorPower := u,
                            centralScalarPower := centralPower,
                            strictRootOrder := modulus,
                            strictExponents := sortedWeights,
                            liftPowerScalarExponent := 0,
                            characteristicPolynomial :=
                                CharacteristicPolynomial(diagonalMatrix)
                        );
                        CF_SN_AddGonzalezStrictPattern(patterns, pattern);
                    od;
                od;
            else
                modulus := 9;
                for u in units do
                    for centralPower in [0 .. 2] do
                        weights := List(
                            caseData.signature,
                            value -> CF_SN_NonnegativeResidue(
                                u * (3 * value - a)
                                    + 3 * centralPower,
                                modulus
                            )
                        );
                        sortedWeights := ShallowCopy(weights);
                        Sort(sortedWeights);
                        scalarExponent := CF_SN_NonnegativeResidue(
                            -a * u,
                            3
                        );
                        diagonalMatrix := DiagonalMat(
                            List(weights, value -> E(modulus)^value)
                        );
                        pattern := rec(
                            label := caseData.label,
                            projectiveOrder := p,
                            sourceSignature := ShallowCopy(
                                caseData.signature
                            ),
                            cubicWeight := a,
                            generatorPower := u,
                            centralScalarPower := centralPower,
                            strictRootOrder := modulus,
                            strictExponents := sortedWeights,
                            liftPowerScalarExponent := scalarExponent,
                            characteristicPolynomial :=
                                CharacteristicPolynomial(diagonalMatrix)
                        );
                        CF_SN_AddGonzalezStrictPattern(patterns, pattern);
                    od;
                od;
            fi;
        else
            # For p <> 3 a strict lift can be normalized uniquely by mu_3
            # to have linear order p.  Only generator powers remain.
            modulus := p;
            for u in units do
                weights := List(
                    caseData.signature,
                    value -> CF_SN_NonnegativeResidue(u * value, modulus)
                );
                sortedWeights := ShallowCopy(weights);
                Sort(sortedWeights);
                diagonalMatrix := DiagonalMat(
                    List(weights, value -> E(modulus)^value)
                );
                pattern := rec(
                    label := caseData.label,
                    projectiveOrder := p,
                    sourceSignature := ShallowCopy(caseData.signature),
                    cubicWeight := a,
                    generatorPower := u,
                    centralScalarPower := 0,
                    strictRootOrder := modulus,
                    strictExponents := sortedWeights,
                    liftPowerScalarExponent := 0,
                    characteristicPolynomial :=
                        CharacteristicPolynomial(diagonalMatrix)
                );
                CF_SN_AddGonzalezStrictPattern(patterns, pattern);
            od;
        fi;
    od;

    return patterns;
end;


CF_SN_GONZALEZ_STRICT_PATTERN_CACHE := fail;


CF_SN_GonzalezStrictPatterns := function()
    if CF_SN_GONZALEZ_STRICT_PATTERN_CACHE = fail then
        CF_SN_GONZALEZ_STRICT_PATTERN_CACHE :=
            CF_SN_BuildGonzalezStrictPatterns();
    fi;

    return CF_SN_GONZALEZ_STRICT_PATTERN_CACHE;
end;


# The non-invariant F3_7 case must contain both generator directions.
# In E(9)-exponent notation they are 225588 and 114477.
CF_SN_CheckGonzalezOrderNineInversePair := function()
    local patterns, forward, inverse;

    patterns := Filtered(
        CF_SN_GonzalezStrictPatterns(),
        pattern -> pattern.label = "F3_7"
    );
    forward := [2,2,5,5,8,8];
    inverse := [1,1,4,4,7,7];

    if not ForAny(
        patterns,
        pattern -> pattern.strictExponents = forward
    ) then
        Error("The strict F3_7 pattern 225588 is missing.");
    fi;

    if not ForAny(
        patterns,
        pattern -> pattern.strictExponents = inverse
    ) then
        Error("The inverse strict F3_7 pattern 114477 is missing.");
    fi;

    return true;
end;


CF_SN_GONZALEZ_ORDER_NINE_INVERSE_PAIR_CHECKED :=
    CF_SN_CheckGonzalezOrderNineInversePair();;


#############################################################################
## 3. Matrix-element restriction
#############################################################################

CF_SN_ProjectiveOrderOfFiniteMatrix := function(matrix)
    local dimension, linearOrder, divisors, exponent;

    dimension := CF_SquareMatrixDimension(matrix);
    if dimension = fail then
        Error("A square matrix is required.");
    fi;

    linearOrder := Order(matrix);
    if not IsInt(linearOrder) or linearOrder < 1 then
        return rec(
            ok := false,
            reason := "matrix_order_is_not_finite"
        );
    fi;

    divisors := ShallowCopy(DivisorsInt(linearOrder));
    Sort(divisors);
    for exponent in divisors do
        if CF_IsScalarMatrix(matrix^exponent) then
            return rec(
                ok := true,
                linearOrder := linearOrder,
                projectiveOrder := exponent
            );
        fi;
    od;

    return rec(
        ok := false,
        reason := "projective_order_not_found"
    );
end;


CF_SN_Mu3Exponent := function(scalar)
    local exponent;

    for exponent in [0 .. 2] do
        if scalar = E(3)^exponent then
            return exponent;
        fi;
    od;

    return fail;
end;


CF_SN_NormalizePrimeLiftAwayFromThree := function(
    matrix,
    projectiveOrder,
    scalarPower
)
    local centralScalar;

    for centralScalar in [1, E(3), E(3)^2] do
        if centralScalar^projectiveOrder * scalarPower = 1 then
            return rec(
                matrix := centralScalar * matrix,
                scalar := centralScalar
            );
        fi;
    od;

    return fail;
end;


CF_SN_GonzalezInvariantElementRestriction := function(matrix)
    local orderData, p, scalarPowerMatrix, scalarPower,
          scalarExponent, normalized, testedMatrix,
          normalizingScalar, testedScalarExponent,
          characteristicPolynomial, matches, match;

    if not IsMatrix(matrix) then
        Error("CF_SN_GonzalezInvariantElementRestriction needs a matrix.");
    fi;

    orderData := CF_SN_ProjectiveOrderOfFiniteMatrix(matrix);
    if not orderData.ok then
        return rec(
            applicable := false,
            ok := false,
            status := "invalid_input",
            reason := orderData.reason
        );
    fi;

    p := orderData.projectiveOrder;
    if p = 1 then
        scalarPower := matrix[1][1];
        if scalarPower^3 <> 1 then
            return rec(
                applicable := true,
                ok := false,
                status := "forbidden_strict_scalar",
                reason := "a_scalar_fixing_a_nonzero_cubic_must_lie_in_mu_3",
                linearOrder := orderData.linearOrder,
                projectiveOrder := p,
                scalar := scalarPower
            );
        fi;
        return rec(
            applicable := false,
            ok := true,
            status := "strict_cubic_scalar",
            linearOrder := orderData.linearOrder,
            projectiveOrder := p,
            scalar := scalarPower
        );
    fi;

    if not IsPrimeInt(p) then
        return rec(
            applicable := false,
            ok := true,
            status := "projective_order_not_prime",
            linearOrder := orderData.linearOrder,
            projectiveOrder := p
        );
    fi;

    if not p in [2,3,5,7,11] then
        return rec(
            applicable := true,
            ok := false,
            status := "forbidden_prime_order",
            reason := "prime_not_admissible_for_a_smooth_cubic_fourfold",
            linearOrder := orderData.linearOrder,
            projectiveOrder := p
        );
    fi;

    scalarPowerMatrix := matrix^p;
    if not CF_IsScalarMatrix(scalarPowerMatrix) then
        return rec(
            applicable := true,
            ok := false,
            status := "internal_projective_order_error",
            linearOrder := orderData.linearOrder,
            projectiveOrder := p
        );
    fi;

    scalarPower := scalarPowerMatrix[1][1];
    scalarExponent := CF_SN_Mu3Exponent(scalarPower);
    if scalarExponent = fail then
        return rec(
            applicable := true,
            ok := false,
            status := "not_a_strict_cubic_lift",
            reason := "the_projective_power_scalar_does_not_lie_in_mu_3",
            linearOrder := orderData.linearOrder,
            projectiveOrder := p,
            projectivePowerScalar := scalarPower
        );
    fi;

    testedMatrix := matrix;
    normalizingScalar := 1;
    testedScalarExponent := scalarExponent;

    if p <> 3 then
        normalized := CF_SN_NormalizePrimeLiftAwayFromThree(
            matrix,
            p,
            scalarPower
        );
        if normalized = fail then
            return rec(
                applicable := true,
                ok := false,
                status := "strict_lift_normalization_failed",
                linearOrder := orderData.linearOrder,
                projectiveOrder := p,
                projectivePowerScalar := scalarPower
            );
        fi;
        testedMatrix := normalized.matrix;
        normalizingScalar := normalized.scalar;
        testedScalarExponent := 0;
    fi;

    characteristicPolynomial := CharacteristicPolynomial(testedMatrix);
    matches := Filtered(
        CF_SN_GonzalezStrictPatterns(),
        pattern -> pattern.projectiveOrder = p
            and pattern.liftPowerScalarExponent = testedScalarExponent
            and pattern.characteristicPolynomial
                = characteristicPolynomial
    );

    if Length(matches) = 0 then
        return rec(
            applicable := true,
            ok := false,
            status := "forbidden_strict_invariant_spectrum",
            reason := "no_Gonzalez_strict_invariant_pattern_matches",
            linearOrder := orderData.linearOrder,
            projectiveOrder := p,
            projectivePowerScalar := scalarPower,
            projectivePowerScalarExponent := scalarExponent,
            normalizingScalar := normalizingScalar,
            testedCharacteristicPolynomial := characteristicPolynomial
        );
    fi;

    match := matches[1];
    return rec(
        applicable := true,
        ok := true,
        status := "allowed",
        linearOrder := orderData.linearOrder,
        projectiveOrder := p,
        projectivePowerScalar := scalarPower,
        projectivePowerScalarExponent := scalarExponent,
        normalizingScalar := normalizingScalar,
        testedCharacteristicPolynomial := characteristicPolynomial,
        matchedCase := match.label,
        sourceSignature := ShallowCopy(match.sourceSignature),
        sourceCubicWeight := match.cubicWeight,
        matchedGeneratorPower := match.generatorPower,
        matchedCentralScalarPower := match.centralScalarPower,
        strictRootOrder := match.strictRootOrder,
        strictExponents := ShallowCopy(match.strictExponents)
    );
end;


#############################################################################
## 4. Finite linear-group restriction
#############################################################################

# Only representatives of conjugacy classes inside the input group are tested. The
# restriction is conjugacy invariant, and central scalar multiples are
# already included in the strict pattern orbits.

CF_SN_GonzalezInvariantLinearGroupRestriction := function(matrixGroup)
    local classes, results, failures, restrictionClassCount,
          primeOrderClassCount,
          classIndex, class, representative, result, groupStatus;

    if not IsGroup(matrixGroup) or not IsFinite(matrixGroup) then
        Error(
            "CF_SN_GonzalezInvariantLinearGroupRestriction needs ",
            "a finite matrix group."
        );
    fi;

    classes := ConjugacyClasses(matrixGroup);
    results := [];
    failures := [];
    restrictionClassCount := 0;
    primeOrderClassCount := 0;

    for classIndex in [1 .. Length(classes)] do
        class := classes[classIndex];
        representative := Representative(class);
        if not IsMatrix(representative) then
            Error("A conjugacy-class representative is not a matrix.");
        fi;

        result := CF_SN_GonzalezInvariantElementRestriction(
            representative
        );
        result.classIndex := classIndex;
        result.classSize := Size(class);

        if result.applicable then
            restrictionClassCount := restrictionClassCount + 1;
            if IsBound(result.projectiveOrder)
               and IsPrimeInt(result.projectiveOrder) then
                primeOrderClassCount := primeOrderClassCount + 1;
            fi;
            Add(results, result);
            if not result.ok then
                Add(failures, result);
            fi;
        fi;
    od;

    if Length(failures) = 0 then
        groupStatus := "passed";
    else
        groupStatus := "rejected";
    fi;

    return rec(
        ok := Length(failures) = 0,
        status := groupStatus,
        groupOrder := Size(matrixGroup),
        conjugacyClassCount := Length(classes),
        testedRestrictionClassCount := restrictionClassCount,
        primeProjectiveOrderClassCount := primeOrderClassCount,
        classResults := results,
        failures := failures
    );
end;


#############################################################################
## 5. Cohomology dimension audit
#############################################################################

# The liftable and non-liftable scripts construct their cohomolo records in
# different ways.  The numerical completeness check is nevertheless the
# same and is recorded here without constructing an extension.

CF_SN_CohomologyDimensionAudit := function(arg)
    local G, chr, abelianInvariants, multiplier3Invariants,
          h2Dimension, homMultiplierDimension,
          extAbelianizationDimension, dimensionCheckPassed,
          skippedByCoprimeOrder;

    if Length(arg) < 1 or Length(arg) > 2 then
        Error(
            "Use CF_SN_CohomologyDimensionAudit(G) when 3 does not ",
            "divide |G|, or CF_SN_CohomologyDimensionAudit(G, chr)."
        );
    fi;

    G := arg[1];
    if not IsGroup(G) or not IsFinite(G) then
        Error("The cohomology audit requires a finite group.");
    fi;

    chr := fail;
    if Length(arg) = 2 then
        chr := arg[2];
    fi;

    skippedByCoprimeOrder := Size(G) mod 3 <> 0;
    if skippedByCoprimeOrder then
        multiplier3Invariants := [];
        h2Dimension := 0;
    else
        if chr = fail then
            Error(
                "A cohomolo CHR record is required when 3 divides |G|."
            );
        fi;
        if not IsBoundGlobal("SchurMultiplier")
           or not IsBoundGlobal("SecondCohomologyDimension") then
            Error(
                "The cohomolo package must be loaded before auditing ",
                "a group whose order is divisible by 3."
            );
        fi;
        multiplier3Invariants := CallFuncList(
            ValueGlobal("SchurMultiplier"),
            [chr]
        );
        h2Dimension := CallFuncList(
            ValueGlobal("SecondCohomologyDimension"),
            [chr]
        );
    fi;

    abelianInvariants := AbelianInvariants(
        G / DerivedSubgroup(G)
    );
    homMultiplierDimension := Length(multiplier3Invariants);
    extAbelianizationDimension := Number(
        abelianInvariants,
        invariant -> invariant mod 3 = 0
    );
    dimensionCheckPassed := h2Dimension
        = homMultiplierDimension + extAbelianizationDimension;

    return rec(
        groupOrder := Size(G),
        abelianInvariants := abelianInvariants,
        multiplier3Invariants := multiplier3Invariants,
        HomMultiplierDimension := homMultiplierDimension,
        ExtAbelianizationDimension := extAbelianizationDimension,
        H2Dimension := h2Dimension,
        H2ClassCount := 3^h2Dimension,
        nonzeroLabelledH2VectorCount := 3^h2Dimension - 1,
        expectedLiftableExtVectorCount :=
            3^extAbelianizationDimension,
        expectedStemVectorCount :=
            (3^homMultiplierDimension - 1)
            * 3^extAbelianizationDimension,
        CohomologyDimensionCheckPassed := dimensionCheckPassed,
        cohomologySkippedByCoprimeOrder := skippedByCoprimeOrder
    );
end;


#############################################################################
## 6. Ordered ternary-vector traversal
#############################################################################

# Coordinates are visited from left to right, and each coordinate is tried
# in the order 0, 1, 2.  Thus the output order is exactly the order used by
# CF_ForEachExtVector and by the audited CF_ForEachNonzeroH2Vector in the
# integrated calculations.  A callback returning true stops the traversal.

CF_SN_ForEachTernaryVector := function(
    dimension,
    includeZeroVector,
    callback
)
    local vector, stopped, search;

    if not IsInt(dimension) or dimension < 0 then
        Error("The ternary-vector dimension must be a nonnegative integer.");
    fi;
    if includeZeroVector <> true and includeZeroVector <> false then
        Error("includeZeroVector must be true or false.");
    fi;
    if not IsFunction(callback) then
        Error("The ternary-vector callback must be a function.");
    fi;

    vector := List([1 .. dimension], index -> 0);
    stopped := false;

    search := function(position)
        local value;

        if stopped then
            return;
        fi;

        if position > dimension then
            if includeZeroVector
               or ForAny(vector, value -> value <> 0) then
                if callback(ShallowCopy(vector)) = true then
                    stopped := true;
                fi;
            fi;
            return;
        fi;

        for value in [0, 1, 2] do
            vector[position] := value;
            search(position + 1);
            if stopped then
                return;
            fi;
        od;
    end;

    search(1);
    return stopped;
end;


CF_SN_ForEachExtVector := function(dimension, callback)
    return CF_SN_ForEachTernaryVector(dimension, true, callback);
end;


CF_SN_ForEachNonzeroH2Vector := function(dimension, callback)
    return CF_SN_ForEachTernaryVector(dimension, false, callback);
end;


#############################################################################
## 7. Candidate records and the Gonzalez--Aguilera--Liendo restriction
#############################################################################

CF_SN_CandidateMatrixGroup := function(candidate)
    local matrixGroup;

    if IsGroup(candidate) then
        matrixGroup := candidate;
    elif IsRecord(candidate)
         and IsBound(candidate.matrixImage)
         and IsGroup(candidate.matrixImage) then
        matrixGroup := candidate.matrixImage;
    elif IsRecord(candidate)
         and IsBound(candidate.matrixGenerators)
         and IsList(candidate.matrixGenerators)
         and Length(candidate.matrixGenerators) > 0 then
        matrixGroup := Group(candidate.matrixGenerators);
    elif IsRecord(candidate)
         and IsBound(candidate.group)
         and IsGroup(candidate.group) then
        matrixGroup := candidate.group;
    else
        Error(
            "A candidate must be a matrix group or contain .matrixImage, ",
            ".matrixGenerators, or .group."
        );
    fi;

    if not IsFinite(matrixGroup) then
        Error("The candidate matrix group is not finite.");
    fi;
    if not ForAll(GeneratorsOfGroup(matrixGroup), IsMatrix) then
        Error("The selected candidate group is not a matrix group.");
    fi;
    if CF_MatrixListDimension(GeneratorsOfGroup(matrixGroup)) <> 6 then
        Error("The candidate matrix group must act on six variables.");
    fi;

    return matrixGroup;
end;


CF_SN_LinearAndProjectiveGroupData := function(matrixGroup)
    local scalarElements, scalarSubgroup, quotientMap, projectiveGroup;

    matrixGroup := CF_SN_CandidateMatrixGroup(matrixGroup);
    scalarElements := Filtered(
        Elements(Centre(matrixGroup)),
        CF_IsScalarMatrix
    );
    scalarSubgroup := Group(scalarElements);
    quotientMap := NaturalHomomorphismByNormalSubgroup(
        matrixGroup,
        scalarSubgroup
    );
    projectiveGroup := Image(quotientMap);

    return rec(
        linearGroup := matrixGroup,
        linearGroupData := CF_GroupIdentificationData(matrixGroup),
        scalarSubgroup := scalarSubgroup,
        scalarSubgroupOrder := Size(scalarSubgroup),
        scalarElements := scalarElements,
        projectiveQuotientMap := quotientMap,
        projectiveGroup := projectiveGroup,
        projectiveGroupData := CF_GroupIdentificationData(projectiveGroup),
        determinantImageOrder := CF_DeterminantImageOrder(matrixGroup),
        determinantKernelSize := CF_DeterminantKernelSize(matrixGroup)
    );
end;


# The input list is never reordered or modified.  Every audit record retains
# its original position, so later group-specific scripts can compare their
# survivor order with the integrated calculations.

CF_SN_FilterCandidatesByGonzalezRestriction := function(candidates)
    local kept, rejected, audits, candidateIndex, candidate,
          matrixGroup, result, audit;

    if not IsList(candidates) then
        Error("The candidate collection must be a list.");
    fi;

    kept := [];
    rejected := [];
    audits := [];

    for candidateIndex in [1 .. Length(candidates)] do
        candidate := candidates[candidateIndex];
        matrixGroup := CF_SN_CandidateMatrixGroup(candidate);
        result := CF_SN_GonzalezInvariantLinearGroupRestriction(
            matrixGroup
        );
        audit := rec(
            candidateIndex := candidateIndex,
            matrixGroupOrder := Size(matrixGroup),
            ok := result.ok,
            gonzalezPrimeOrderRestriction := result
        );
        Add(audits, audit);

        if result.ok then
            Add(kept, candidate);
        else
            Add(rejected, rec(
                candidateIndex := candidateIndex,
                candidate := candidate,
                audit := audit
            ));
        fi;
    od;

    return rec(
        inputCount := Length(candidates),
        keptCount := Length(kept),
        rejectedCount := Length(rejected),
        orderPreserved := true,
        kept := kept,
        rejected := rejected,
        audits := audits
    );
end;


CF_SN_PrintGonzalezRestrictionSummary := function(result)
    local audit;

    if not IsRecord(result)
       or not IsBound(result.audits)
       or not IsBound(result.keptCount) then
        Error(
            "CF_SN_PrintGonzalezRestrictionSummary expects the record ",
            "returned by CF_SN_FilterCandidatesByGonzalezRestriction."
        );
    fi;

    CF_SPrint("Gonzalez restriction summary\n");
    CF_SPrint("Input candidates: ", result.inputCount, "\n");
    CF_SPrint("Retained candidates: ", result.keptCount, "\n");
    CF_SPrint("Rejected candidates: ", result.rejectedCount, "\n");

    for audit in result.audits do
        CF_SPrint(
            audit.candidateIndex, ". Status: ",
            audit.gonzalezPrimeOrderRestriction.status,
            "; retained: ", audit.ok, "\n"
        );
    od;

    return true;
end;


#############################################################################
## 8. Generic-index filters and ordered case configurations
#############################################################################

# The generic non-symplectic index divides every index occurring in the same
# connected symplectic family.  This cheap abstract filter is applied before
# an extension or a representation is constructed.

CF_SN_ProjectiveIndexFromGroupId := function(symplecticGId, fullGId)
    if fullGId[1] mod symplecticGId[1] <> 0 then
        Error(
            "The proposed full-group order is not divisible by the ",
            "symplectic-group order."
        );
    fi;
    return QuoInt(fullGId[1], symplecticGId[1]);
end;


CF_SN_GroupIdsForGenericIndex := function(
    symplecticGId,
    fullGIds,
    genericIndex
)
    if genericIndex = 1 then
        return ShallowCopy(fullGIds);
    elif genericIndex = 2 then
        return Filtered(
            fullGIds,
            gid -> CF_SN_ProjectiveIndexFromGroupId(
                       symplecticGId,
                       gid
                   ) mod 2 = 0
        );
    fi;
    Error("The small-group configurations use generic index 1 or 2.");
end;


# In a generic-index-two component every full automorphism group contains the
# generic full group.  The source generators below include mu_3, so this is a
# strict GL(6)-conjugacy containment test rather than an abstract subgroup
# test or a coordinate-dependent membership test.  The test is performed on
# S_2 representations, before cubic invariant spaces are constructed.

CF_SN_GenericFullLinearGroupInfo := function(component)
    if component.genericIndex <> 2 then
        return fail;
    fi;
    if not IsBound(component.genericFullLinearGenerators) then
        Error(
            "A generic-index-two component needs ",
            ".genericFullLinearGenerators."
        );
    fi;
    if not IsBound(component.genericFullLinearGroupInfo) then
        component.genericFullLinearGroupInfo :=
            PreprocessMatrixGroupStrict(
                component.genericFullLinearGenerators,
                fail,
                fail
            );
        if not component.genericFullLinearGroupInfo.strict_ok then
            Error("The generic full linear group could not be prepared.");
        fi;
    fi;
    return component.genericFullLinearGroupInfo;
end;


CF_SN_FilterStep2ByGenericFullGroup := function(component, step2)
    local filteredStep2, sourceInfo, retained, audits, position, solution,
          targetInfo, result, progressHook, candidateStart;

    if not IsRecord(step2) or not IsBound(step2.solutions) then
        Error("The generic-full-group filter expects an S_2 record.");
    fi;

    if component.genericIndex = 1 then
        return rec(
            applied := false,
            inputCount := Length(step2.solutions),
            retainedCount := Length(step2.solutions),
            rejectedCount := 0,
            orderPreserved := true,
            audits := [],
            step2 := step2
        );
    fi;

    sourceInfo := CF_SN_GenericFullLinearGroupInfo(component);
    retained := [];
    audits := [];
    progressHook := fail;
    if IsBoundGlobal("CF_SN_GENERIC_FILTER_PROGRESS_HOOK") then
        progressHook := ValueGlobal(
            "CF_SN_GENERIC_FILTER_PROGRESS_HOOK"
        );
        if not IsFunction(progressHook) then
            Error("CF_SN_GENERIC_FILTER_PROGRESS_HOOK must be a function.");
        fi;
    fi;

    for position in [1 .. Length(step2.solutions)] do
        solution := step2.solutions[position];
        candidateStart := Runtime();
        if not IsBound(solution.determinantImageOrder) then
            Error("An S_2 solution has no determinant-image order.");
        fi;
        if progressHook <> fail then
            progressHook(rec(
                event := "start",
                position := position,
                total := Length(step2.solutions),
                HId := ShallowCopy(solution.HId),
                determinantImageOrder := solution.determinantImageOrder,
                candidateElapsedMilliseconds := 0
            ));
        fi;

        # The specialized [72,27] branch knows some negative family
        # dimensions before the 56-dimensional cubic action is built.  Let
        # S_3 discard these records without spending time on containment.
        if IsBound(solution.precomputedCubicInvariantDimension)
           and IsBound(solution.centralizerDimensionByCharacter)
           and solution.precomputedCubicInvariantDimension
               - solution.centralizerDimensionByCharacter < 0 then
            Add(audits, rec(
                solutionNumber := position,
                HId := ShallowCopy(solution.HId),
                determinantImageOrder := solution.determinantImageOrder,
                status := "not_tested",
                reason := "negative_dimension_will_be_discarded"
            ));
            Add(retained, solution);
            if progressHook <> fail then
                progressHook(rec(
                    event := "complete",
                    position := position,
                    total := Length(step2.solutions),
                    HId := ShallowCopy(solution.HId),
                    determinantImageOrder :=
                        solution.determinantImageOrder,
                    status := "not_tested",
                    reason := "negative_dimension_will_be_discarded",
                    candidateElapsedMilliseconds :=
                        Runtime() - candidateStart
                ));
            fi;
            continue;
        fi;

        if solution.determinantImageOrder mod 2 <> 0 then
            Add(audits, rec(
                solutionNumber := position,
                HId := ShallowCopy(solution.HId),
                determinantImageOrder := solution.determinantImageOrder,
                status := "no_embedding",
                reason := "odd_non_symplectic_index"
            ));
            if progressHook <> fail then
                progressHook(rec(
                    event := "complete",
                    position := position,
                    total := Length(step2.solutions),
                    HId := ShallowCopy(solution.HId),
                    determinantImageOrder :=
                        solution.determinantImageOrder,
                    status := "no_embedding",
                    reason := "odd_non_symplectic_index",
                    candidateElapsedMilliseconds :=
                        Runtime() - candidateStart
                ));
            fi;
            continue;
        fi;

        targetInfo := PreprocessMatrixGroupStrict(
            solution.matrixGenerators,
            solution.matrixImageOrder,
            solution.HId
        );
        if progressHook <> fail then
            progressHook(rec(
                event := "preprocessed",
                position := position,
                total := Length(step2.solutions),
                HId := ShallowCopy(solution.HId),
                determinantImageOrder := solution.determinantImageOrder,
                candidateElapsedMilliseconds := Runtime() - candidateStart
            ));
        fi;
        result := SearchEmbeddingStrict(
            sourceInfo,
            targetInfo,
            rec(
                stop_first := true,
                construct_witness := false,
                try_literal_inclusion := true,
                use_fingerprints := false
            )
        );

        if result.status = "undecided" then
            Error(
                "The generic-full-group containment test was undecided ",
                "for strict linear group ", solution.HId,
                ": ", result.reason, "."
            );
        fi;

        Add(audits, rec(
            solutionNumber := position,
            HId := ShallowCopy(solution.HId),
            determinantImageOrder := solution.determinantImageOrder,
            status := result.status,
            reason := result.reason,
            method := result.method
        ));

        if result.status = "embedded" then
            solution.genericFullLinearContainmentVerified := true;
            solution.genericFullLinearContainmentMethod := result.method;
            Add(retained, solution);
        fi;
        if progressHook <> fail then
            progressHook(rec(
                event := "complete",
                position := position,
                total := Length(step2.solutions),
                HId := ShallowCopy(solution.HId),
                determinantImageOrder := solution.determinantImageOrder,
                status := result.status,
                reason := result.reason,
                method := result.method,
                candidateElapsedMilliseconds := Runtime() - candidateStart
            ));
        fi;
    od;

    filteredStep2 := ShallowCopy(step2);
    filteredStep2.solutions := retained;
    filteredStep2.genericFullLinearContainmentApplied := true;
    filteredStep2.genericFullLinearContainmentInputCount :=
        Length(step2.solutions);
    filteredStep2.genericFullLinearContainmentRejectedCount :=
        Length(step2.solutions) - Length(retained);

    return rec(
        applied := true,
        inputCount := Length(step2.solutions),
        retainedCount := Length(retained),
        rejectedCount := Length(step2.solutions) - Length(retained),
        orderPreserved := true,
        audits := audits,
        step2 := filteredStep2
    );
end;

# These are exactly the non-abelian projective full groups retained from
# gap_yyz_bounds/gap_yyz_bounds.md.  Their order follows the earlier
# small-group traversal whenever possible.  The known S3 x C24 action is
# stored separately, and [72,12] in the C3 case is excluded before enumeration.

CF_SN_YYZNonabelianFullGroupIds := function(symplecticPart)
    if symplecticPart = "C3" then
        return [
            [18, 3],
            [6, 1],
            [12, 1],
            [36, 6],
            [24, 1]
        ];
    elif symplecticPart = "C2^2" then
        return [
            [12, 3],
            [8, 3],
            [16, 6],
            [24, 13],
            [24, 10]
        ];
    elif symplecticPart = "C4" then
        return [
            [8, 4],
            [8, 3],
            [24, 10],
            [16, 6]
        ];
    elif symplecticPart = "S3" then
        return [
            [6, 1],
            [12, 4],
            [18, 3],
            [24, 5],
            [36, 12],
            [48, 4],
            [72, 27]
        ];
    fi;
    Error("Unknown small non-abelian symplectic part: ", symplecticPart, ".");
end;

# A case file records the fixed strict symplectic lift and the ordered list of
# abstract full groups.  This check is deliberately independent of S_1--S_3,
# so the input documents can be audited before the enumeration engine is read.

CF_SN_ValidateCaseConfiguration := function(configuration)
    local componentAudits, componentIndex, component, generator,
          symplecticGroup, symplecticGroupData, zeta3Identity, Kplus,
          projectiveData, expectedGIds, expectedComponentGIds, seenGIds,
          gid, gidKey, fullGroup, genericFullGroup, genericFullData,
          genericFullInfo;

    if not IsRecord(configuration)
       or not IsBound(configuration.label)
       or not IsBound(configuration.symplecticGId)
       or not IsBound(configuration.components) then
        Error(
            "A case configuration needs .label, .symplecticGId, ",
            "and .components."
        );
    fi;

    CF_CheckSmallGroupId(configuration.symplecticGId);
    if not IsBound(configuration.symplecticPart) then
        Error("A case configuration needs .symplecticPart.");
    fi;
    expectedGIds := CF_SN_YYZNonabelianFullGroupIds(
        configuration.symplecticPart
    );
    if not IsList(configuration.components)
       or Length(configuration.components) = 0 then
        Error("A case configuration needs at least one component.");
    fi;

    componentAudits := [];
    zeta3Identity := E(3) * IdentityMat(6);

    for componentIndex in [1 .. Length(configuration.components)] do
        component := configuration.components[componentIndex];
        if not IsRecord(component)
           or not IsBound(component.label)
           or not IsBound(component.genericIndex)
           or not IsBound(component.Kgens)
           or not IsBound(component.gids) then
            Error(
                "Each component needs .label, .genericIndex, .Kgens, ",
                "and .gids."
            );
        fi;
        if not IsList(component.Kgens) or Length(component.Kgens) = 0 then
            Error("The fixed symplectic generator list cannot be empty.");
        fi;
        if not IsList(component.gids) then
            Error("The ordered full-group IDs must form a list.");
        fi;
        expectedComponentGIds := CF_SN_GroupIdsForGenericIndex(
            configuration.symplecticGId,
            expectedGIds,
            component.genericIndex
        );
        if component.gids <> expectedComponentGIds then
            Error(
                "The ordered full-group IDs for ",
                configuration.symplecticPart, " component ",
                component.label,
                " do not match the retained YYZ list after the ",
                "generic-index divisibility filter."
            );
        fi;

        for generator in component.Kgens do
            if not IsMatrix(generator)
               or DimensionsMat(generator) <> [6, 6] then
                Error("Every fixed symplectic generator must be 6 by 6.");
            fi;
            if DeterminantMat(generator) <> 1 then
                Error("A fixed symplectic generator has determinant != 1.");
            fi;
        od;

        symplecticGroup := Group(component.Kgens);
        symplecticGroupData := CF_GroupIdentificationData(
            symplecticGroup
        );
        if symplecticGroupData.id <> configuration.symplecticGId then
            Error(
                "The fixed generators in component ", component.label,
                " have group ID ", symplecticGroupData.id,
                ", not ", configuration.symplecticGId, "."
            );
        fi;

        Kplus := Group(
            Concatenation(component.Kgens, [zeta3Identity])
        );
        projectiveData := CF_SN_LinearAndProjectiveGroupData(Kplus);
        if projectiveData.scalarSubgroupOrder <> 3 then
            Error("The full scalar subgroup of Kplus is not mu_3.");
        fi;
        if projectiveData.projectiveGroupData.id
           <> configuration.symplecticGId then
            Error(
                "Kplus/mu_3 in component ", component.label,
                " has the wrong group ID."
            );
        fi;

        genericFullData := fail;
        genericFullInfo := fail;
        if component.genericIndex = 2 then
            genericFullInfo := CF_SN_GenericFullLinearGroupInfo(component);
            genericFullGroup := genericFullInfo.G;
            genericFullData := CF_SN_LinearAndProjectiveGroupData(
                genericFullGroup
            );
            if not IsSubgroup(genericFullGroup, Kplus) then
                Error(
                    "The fixed Kplus is not contained in the generic full ",
                    "linear group for component ", component.label, "."
                );
            fi;
            if genericFullData.scalarSubgroupOrder <> 3 then
                Error(
                    "The generic full linear group must contain exactly ",
                    "the scalar subgroup mu_3."
                );
            fi;
            if genericFullData.projectiveGroupData.order
               <> 2 * configuration.symplecticGId[1] then
                Error(
                    "The projective generic full group must have index two ",
                    "over the symplectic group."
                );
            fi;
            if genericFullData.determinantImageOrder <> 2 then
                Error(
                    "The determinant image of the generic full linear ",
                    "group must have order two."
                );
            fi;
            if IsBound(component.genericFullProjectiveGId)
               and genericFullData.projectiveGroupData.id
                   <> component.genericFullProjectiveGId then
                Error("The generic full projective group has the wrong ID.");
            fi;
            if IsBound(component.genericFullLinearGId)
               and genericFullData.linearGroupData.id
                   <> component.genericFullLinearGId then
                Error("The generic full linear group has the wrong ID.");
            fi;
        fi;

        seenGIds := [];
        for gid in component.gids do
            CF_CheckSmallGroupId(gid);
            fullGroup := SmallGroup(gid[1], gid[2]);
            if IsAbelian(fullGroup) then
                Error(
                    "The retained YYZ list contains an abelian group: ",
                    gid, "."
                );
            fi;
            gidKey := String(gid);
            if Position(seenGIds, gidKey) <> fail then
                Error(
                    "A full-group ID is repeated in component ",
                    component.label, ": ", gid, "."
                );
            fi;
            Add(seenGIds, gidKey);
        od;

        Add(componentAudits, rec(
            componentIndex := componentIndex,
            componentLabel := component.label,
            fixedSymplecticGroupData := symplecticGroupData,
            KplusGroupData := projectiveData.linearGroupData,
            scalarSubgroupOrder := projectiveData.scalarSubgroupOrder,
            projectiveGroupData := projectiveData.projectiveGroupData,
            genericIndex := component.genericIndex,
            genericFullLinearGroupData := genericFullData,
            orderedFullGroupIds := ShallowCopy(component.gids),
            fullGroupCount := Length(component.gids)
        ));
    od;

    return rec(
        label := configuration.label,
        symplecticGId := ShallowCopy(configuration.symplecticGId),
        componentCount := Length(configuration.components),
        components := componentAudits,
        valid := true
    );
end;


# The liftable integrated engine defines S_1, S_2, and S_3.  This wrapper only
# supplies their inputs in the recorded order.  It does not run S_4, apply the
# Gonzalez--Aguilera--Liendo restriction, redirect output, or create .out/.log
# files.

CF_SN_RunS1S2S3Configuration := function(configuration)
    local audit, results, componentIndex, component, gid,
          step1Function, step2Function, step3Function,
          step1, step2, step3, genericFullFilter, genericFullAudit,
          progressHook, family;

    audit := CF_SN_ValidateCaseConfiguration(configuration);
    if not IsBoundGlobal("S_1")
       or not IsBoundGlobal("S_2")
       or not IsBoundGlobal("S_3") then
        Error(
            "Read the liftable S_1--S_3 enumeration engine before ",
            "running a case configuration."
        );
    fi;

    step1Function := ValueGlobal("S_1");
    step2Function := ValueGlobal("S_2");
    step3Function := ValueGlobal("S_3");
    progressHook := fail;
    if IsBoundGlobal("CF_SN_CASE_PROGRESS_HOOK") then
        progressHook := ValueGlobal("CF_SN_CASE_PROGRESS_HOOK");
        if not IsFunction(progressHook) then
            Error("CF_SN_CASE_PROGRESS_HOOK must be a function.");
        fi;
    fi;

    results := [];
    for componentIndex in [1 .. Length(configuration.components)] do
        component := configuration.components[componentIndex];
        for gid in component.gids do
            if progressHook <> fail then
                progressHook(rec(
                    event := "start",
                    configurationLabel := configuration.label,
                    symplecticPart := configuration.symplecticPart,
                    componentIndex := componentIndex,
                    componentLabel := component.label,
                    gid := ShallowCopy(gid)
                ));
            fi;
            step1 := step1Function(gid, component.Kgens);
            step2 := step2Function(step1);
            genericFullFilter :=
                CF_SN_FilterStep2ByGenericFullGroup(component, step2);
            step2 := genericFullFilter.step2;
            step3 := step3Function(step2);
            genericFullAudit := ShallowCopy(genericFullFilter);
            Unbind(genericFullAudit.step2);
            step3.genericFullLinearContainmentAudit := genericFullAudit;
            for family in step3.families do
                family.genericFullLinearContainmentRequired :=
                    component.genericIndex = 2;
                family.genericFullLinearContainmentVerified :=
                    component.genericIndex = 2;
            od;
            Add(results, rec(
                componentIndex := componentIndex,
                componentLabel := component.label,
                gid := ShallowCopy(gid),
                genericFullLinearContainmentAudit := genericFullAudit,
                step3Result := step3
            ));
            if progressHook <> fail then
                progressHook(rec(
                    event := "complete",
                    configurationLabel := configuration.label,
                    symplecticPart := configuration.symplecticPart,
                    componentIndex := componentIndex,
                    componentLabel := component.label,
                    gid := ShallowCopy(gid),
                    familyCount := Length(step3.families)
                ));
            fi;
            step1 := fail;
            step2 := fail;
            genericFullFilter := fail;
        od;
    od;

    return rec(
        configurationLabel := configuration.label,
        configurationAudit := audit,
        orderPreserved := true,
        gonzalezRestrictionApplied := false,
        smoothnessTestApplied := false,
        cases := results
    );
end;


GAP CODE: FOUR CASES AND MULTIPLIER CHECK

##### SOURCE: gap_small_nonabelian_c3.g
#############################################################################
##
## gap_small_nonabelian_c3.g
##
## Ordered liftable non-abelian inputs for the two C3 symplectic components.
## This file defines a case configuration; the main driver controls execution
## and output.
##
#############################################################################

if not IsBound(CF_CheckSmallGroupId) then
    Read("../gap_functions.g");
fi;
if not IsBound(CF_SN_ValidateCaseConfiguration)
   or not IsBound(CF_SN_YYZNonabelianFullGroupIds) then
    Read("gap_small_nonabelian_functions.g");
fi;


# Swapping the two nontrivial C3 eigenspaces gives the generic projective S3.
CF_SN_C3GenericIndexTwoInvolution := function()
    return [
        [ 1, 0, 0, 0, 0, 0 ],
        [ 0, 1, 0, 0, 0, 0 ],
        [ 0, 0, 1, 0, 0, 0 ],
        [ 0, 0, 0, 1, 0, 0 ],
        [ 0, 0, 0, 0, 0, 1 ],
        [ 0, 0, 0, 0, 1, 0 ]
    ];
end;


CF_SN_C3Configuration := function()
    local omega, KgenGenericOne, KgenGenericTwo, candidateGIds,
          genericFullLinearGenerators;

    omega := E(3);

    # Koike (3.4), in the coordinates used by the reference computation.
    KgenGenericOne := [
        [ 1, 0, 0, 0, 0, 0 ],
        [ 0, 1, 0, 0, 0, 0 ],
        [ 0, 0, omega^2, 0, 0, 0 ],
        [ 0, 0, 0, omega^2, 0, 0 ],
        [ 0, 0, 0, 0, omega, 0 ],
        [ 0, 0, 0, 0, 0, omega ]
    ];

    # Koike (3.3), the component with generic non-symplectic index two.
    KgenGenericTwo := [
        [ 1, 0, 0, 0, 0, 0 ],
        [ 0, 1, 0, 0, 0, 0 ],
        [ 0, 0, 1, 0, 0, 0 ],
        [ 0, 0, 0, 1, 0, 0 ],
        [ 0, 0, 0, 0, omega^2, 0 ],
        [ 0, 0, 0, 0, 0, omega ]
    ];

    candidateGIds := CF_SN_YYZNonabelianFullGroupIds("C3");
    # Include omega*I explicitly so this is the strict linear group used by
    # the conjugacy-containment test, not only its projective image.
    genericFullLinearGenerators := [
        KgenGenericTwo,
        CF_SN_C3GenericIndexTwoInvolution(),
        omega * IdentityMat(6)
    ];

    return rec(
        schemaVersion := 1,
        label := "small non-abelian C3",
        symplecticPart := "C3",
        symplecticGId := [3, 1],
        engine := "liftable S_1--S_3",
        components := [
            rec(
                label := "Koike (3.4), generic index 1",
                genericIndex := 1,
                expectedSymplecticInvariantDimension := 20,
                Kgens := [KgenGenericOne],
                gids := ShallowCopy(candidateGIds),
                sourceRecords := [
                    "C_3_generic=1_family_liftable_nonabelian.docx"
                ]
            ),
            rec(
                label := "Koike (3.3), generic index 2",
                genericIndex := 2,
                expectedSymplecticInvariantDimension := 26,
                Kgens := [KgenGenericTwo],
                gids := CF_SN_GroupIdsForGenericIndex(
                    [3, 1],
                    candidateGIds,
                    2
                ),
                genericFullGroupLabel := "S3",
                genericFullProjectiveGId := [6, 1],
                genericFullLinearGId := [18, 3],
                genericFullLinearGenerators :=
                    genericFullLinearGenerators,
                sourceRecords := [
                    "G_s=C_3_generic_index=2_family_non-abelian.docx"
                ]
            )
        ]
    );
end;


# Examples, after the audited liftable engine has been read:
# C3Config := CF_SN_C3Configuration();;
# C3Audit := CF_SN_ValidateCaseConfiguration(C3Config);;
# C3Candidates := CF_SN_RunS1S2S3Configuration(C3Config);;

##### SOURCE: gap_small_nonabelian_c2_2.g
#############################################################################
##
## gap_small_nonabelian_c2_2.g
##
## Ordered liftable non-abelian inputs for the C2^2 symplectic component.
## This file defines a case configuration; the main driver controls execution
## and output.
##
#############################################################################

if not IsBound(CF_CheckSmallGroupId) then
    Read("../gap_functions.g");
fi;
if not IsBound(CF_SN_ValidateCaseConfiguration)
   or not IsBound(CF_SN_YYZNonabelianFullGroupIds) then
    Read("gap_small_nonabelian_functions.g");
fi;


CF_SN_C2_2Configuration := function()
    local KgenOne, KgenTwo, candidateGIds;

    KgenOne := [
        [ 1, 0, 0, 0, 0, 0 ],
        [ 0, 1, 0, 0, 0, 0 ],
        [ 0, 0, 1, 0, 0, 0 ],
        [ 0, 0, 0, 1, 0, 0 ],
        [ 0, 0, 0, 0, -1, 0 ],
        [ 0, 0, 0, 0, 0, -1 ]
    ];
    KgenTwo := [
        [ 1, 0, 0, 0, 0, 0 ],
        [ 0, 1, 0, 0, 0, 0 ],
        [ 0, 0, 1, 0, 0, 0 ],
        [ 0, 0, 0, -1, 0, 0 ],
        [ 0, 0, 0, 0, -1, 0 ],
        [ 0, 0, 0, 0, 0, 1 ]
    ];
    candidateGIds := CF_SN_YYZNonabelianFullGroupIds("C2^2");

    return rec(
        schemaVersion := 1,
        label := "small non-abelian C2^2",
        symplecticPart := "C2^2",
        symplecticGId := [4, 2],
        engine := "liftable S_1--S_3",
        components := [
            rec(
                label := "unique C2^2 component",
                genericIndex := 1,
                expectedSymplecticInvariantDimension := 20,
                Kgens := [KgenOne, KgenTwo],
                gids := ShallowCopy(candidateGIds),
                sourceRecords := [
                    "G_s=C_2x_C_2_all_liftable_non-abelian.docx"
                ]
            )
        ]
    );
end;


# Examples, after the audited liftable engine has been read:
# C2_2Config := CF_SN_C2_2Configuration();;
# C2_2Audit := CF_SN_ValidateCaseConfiguration(C2_2Config);;
# C2_2Candidates := CF_SN_RunS1S2S3Configuration(C2_2Config);;

##### SOURCE: gap_small_nonabelian_c4.g
#############################################################################
##
## gap_small_nonabelian_c4.g
##
## Ordered liftable non-abelian inputs for the C4 symplectic component.
## This file defines a case configuration; the main driver controls execution
## and output.
##
#############################################################################

if not IsBound(CF_CheckSmallGroupId) then
    Read("../gap_functions.g");
fi;
if not IsBound(CF_SN_ValidateCaseConfiguration)
   or not IsBound(CF_SN_YYZNonabelianFullGroupIds) then
    Read("gap_small_nonabelian_functions.g");
fi;


CF_SN_C4Configuration := function()
    local Kgen, candidateGIds;

    Kgen := [
        [ 1, 0, 0, 0, 0, 0 ],
        [ 0, 1, 0, 0, 0, 0 ],
        [ 0, 0, -1, 0, 0, 0 ],
        [ 0, 0, 0, -1, 0, 0 ],
        [ 0, 0, 0, 0, E(4), 0 ],
        [ 0, 0, 0, 0, 0, -E(4) ]
    ];
    candidateGIds := CF_SN_YYZNonabelianFullGroupIds("C4");

    return rec(
        schemaVersion := 1,
        label := "small non-abelian C4",
        symplecticPart := "C4",
        symplecticGId := [4, 1],
        engine := "liftable S_1--S_3",
        components := [
            rec(
                label := "unique C4 component",
                genericIndex := 1,
                expectedSymplecticInvariantDimension := 16,
                Kgens := [Kgen],
                gids := ShallowCopy(candidateGIds),
                sourceRecords := [
                    "G_s=C_4,_liftable,_non-abelian.docx"
                ]
            )
        ]
    );
end;


# Examples, after the audited liftable engine has been read:
# C4Config := CF_SN_C4Configuration();;
# C4Audit := CF_SN_ValidateCaseConfiguration(C4Config);;
# C4Candidates := CF_SN_RunS1S2S3Configuration(C4Config);;

##### SOURCE: gap_small_nonabelian_s3.g
#############################################################################
##
## gap_small_nonabelian_s3.g
##
## Ordered liftable non-abelian inputs for the two S3 symplectic components,
## together with the exact weight-enumeration patch for the corrigendum
## component.  This file also defines the S3-specific runner used by the main
## driver; it does not start a calculation when read on its own.
##
#############################################################################

if not IsBound(CF_SquareMatrixDimension)
   or not IsBound(CF_IsScalarMatrix) then
    if IsBound(S_1) or IsBound(S_2) or IsBound(S_3) then
        Error(
            "Read ../gap_functions.g and gap_small_nonabelian_functions.g ",
            "before the audited liftable engine."
        );
    fi;
    Read("../gap_functions.g");
fi;
if not IsBound(CF_SN_ValidateCaseConfiguration)
   or not IsBound(CF_SN_YYZNonabelianFullGroupIds) then
    Read("gap_small_nonabelian_functions.g");
fi;

if not IsBound(CF_SN_SHOW_ENGINE_DETAILS) then
    CF_SN_SHOW_ENGINE_DETAILS := false;
fi;

CF_SN_EngineDetailPrint := function(arg)
    local item;

    if CF_SN_SHOW_ENGINE_DETAILS then
        for item in arg do
            Print(item);
        od;
    fi;
    return true;
end;


CF_SN_S3InitialGenerators := function()
    local transposition, threeCycle;

    transposition := [
        [ 0, 1, 0, 0, 0, 0 ],
        [ 1, 0, 0, 0, 0, 0 ],
        [ 0, 0, 1, 0, 0, 0 ],
        [ 0, 0, 0, 0, 1, 0 ],
        [ 0, 0, 0, 1, 0, 0 ],
        [ 0, 0, 0, 0, 0, 1 ]
    ];
    threeCycle := [
        [ 0, 0, 1, 0, 0, 0 ],
        [ 1, 0, 0, 0, 0, 0 ],
        [ 0, 1, 0, 0, 0, 0 ],
        [ 0, 0, 0, 0, 0, 1 ],
        [ 0, 0, 0, 1, 0, 0 ],
        [ 0, 0, 0, 0, 1, 0 ]
    ];

    return [transposition, threeCycle];
end;


CF_SN_S3CorrigendumGenerators := function()
    local transposition, threeCycle;

    transposition := [
        [ 0, 1, 0, 0, 0, 0 ],
        [ 1, 0, 0, 0, 0, 0 ],
        [ 0, 0, 1, 0, 0, 0 ],
        [ 0, 0, 0, 1, 0, 0 ],
        [ 0, 0, 0, 0, 1, 0 ],
        [ 0, 0, 0, 0, 0, -1 ]
    ];
    threeCycle := [
        [ 0, 0, 1, 0, 0, 0 ],
        [ 1, 0, 0, 0, 0, 0 ],
        [ 0, 1, 0, 0, 0, 0 ],
        [ 0, 0, 0, 1, 0, 0 ],
        [ 0, 0, 0, 0, 1, 0 ],
        [ 0, 0, 0, 0, 0, 1 ]
    ];

    return [transposition, threeCycle];
end;


# The last coordinate is the sign summand.  Its sign change centralizes the
# corrigendum S3 and gives the generic projective S3 x C2.
CF_SN_S3CorrigendumGenericInvolution := function()
    return [
        [ 1, 0, 0, 0, 0, 0 ],
        [ 0, 1, 0, 0, 0, 0 ],
        [ 0, 0, 1, 0, 0, 0 ],
        [ 0, 0, 0, 1, 0, 0 ],
        [ 0, 0, 0, 0, 1, 0 ],
        [ 0, 0, 0, 0, 0, -1 ]
    ];
end;


CF_SN_S3CorrigendumGenericFullLinearGenerators := function()
    # Include omega*I explicitly for the strict linear containment test.
    return Concatenation(
        CF_SN_S3CorrigendumGenerators(),
        [
            CF_SN_S3CorrigendumGenericInvolution(),
            E(3) * IdentityMat(6)
        ]
    );
end;


CF_SN_S3Configuration := function()
    local candidateGIds;

    # The known S3 x C24 action is recorded separately at the end of this
    # file and is not part of the representation enumeration.
    candidateGIds := CF_SN_YYZNonabelianFullGroupIds("S3");

    return rec(
        schemaVersion := 1,
        label := "small non-abelian S3",
        symplecticPart := "S3",
        symplecticGId := [6, 1],
        engine := "liftable S_1--S_3",
        components := [
            rec(
                label := "Koike (3.6), generic index 1",
                genericIndex := 1,
                expectedSymplecticInvariantDimension := 14,
                Kgens := CF_SN_S3InitialGenerators(),
                gids := ShallowCopy(candidateGIds),
                specializedGIds := [],
                sourceRecords := [
                    "S_3_initial_generic_index=1_liftable.docx"
                ]
            ),
            rec(
                label := "corrigendum component, generic index 2",
                genericIndex := 2,
                expectedSymplecticInvariantDimension := 17,
                Kgens := CF_SN_S3CorrigendumGenerators(),
                gids := CF_SN_GroupIdsForGenericIndex(
                    [6, 1],
                    candidateGIds,
                    2
                ),
                genericFullGroupLabel := "S3 x C2",
                genericFullProjectiveGId := [12, 4],
                genericFullLinearGId := [36, 12],
                genericFullLinearGenerators :=
                    CF_SN_S3CorrigendumGenericFullLinearGenerators(),
                specializedGIds := [[72, 27]],
                sourceRecords := [
                    "S_3_corrigendum_generic_index=2_liftable.docx"
                ]
            )
        ]
    );
end;


CF_SN_ValidateS3Configuration := function(configuration)
    local baseAudit, component, gid, cyclicOrder, expectedGroup,
          specialGId, specialPosition;

    baseAudit := CF_SN_ValidateCaseConfiguration(configuration);

    for component in configuration.components do
        for gid in component.gids do
            if gid[1] mod 6 <> 0 then
                Error("An S3 x C_n candidate has order not divisible by 6.");
            fi;
            cyclicOrder := QuoInt(gid[1], 6);
            expectedGroup := DirectProduct(
                SmallGroup(6, 1),
                CyclicGroup(cyclicOrder)
            );
            if IsomorphismGroups(
                SmallGroup(gid[1], gid[2]),
                expectedGroup
            ) = fail then
                Error(
                    "Candidate ", gid,
                    " is not isomorphic to S3 x C_", cyclicOrder, "."
                );
            fi;
        od;

        if not IsBound(component.specializedGIds) then
            Error("Each S3 component must record .specializedGIds.");
        fi;
        for specialGId in component.specializedGIds do
            specialPosition := Position(component.gids, specialGId);
            if specialPosition = fail then
                Error("A specialized S3 group ID is not enumerated.");
            fi;
        od;
    od;

    if Length(configuration.components[1].specializedGIds) <> 0
       or configuration.components[2].specializedGIds <> [[72, 27]] then
        Error("The exact-weight branch must target only corrigendum [72,27].");
    fi;

    return rec(
        baseAudit := baseAudit,
        enumeratedComponentCount := Length(configuration.components),
        enumeratedRunCount := Sum(
            List(configuration.components, item -> Length(item.gids))
        ),
        specializedRunCount := Sum(
            List(
                configuration.components,
                item -> Length(item.specializedGIds)
            )
        ),
        valid := true
    );
end;


CF_SN_RunS3Configuration := function()
    local configuration, audit, result;

    configuration := CF_SN_S3Configuration();
    audit := CF_SN_ValidateS3Configuration(configuration);
    if not IsBoundGlobal("CF_SN_S3SpecialPatchInstalled")
       or ValueGlobal("CF_SN_S3SpecialPatchInstalled") <> true then
        Error(
            "Read the audited liftable engine and then read ",
            "gap_small_nonabelian_s3.g before running the S3 batch."
        );
    fi;

    result := CF_SN_RunS1S2S3Configuration(configuration);
    result.S3ConfigurationAudit := audit;
    if not IsBoundGlobal("CF_SN_S3C24Example") then
        Error("The direct S3 x C24 example is not loaded.");
    fi;
    result.directKnownCase := ValueGlobal("CF_SN_S3C24Example")();
    return result;
end;


if not IsBound(S3_family1_gens) then
    S3_family1_gens := CF_SN_S3CorrigendumGenerators();
elif not CF_SameSubgroup(
    Group(S3_family1_gens),
    Group(CF_SN_S3CorrigendumGenerators())
) then
    Error("The existing S3_family1_gens is not the corrigendum component.");
fi;

if not IsBound(Kgens_S3_family1) then
    Kgens_S3_family1 := S3_family1_gens;
fi;


#############################################################################
## Exact-weight patch for [72,27]
##
## The patch is installed only when the audited liftable engine is already
## loaded.  Only its [72,27] branch is retained here.
#############################################################################

CF_SN_S3SpecialPatchInstalled := false;

if IsBound(S_1) and IsBound(S_2) and IsBound(S_3) then
#############################################################################
# V26 PATCH: exact fast S_2 for Koike S3 family 1 and G=[72,27]
#            plus S_3 suppression of negative expected dimensions.
#
# The module loader supplies the fixed V26 engine and the component data
# before installing this patch. No external historical file is read here.
#
# The following calls describe the retained engine interface. They are not a
# separate instruction to rerun the frozen integrated calculation:
#   S1 := S_1([72,27], Kgens_S3_family1);;
#   S2 := S_2(S1);;
#   S3 := S_3(S2);;
#   S4 := S_4(S3);;
#
# For every other input, the original V26 S_2 is called unchanged.
#############################################################################

if not IsBound(S_1) or not IsBound(S_2) or not IsBound(S_3) then
    Error("Load the complete V26 program before this patch.");
fi;

if not IsBound(CF_ClassFusionByImageFunction)
   or not IsBound(CF_PullbackClassFunctionByFusion)
   or not IsBound(CF_Step3FamilyFromSolution)
   or not IsBound(CF_DefaultStep3Options)
   or not IsBound(CF_MergeStep3Options) then
    Error("The loaded program is not the expected optimized V26 interface.");
fi;

if not IsBound(S3_family1_gens) then
    Error(
        "Load Koike_corrigendum_S3_family1_GAP.txt before this patch."
    );
fi;

if not IsBound(CF_V26_S2_BEFORE_KOIKE_F1_PATCH) then
    CF_V26_S2_BEFORE_KOIKE_F1_PATCH := S_2;
fi;

if not IsBound(CF_V26_S3_BEFORE_NEGATIVE_FILTER_PATCH) then
    CF_V26_S3_BEFORE_NEGATIVE_FILTER_PATCH := S_3;
fi;


#############################################################################
# 1. SMALL INTEGER AND WEIGHT UTILITIES
#############################################################################

CF_KF1_GcdListWithModulus := function(n, values)
    local g, value;

    g := n;
    for value in values do
        g := GcdInt(g, AbsInt(value));
    od;
    return g;
end;


CF_KF1_LexicographicMinimum := function(lists)
    local answer, item;

    if Length(lists) = 0 then
        Error("Cannot take the minimum of an empty list.");
    fi;

    answer := lists[1];
    for item in lists do
        if item < answer then
            answer := item;
        fi;
    od;
    return answer;
end;


# When 3 divides n, T, z*T, and z^2*T generate exactly the same
# matrix subgroup.  In exponent coordinates this adds n/3 or 2n/3
# to every cyclic weight.  It is performed before the complete
# Aut(H)-orbit reduction for n=12.
CF_KF1_CanonicalCentralScalarTuple := function(tuple, n)
    local e, a1, a2, a3, b, c, step, shift, triples, candidate,
          candidates;

    if n mod 3 <> 0 then
        return ShallowCopy(tuple);
    fi;

    e := tuple[1];
    a1 := tuple[2];
    a2 := tuple[3];
    a3 := tuple[4];
    b := tuple[5];
    c := tuple[6];
    step := QuoInt(n, 3);
    candidates := [];

    for shift in [0, step, 2*step] do
        triples := SortedList(
            [
                (a1 + shift) mod n,
                (a2 + shift) mod n,
                (a3 + shift) mod n
            ]
        );
        candidate := [
            e,
            triples[1], triples[2], triples[3],
            (b + shift) mod n,
            (c + shift) mod n
        ];
        Add(candidates, candidate);
    od;

    return CF_KF1_LexicographicMinimum(candidates);
end;


CF_KF1_ProjectiveOrderIsExact := function(tuple, n)
    local a1, a2, a3, b, c;

    a1 := tuple[2];
    a2 := tuple[3];
    a3 := tuple[4];
    b := tuple[5];
    c := tuple[6];

    return CF_KF1_GcdListWithModulus(
        n,
        [a2-a1, a3-a1, b-a1, c-a1]
    ) = 1;
end;


CF_KF1_TripleMultiplicityCentralizerDimension := function(a1, a2, a3)
    local values, multiplicities, value;

    values := Set([a1, a2, a3]);
    multiplicities := [];
    for value in values do
        Add(multiplicities, Number([a1, a2, a3], x -> x = value));
    od;

    # The sign and standard S3 constituents each occur once.
    return Sum(multiplicities, m -> m * m) + 1 + 1;
end;


# Exact dimension of strict cubic invariants for
#   3*trivial + sign + standard
# after adjoining the cyclic generator T.
CF_KF1_StrictCubicInvariantDimension := function(tuple, n, isSplit)
    local e, weights, b, c, answer, i, j, k, condition;

    e := tuple[1];
    weights := tuple{[2,3,4]};
    b := tuple[5];
    c := tuple[6];
    answer := 0;

    if isSplit then
        condition := function(sum)
            return sum mod n = 0;
        end;
    else
        condition := function(sum)
            return (e + sum) mod n = 0;
        end;
    fi;

    # Sym^3 of the three-dimensional trivial multiplicity space.
    for i in [1 .. 3] do
        for j in [i .. 3] do
            for k in [j .. 3] do
                if condition(weights[i] + weights[j] + weights[k]) then
                    answer := answer + 1;
                fi;
            od;
        od;
    od;

    # U * sign^2.
    for i in [1 .. 3] do
        if condition(weights[i] + 2*b) then
            answer := answer + 1;
        fi;
    od;

    # U times the invariant quadratic in the standard representation.
    for i in [1 .. 3] do
        if condition(weights[i] + 2*c) then
            answer := answer + 1;
        fi;
    od;

    # The unique S3-invariant cubic on the standard representation.
    if condition(3*c) then
        answer := answer + 1;
    fi;

    return answer;
end;


#############################################################################
# 2. EXACT Aut(H)-ORBIT DATA
#############################################################################

CF_KF1_ClassPosition := function(table, element)
    local classes, pos;

    classes := ConjugacyClasses(table);
    pos := PositionProperty(classes, class -> element in class);
    if pos = fail then
        Error("Could not locate an element in table-ordered conjugacy classes.");
    fi;
    return pos;
end;


CF_KF1_ExponentOfRoot := function(root, modulus)
    local exponent;

    for exponent in [0 .. modulus-1] do
        if root = E(modulus)^exponent then
            return exponent;
        fi;
    od;

    return fail;
end;


CF_KF1_ApplyIndexAction := function(vector, action)
    local answer, i;

    answer := List([1 .. Length(vector)], i -> 0);
    for i in [1 .. Length(vector)] do
        answer[action[i]] := vector[i];
    od;
    return answer;
end;


CF_KF1_PrepareExactOrbitData := function(H)
    local HId, Hstd, tableStd, irrStd, tableSource, irrSource,
          isoStdToSource, fusion, sourceToStandard, i, transported,
          imageIndex, autH, autGenerators, actions, alpha, action,
          twisted;

    if not IdGroupsAvailable(Size(H)) then
        Error("The specialized exact deduplication requires a SmallGroup ID.");
    fi;

    HId := IdGroup(H);
    Hstd := SmallGroup(HId[1], HId[2]);
    tableStd := CharacterTable(Hstd);
    irrStd := Irr(Hstd);
    tableSource := CharacterTable(H);
    irrSource := Irr(H);

    isoStdToSource := IsomorphismGroups(Hstd, H);
    if isoStdToSource = fail then
        Error("Could not identify the direct-product model with SmallGroup(HId).");
    fi;

    fusion := CF_ClassFusionByImageFunction(
        tableStd,
        tableSource,
        g -> Image(isoStdToSource, g)
    );

    sourceToStandard := [];
    for i in [1 .. Length(irrSource)] do
        transported := CF_PullbackClassFunctionByFusion(
            irrSource[i],
            tableStd,
            fusion
        );
        imageIndex := Position(irrStd, transported);
        if imageIndex = fail then
            Error("Could not match a source irreducible with SmallGroup(HId).");
        fi;
        Add(sourceToStandard, imageIndex);
    od;

    CF_SN_EngineDetailPrint(
        "  preparing exact Aut(H)-action for SmallGroup(",
        HId[1], ",", HId[2], ")...\n"
    );

    autH := AutomorphismGroup(Hstd);
    autGenerators := GeneratorsOfGroup(autH);
    actions := [];

    for alpha in autGenerators do
        fusion := CF_ClassFusionByImageFunction(
            tableStd,
            tableStd,
            g -> Image(alpha, g)
        );
        action := [];
        for i in [1 .. Length(irrStd)] do
            twisted := CF_PullbackClassFunctionByFusion(
                irrStd[i],
                tableStd,
                fusion
            );
            imageIndex := Position(irrStd, twisted);
            if imageIndex = fail then
                Error("An automorphism failed to permute Irr(H).");
            fi;
            Add(action, imageIndex);
        od;
        Add(actions, action);
    od;

    # The full automorphism group is no longer needed after extracting its
    # finite permutation action on Irr(H).
    autH := fail;
    GASMAN("collect");

    return rec(
        HId := HId,
        H := H,
        sourceTable := tableSource,
        sourceIrr := irrSource,
        standardGroup := Hstd,
        standardTable := tableStd,
        standardIrr := irrStd,
        sourceToStandard := sourceToStandard,
        irreducibleActions := actions,
        orbitCache := NewDictionary("", true)
    );
end;


CF_KF1_ToStandardMultiplicityVector := function(sourceVector, orbitData)
    local answer, i;

    if Length(sourceVector) <> Length(orbitData.sourceToStandard) then
        Error("A specialized multiplicity vector has the wrong length.");
    fi;

    answer := List([1 .. Length(orbitData.standardIrr)], i -> 0);
    for i in [1 .. Length(sourceVector)] do
        answer[orbitData.sourceToStandard[i]] :=
            answer[orbitData.sourceToStandard[i]] + sourceVector[i];
    od;
    return answer;
end;


CF_KF1_CanonicalAutOrbitKey := function(vector, orbitData)
    local initialString, cached, orbit, seen, position, current, action,
          image, imageString, canonicalString, item, itemString;

    initialString := String(vector);
    cached := LookupDictionary(orbitData.orbitCache, initialString);
    if cached <> fail then
        return cached;
    fi;

    orbit := [ShallowCopy(vector)];
    seen := NewDictionary("", true);
    AddDictionary(seen, initialString, true);
    canonicalString := initialString;
    position := 1;

    while position <= Length(orbit) do
        current := orbit[position];
        for action in orbitData.irreducibleActions do
            image := CF_KF1_ApplyIndexAction(current, action);
            imageString := String(image);
            if LookupDictionary(seen, imageString) = fail then
                AddDictionary(seen, imageString, true);
                Add(orbit, image);
                if imageString < canonicalString then
                    canonicalString := imageString;
                fi;
            fi;
        od;
        position := position + 1;
    od;

    for item in orbit do
        itemString := String(item);
        if LookupDictionary(orbitData.orbitCache, itemString) = fail then
            AddDictionary(
                orbitData.orbitCache,
                itemString,
                canonicalString
            );
        fi;
    od;

    return canonicalString;
end;


#############################################################################
# 3. DIRECT-PRODUCT MODELS AND IRREDUCIBLE INDEX MAPS
#############################################################################

CF_KF1_PrepareModel := function(n, isSplit)
    local S3abstract, cyclic, scalarC3, H, embS3, embCyclic, embScalar,
          sElement, tElement, zElement, orbitData, table, irr,
          posS, posT, posZ, indexMap, i, chi, degree, sValue, type,
          root, exponent, expectedScalar, modulus, old;

    S3abstract := SmallGroup(6,1);

    if isSplit then
        cyclic := CyclicGroup(n);
        scalarC3 := CyclicGroup(3);
        H := DirectProduct(S3abstract, cyclic, scalarC3);
        embS3 := Embedding(H, 1);
        embCyclic := Embedding(H, 2);
        embScalar := Embedding(H, 3);
        tElement := Image(embCyclic, GeneratorsOfGroup(cyclic)[1]);
        zElement := Image(embScalar, GeneratorsOfGroup(scalarC3)[1]);
        modulus := n;
    else
        cyclic := CyclicGroup(3*n);
        H := DirectProduct(S3abstract, cyclic);
        embS3 := Embedding(H, 1);
        embCyclic := Embedding(H, 2);
        tElement := Image(embCyclic, GeneratorsOfGroup(cyclic)[1]);
        zElement := fail;
        modulus := 3*n;
    fi;

    sElement := First(Elements(S3abstract), g -> Order(g) = 2);
    sElement := Image(embS3, sElement);

    orbitData := CF_KF1_PrepareExactOrbitData(H);
    table := orbitData.sourceTable;
    irr := orbitData.sourceIrr;
    posS := CF_KF1_ClassPosition(table, sElement);
    posT := CF_KF1_ClassPosition(table, tElement);
    if isSplit then
        posZ := CF_KF1_ClassPosition(table, zElement);
    else
        posZ := fail;
    fi;

    indexMap := [
        List([1 .. modulus], x -> fail),
        List([1 .. modulus], x -> fail),
        List([1 .. modulus], x -> fail)
    ];

    for i in [1 .. Length(irr)] do
        chi := irr[i];
        degree := DegreeOfCharacter(chi);
        sValue := chi[posS];
        type := fail;

        if degree = 1 and sValue = 1 then
            type := 1;
        elif degree = 1 and sValue = -1 then
            type := 2;
        elif degree = 2 and sValue = 0 then
            type := 3;
        fi;

        if type <> fail then
            if isSplit then
                expectedScalar := E(3) * degree;
                if chi[posZ] <> expectedScalar then
                    type := fail;
                fi;
            fi;
        fi;

        if type <> fail then
            root := chi[posT] / degree;
            exponent := CF_KF1_ExponentOfRoot(root, modulus);
            if exponent = fail then
                Error("Could not decode a cyclic irreducible-character weight.");
            fi;
            old := indexMap[type][exponent+1];
            if old <> fail then
                Error("The direct-product irreducible index map is not unique.");
            fi;
            indexMap[type][exponent+1] := i;
        fi;
    od;

    for type in [1 .. 3] do
        if ForAny(indexMap[type], x -> x = fail) then
            Error("The direct-product irreducible index map is incomplete.");
        fi;
    od;

    return rec(
        n := n,
        isSplit := isSplit,
        H := H,
        HId := orbitData.HId,
        orbitData := orbitData,
        indexMap := indexMap,
        representatives := [],
        representativeDictionary := NewDictionary("", true),
        normalizedTupleCount := 0,
        centralScalarCanonicalCount := 0,
        projectiveOrderPassCount := 0,
        exactAutOrbitClassCount := 0
    );
end;


CF_KF1_SourceMultiplicityVector := function(model, tuple)
    local e, a1, a2, a3, b, c, q1, q2, q3, qb, qc,
          answer, index;

    e := tuple[1];
    a1 := tuple[2];
    a2 := tuple[3];
    a3 := tuple[4];
    b := tuple[5];
    c := tuple[6];

    if model.isSplit then
        q1 := a1;
        q2 := a2;
        q3 := a3;
        qb := b;
        qc := c;
    else
        q1 := (e + 3*a1) mod (3*model.n);
        q2 := (e + 3*a2) mod (3*model.n);
        q3 := (e + 3*a3) mod (3*model.n);
        qb := (e + 3*b) mod (3*model.n);
        qc := (e + 3*c) mod (3*model.n);
    fi;

    answer := List([1 .. Length(model.orbitData.sourceIrr)], i -> 0);

    for index in [q1, q2, q3] do
        answer[model.indexMap[1][index+1]] :=
            answer[model.indexMap[1][index+1]] + 1;
    od;
    answer[model.indexMap[2][qb+1]] :=
        answer[model.indexMap[2][qb+1]] + 1;
    answer[model.indexMap[3][qc+1]] :=
        answer[model.indexMap[3][qc+1]] + 1;

    return answer;
end;


CF_KF1_ExtVectorForTuple := function(tuple, n)
    if n <> 12 then
        Error("The retained specialized branch requires n=12.");
    fi;
    return [tuple[1]];
end;


CF_KF1_AddTupleToExactOrbitClasses := function(model, tuple)
    local sourceVector, standardVector, orbitKey, fullKey, position,
          extVector, cubicDimension, centralizerDimension, representative;

    sourceVector := CF_KF1_SourceMultiplicityVector(model, tuple);
    standardVector := CF_KF1_ToStandardMultiplicityVector(
        sourceVector,
        model.orbitData
    );
    orbitKey := CF_KF1_CanonicalAutOrbitKey(
        standardVector,
        model.orbitData
    );
    fullKey := Concatenation(String(model.HId), ":", orbitKey);
    position := LookupDictionary(model.representativeDictionary, fullKey);
    extVector := CF_KF1_ExtVectorForTuple(tuple, model.n);

    if position = fail then
        cubicDimension := CF_KF1_StrictCubicInvariantDimension(
            tuple,
            model.n,
            model.isSplit
        );
        centralizerDimension :=
            CF_KF1_TripleMultiplicityCentralizerDimension(
                tuple[2], tuple[3], tuple[4]
            );
        representative := rec(
            tuple := ShallowCopy(tuple),
            sourceMultiplicityVector := sourceVector,
            standardMultiplicityVector := standardVector,
            exactAutOrbitKey := fullKey,
            ExtVector := ShallowCopy(extVector),
            mergedExtVectors := [ShallowCopy(extVector)],
            mergedRawSolutionCount := 1,
            cubicInvariantDimension := cubicDimension,
            centralizerDimension := centralizerDimension
        );
        Add(model.representatives, representative);
        position := Length(model.representatives);
        AddDictionary(model.representativeDictionary, fullKey, position);
        model.exactAutOrbitClassCount :=
            model.exactAutOrbitClassCount + 1;
    else
        representative := model.representatives[position];
        if Position(representative.mergedExtVectors, extVector) = fail then
            Add(representative.mergedExtVectors, ShallowCopy(extVector));
        fi;
        representative.mergedRawSolutionCount :=
            representative.mergedRawSolutionCount + 1;
    fi;
end;


CF_KF1_EnumerateModel := function(model, extIndices)
    local n, e, a1, a2, a3, c, b, tuple, canonicalTuple;

    n := model.n;

    for e in extIndices do
        for a1 in [0 .. n-1] do
            for a2 in [a1 .. n-1] do
                for a3 in [a2 .. n-1] do
                    for c in [0 .. n-1] do
                        # Direct determinant normalization det(T)=E(n).
                        if model.isSplit then
                            b := (1-a1-a2-a3-2*c) mod n;
                        else
                            b := (1-2*e-a1-a2-a3-2*c) mod n;
                        fi;

                        tuple := [e,a1,a2,a3,b,c];
                        model.normalizedTupleCount :=
                            model.normalizedTupleCount + 1;

                        if model.normalizedTupleCount mod 10000 = 0 then
                            CF_SN_EngineDetailPrint(
                                "    normalized tuples processed = ",
                                model.normalizedTupleCount,
                                "; exact Aut(H) classes so far = ",
                                model.exactAutOrbitClassCount,
                                "\n"
                            );
                        fi;

                        canonicalTuple :=
                            CF_KF1_CanonicalCentralScalarTuple(tuple, n);
                        if tuple = canonicalTuple then
                            model.centralScalarCanonicalCount :=
                                model.centralScalarCanonicalCount + 1;

                            if CF_KF1_ProjectiveOrderIsExact(tuple, n) then
                                model.projectiveOrderPassCount :=
                                    model.projectiveOrderPassCount + 1;
                                CF_KF1_AddTupleToExactOrbitClasses(
                                    model,
                                    tuple
                                );
                            fi;
                        fi;
                    od;
                od;
            od;
        od;
    od;

    CF_SN_EngineDetailPrint(
        "  H=SmallGroup(", model.HId[1], ",", model.HId[2], ")",
        "; determinant-normalized tuples=", model.normalizedTupleCount,
        "; central-scalar representatives=",
        model.centralScalarCanonicalCount,
        "; exact projective-order pass=", model.projectiveOrderPassCount,
        "; exact Aut(H) character orbits=", model.exactAutOrbitClassCount,
        "\n"
    );
end;


#############################################################################
# 4. MATRIX REPRESENTATIVES AND FINAL V26-COMPATIBLE S_2 RECORDS
#############################################################################

CF_KF1_CyclicMatrix := function(tuple, n, isSplit)
    local e, a1, a2, a3, b, c, lambda1, lambda2, lambda3,
          lambdaB, lambdaC, M, i, j, Jentry;

    e := tuple[1];
    a1 := tuple[2];
    a2 := tuple[3];
    a3 := tuple[4];
    b := tuple[5];
    c := tuple[6];

    if isSplit then
        lambda1 := E(n)^a1;
        lambda2 := E(n)^a2;
        lambda3 := E(n)^a3;
        lambdaB := E(n)^b;
        lambdaC := E(n)^c;
    else
        lambda1 := E(3*n)^(e+3*a1);
        lambda2 := E(3*n)^(e+3*a2);
        lambda3 := E(3*n)^(e+3*a3);
        lambdaB := E(3*n)^(e+3*b);
        lambdaC := E(3*n)^(e+3*c);
    fi;

    M := List([1 .. 6], i -> List([1 .. 6], j -> 0));

    # On <x1,x2,x3>, lambda1 acts on x1+x2+x3 and lambdaC on
    # the two-dimensional standard summand.
    Jentry := (lambda1-lambdaC)/3;
    for i in [1 .. 3] do
        for j in [1 .. 3] do
            M[i][j] := Jentry;
            if i = j then
                M[i][j] := M[i][j] + lambdaC;
            fi;
        od;
    od;

    M[4][4] := lambda2;
    M[5][5] := lambda3;
    M[6][6] := lambdaB;

    return Immutable(M);
end;


CF_KF1_CharacterKernelOrder := function(character)
    local positions, sizes;

    positions := ClassPositionsOfKernel(character);
    sizes := SizesConjugacyClasses(UnderlyingCharacterTable(character));
    return Sum(positions, p -> sizes[p]);
end;


CF_KF1_SolutionFromRepresentative := function(S1, model, representative)
    local tuple, T, identity6, zmat, expectedPower, generators,
          determinantValues, sourceCharacter, determinantCharacter,
          characterKernelOrder, determinantKernelOrder, relationPower;

    tuple := representative.tuple;
    T := CF_KF1_CyclicMatrix(tuple, model.n, model.isSplit);
    identity6 := IdentityMat(6);
    zmat := E(3) * identity6;

    if model.isSplit then
        expectedPower := identity6;
    else
        expectedPower := zmat^tuple[1];
    fi;

    relationPower := T^model.n;
    if relationPower <> expectedPower then
        Error("The explicit cyclic matrix violates T^n=z^e.");
    fi;

    if not ForAll(S3_family1_gens, A -> A*T = T*A) then
        Error("The explicit cyclic matrix does not commute with the fixed S3.");
    fi;

    if DeterminantMat(T) <> E(model.n) then
        Error("The determinant-normalized cyclic generator is incorrect.");
    fi;

    sourceCharacter := CF_CharacterFromMultiplicities(
        model.orbitData.sourceIrr,
        representative.sourceMultiplicityVector
    );
    characterKernelOrder := CF_KF1_CharacterKernelOrder(sourceCharacter);
    if characterKernelOrder <> 1 then
        Error("A retained specialized character is not faithful.");
    fi;

    determinantCharacter := DeterminantOfCharacter(sourceCharacter);
    determinantKernelOrder :=
        CF_KF1_CharacterKernelOrder(determinantCharacter);
    if determinantKernelOrder <> Size(S1.input.K) then
        Error("The determinant kernel does not have the required Kplus order.");
    fi;

    generators := Concatenation(S1.input.generatorMatrices, [T]);
    determinantValues := List(generators, DeterminantMat);

    return rec(
        HId := ShallowCopy(model.HId),
        ExtVector := ShallowCopy(representative.ExtVector),
        H2Vector := ShallowCopy(representative.ExtVector),
        mergedExtVectors :=
            List(representative.mergedExtVectors, ShallowCopy),
        mergedH2Vectors :=
            List(representative.mergedExtVectors, ShallowCopy),
        mergedRawSolutionCount := representative.mergedRawSolutionCount,
        kernelDerivedIntersectionOrder := 1,
        isLiftableType := true,
        matrixGenerators := generators,
        matrixImageOrder := 3 * S1.quotientId[1],
        centralizerDimensionByCharacter :=
            representative.centralizerDimension,
        precomputedCubicInvariantDimension :=
            representative.cubicInvariantDimension,
        determinantGeneratorValues := determinantValues,
        determinantImageOrder := model.n,
        determinantIsTrivial := false,
        wholeProjectiveGroupSymplectic := false,
        symplecticKernelOrder := Size(S1.input.K),
        symplecticKernelContainedInInputKMu3 := true,
        symplecticKernelContainedInInputK := true,
        symplecticKernelEqualsInputKMu3 := true,
        symplecticKernelEqualsInputK := true,
        allElementsOutsideInputKMu3AreNonsymplectic := true,
        allElementsOutsideInputKAreNonsymplectic := true,
        matrixImageData := rec(
            fastCharacterOrbitKey := representative.exactAutOrbitKey,
            deduplicationMode := "exact full Aut(H)-orbit",
            standardMultiplicityVector :=
                ShallowCopy(representative.standardMultiplicityVector)
        ),
        specializedKoikeS3Family1 := true,
        cyclicOrder := model.n,
        cyclicExtensionIsSplit := model.isSplit,
        normalizedWeightTuple := ShallowCopy(tuple)
    );
end;


CF_KF1_IsTargetInput := function(S1)
    local expectedK;

    if not IsRecord(S1)
       or not IsBound(S1.quotientId)
       or S1.quotientId <> [72,27]
       or not IsBound(S1.input)
       or not IsBound(S1.input.Kmatrix) then
        return false;
    fi;

    expectedK := Group(
        Concatenation(S3_family1_gens, [E(3)*IdentityMat(6)])
    );

    return CF_SameSubgroup(S1.input.Kmatrix, expectedK);
end;


CF_S2_FastKoikeS3Family1 := function(S1)
    local gid, models, model, splitModel, nonsplitModel, solutions,
          representative, summaries, totalNormalized, totalProjective,
          totalClasses, expectedG, expectedCyclicOrder;

    if not CF_KF1_IsTargetInput(S1) then
        Error(
            "CF_S2_FastKoikeS3Family1 supports only Koike S3 family 1 with ",
            "G=[72,27]."
        );
    fi;

    if not ForAll(
        S1.input.generatorMatrices,
        matrix -> DeterminantMat(matrix) = 1
    ) then
        Error("The fixed Koike S3 family 1 input must be symplectic.");
    fi;

    gid := S1.quotientId;
    expectedCyclicOrder := 12;

    # Do not trust the SmallGroup label alone.  The specialized weight model
    # is valid only when the projective group is actually S3 x C_n.
    expectedG := DirectProduct(
        SmallGroup(6,1),
        CyclicGroup(expectedCyclicOrder)
    );
    if IsomorphismGroups(expectedG, S1.G) = fail then
        Error(
            "The selected SmallGroup is not isomorphic to S3 x C_",
            expectedCyclicOrder,
            "; the specialized Koike-family-1 S_2 model is not applicable."
        );
    fi;
    expectedG := fail;
    GASMAN("collect");

    models := [];

    CF_SN_EngineDetailPrint("\n1. Exact weight enumeration for the second S3 component\n");
    CF_SN_EngineDetailPrint(
        "Weights are generated directly with det(T)=E(n), then reduced by ",
        "the complete Aut(H)-orbit of the abstract extension character.\n"
    );
    CF_SN_EngineDetailPrint(
        "No expected final class count is hard-coded and no cubic-dimension ",
        "filter is applied at this point.\n"
    );

    splitModel := CF_KF1_PrepareModel(12, true);
    CF_KF1_EnumerateModel(splitModel, [0]);
    Add(models, splitModel);

    nonsplitModel := CF_KF1_PrepareModel(12, false);
    # Keep both labelled nonzero Ext vectors.  Their final merging, if any,
    # is decided only by the complete Aut(H)-character orbit.
    CF_KF1_EnumerateModel(nonsplitModel, [1,2]);
    Add(models, nonsplitModel);

    solutions := [];
    summaries := [];
    totalNormalized := 0;
    totalProjective := 0;
    totalClasses := 0;

    for model in models do
        for representative in model.representatives do
            Add(
                solutions,
                CF_KF1_SolutionFromRepresentative(
                    S1,
                    model,
                    representative
                )
            );
        od;

        Add(
            summaries,
            rec(
                HId := ShallowCopy(model.HId),
                isSplitExtensionModel := model.isSplit,
                determinantNormalizedTupleCount :=
                    model.normalizedTupleCount,
                centralScalarRepresentativeCount :=
                    model.centralScalarCanonicalCount,
                projectiveOrderPassCount :=
                    model.projectiveOrderPassCount,
                exactAutOrbitClassCount :=
                    model.exactAutOrbitClassCount
            )
        );
        totalNormalized := totalNormalized + model.normalizedTupleCount;
        totalProjective := totalProjective + model.projectiveOrderPassCount;
        totalClasses := totalClasses + model.exactAutOrbitClassCount;
    od;

    CF_SN_EngineDetailPrint("\n2. Exact weight summary\n");
    CF_SN_EngineDetailPrint(
        "   Determinant-normalized tuples: ", totalNormalized, "\n"
    );
    CF_SN_EngineDetailPrint(
        "   Exact projective-order passes: ", totalProjective, "\n"
    );
    CF_SN_EngineDetailPrint(
        "   Exact unmarked GL(6)-conjugacy classes: ", totalClasses, "\n"
    );
    CF_SN_EngineDetailPrint("   Matrix representatives returned: ",
          Length(solutions), "\n");

    models := fail;
    GASMAN("collect");

    return rec(
        step1 := S1,
        specializedFastS2 := true,
        specializedCase := "Koike S3 family 1",
        exactGL6ConjugacyDeduplication := true,
        conjugacyConvention :=
            "unmarked GL(6)-conjugacy via the full Aut(H)-orbit of characters",
        ExtRepresentativeCount :=
            S1.ExpectedLiftableRepresentativeCount,
        H2RepresentativeCount :=
            S1.ExpectedLiftableRepresentativeCount,
        liftableRepresentativeCount :=
            S1.ExpectedLiftableRepresentativeCount,
        compatibleLiftableRepresentativeCount :=
            S1.ExpectedLiftableRepresentativeCount,
        solutionExtensions := summaries,
        determinantNormalizedTupleCount := totalNormalized,
        projectiveOrderPassCount := totalProjective,
        solutions := solutions
    );
end;


#############################################################################
# 5. AUTOMATIC S_2 DISPATCH FOR THE SPECIAL [72,27] CASE
#############################################################################

S_2 := function(arg)
    if Length(arg) = 1 and CF_KF1_IsTargetInput(arg[1]) then
        return CF_S2_FastKoikeS3Family1(arg[1]);
    fi;

    if Length(arg) = 1 then
        return CF_V26_S2_BEFORE_KOIKE_F1_PATCH(arg[1]);
    elif Length(arg) = 2 then
        return CF_V26_S2_BEFORE_KOIKE_F1_PATCH(arg[1], arg[2]);
    elif Length(arg) = 3 then
        return CF_V26_S2_BEFORE_KOIKE_F1_PATCH(
            arg[1], arg[2], arg[3]
        );
    fi;

    Error("The liftable S_2 supports one, two, or three arguments.");
end;


#############################################################################
# 6. S_3: DISCARD NEGATIVE-DIMENSION FAMILIES WITHOUT PRINTING THEM
#############################################################################

CF_S3_DiscardNegativeDimensionFamilies := function(arg)
    local S2, options, final, sol, item, i, polynomialContext, GId,
          retainedStep2, basisString, predictedDimension,
          discardedNegativeCount;

    if Length(arg) < 1 or Length(arg) > 2 then
        Error("Use S_3(S2) or S_3(S2, optionsRecord).");
    fi;

    S2 := arg[1];
    if not IsRecord(S2) or not IsBound(S2.solutions) then
        Error("S_3 expects the record returned by S_2.");
    fi;

    if Length(arg) = 2 then
        if not IsRecord(arg[2]) then
            Error("The optional S_3 argument must be an options record.");
        fi;
        options := CF_MergeStep3Options(arg[2]);
    else
        options := CF_DefaultStep3Options();
    fi;

    GId := fail;
    if IsBound(S2.step1) and IsBound(S2.step1.quotientId) then
        GId := ShallowCopy(S2.step1.quotientId);
    fi;

    CF_SN_EngineDetailPrint("\n3. Cubic invariant families\n");
    CF_SN_EngineDetailPrint(
        "Families with dim(V_3)-dim(C_GL6)<0 are neither printed nor ",
        "stored.\n"
    );

    polynomialContext := fail;
    if options.buildPolynomialObjects then
        polynomialContext := CF_PrepareCubicPolynomialContext();
    fi;

    final := [];
    discardedNegativeCount := 0;

    for i in [1 .. Length(S2.solutions)] do
        sol := S2.solutions[i];

        # The specialized S_2 supplies an exact weight-count dimension, so a
        # negative family can be rejected before constructing the 56-dimensional
        # cubic action and its nullspace.
        if IsBound(sol.precomputedCubicInvariantDimension) then
            predictedDimension :=
                sol.precomputedCubicInvariantDimension
                - sol.centralizerDimensionByCharacter;
            if predictedDimension < 0 then
                discardedNegativeCount := discardedNegativeCount + 1;
                if options.garbageCollectEachFamily then
                    GASMAN("collect");
                fi;
                continue;
            fi;
        fi;

        item := CF_Step3FamilyFromSolution(
            sol,
            i,
            options,
            polynomialContext
        );

        if IsBound(sol.precomputedCubicInvariantDimension)
           and item.cubicInvariantDimension
               <> sol.precomputedCubicInvariantDimension then
            Error(
                "The specialized weight count and the exact matrix cubic ",
                "invariant dimension disagree."
            );
        fi;

        if item.expectedModuliDimension < 0 then
            discardedNegativeCount := discardedNegativeCount + 1;
            item := fail;
            if options.garbageCollectEachFamily then
                GASMAN("collect");
            fi;
            continue;
        fi;

        Add(final, item);

        CF_SN_EngineDetailPrint(
            "\n", i, ". Retained representation of ",
            Length(S2.solutions), "\n"
        );
        CF_SN_EngineDetailPrint("   Strict linear group ID: ", sol.HId, "\n");
        CF_SN_EngineDetailPrint(
            "   Represented Ext^1 vectors: ", sol.mergedExtVectors, "\n"
        );
        CF_SN_EngineDetailPrint(
            "   Matrix image order: ", sol.matrixImageOrder, "\n"
        );
        CF_SN_EngineDetailPrint(
            "   Strict cubic invariant dimension: ",
            item.cubicInvariantDimension,
            "\n"
        );
        CF_SN_EngineDetailPrint(
            "   Matrix centralizer dimension: ",
            item.centralizerDimension,
            "\n"
        );
        CF_SN_EngineDetailPrint(
            "   Expected moduli dimension: ",
            item.expectedModuliDimension,
            "\n"
        );

        if options.printPolynomialBasis then
            if item.cubicInvariantBasisStrings = fail then
                Error(
                    "printPolynomialBasis=true requires ",
                    "buildPolynomialStrings=true."
                );
            fi;
            CF_SN_EngineDetailPrint("   Cubic invariant basis:\n");
            for basisString in item.cubicInvariantBasisStrings do
                CF_SN_EngineDetailPrint("      ", basisString, "\n");
            od;
        fi;

        item := fail;
        if options.garbageCollectEachFamily then
            GASMAN("collect");
        fi;
    od;

    if options.retainStep2 then
        retainedStep2 := S2;
    else
        retainedStep2 := fail;
    fi;

    CF_SN_EngineDetailPrint("\n4. Cubic invariant summary\n");
    CF_SN_EngineDetailPrint(
        "   Input representation classes: ", Length(S2.solutions), "\n"
    );
    CF_SN_EngineDetailPrint("   Negative-dimensional families suppressed: ",
          discardedNegativeCount, "\n");
    CF_SN_EngineDetailPrint("   Families retained: ", Length(final), "\n");

    return rec(
        GId := GId,
        step2 := retainedStep2,
        step2Retained := options.retainStep2,
        options := options,
        inputSolutionCount := Length(S2.solutions),
        negativeDimensionDiscardedCount := discardedNegativeCount,
        families := final
    );
end;


S_3 := CF_S3_DiscardNegativeDimensionFamilies;


CF_SN_EngineDetailPrint(
    "Exact S3 weight routine for [72,27] loaded.\n"
);
#############################################################################

CF_SN_S3SpecialPatchInstalled := true;
fi;


# Examples:
# S3Config := CF_SN_S3Configuration();;
# S3Audit := CF_SN_ValidateS3Configuration(S3Config);;
#
# Actual load order: ../gap_functions.g, this directory's shared functions,
# the audited liftable engine, and finally this file.  Then run:
# S3Candidates := CF_SN_RunS3Configuration();;


#############################################################################
## Direct S3 x C24 example
##
## Source: Yang--Yu--Zhu, Example 6.1(3), and article/yyz groups.txt.
## This known action is recorded for the final comparison only.  It is not
## an input to the representation enumeration above.
#############################################################################

CF_SN_S3C24Example := function()
    local diagonalGenerator, transpositionGenerator, generators,
          matrixGroup, groupData, expectedGroup, determinantKernel,
          determinantKernelData, scalarGenerator, strictPreimage,
          strictPreimageData, genericSourceInfo, directTargetInfo,
          genericContainment, cubic, centralizer;

    diagonalGenerator := [
        [ E(8), 0, 0, 0, 0, 0 ],
        [ 0, E(4)^3, 0, 0, 0, 0 ],
        [ 0, 0, -1, 0, 0, 0 ],
        [ 0, 0, 0, 1, 0, 0 ],
        [ 0, 0, 0, 0, E(3), 0 ],
        [ 0, 0, 0, 0, 0, 1 ]
    ];
    transpositionGenerator := [
        [ 1, 0, 0, 0, 0, 0 ],
        [ 0, 1, 0, 0, 0, 0 ],
        [ 0, 0, 1, 0, 0, 0 ],
        [ 0, 0, 0, 1, 0, 0 ],
        [ 0, 0, 0, 0, 0, 1 ],
        [ 0, 0, 0, 0, 1, 0 ]
    ];

    # The six entries below are the multipliers of the six monomials
    # x1^2*x2, x2^2*x3, x3^2*x4, x4^3, x5^3, x6^3.
    if not ForAll([
        diagonalGenerator[1][1]^2 * diagonalGenerator[2][2],
        diagonalGenerator[2][2]^2 * diagonalGenerator[3][3],
        diagonalGenerator[3][3]^2 * diagonalGenerator[4][4],
        diagonalGenerator[4][4]^3,
        diagonalGenerator[5][5]^3,
        diagonalGenerator[6][6]^3
    ], multiplier -> multiplier = 1) then
        Error("The diagonal S3 x C24 generator does not fix the cubic.");
    fi;
    # The second generator fixes the first four monomials and exchanges
    # x5^3 with x6^3.
    if transpositionGenerator^2
       <> IdentityMat(6) then
        Error("The recorded coordinate transposition is invalid.");
    fi;

    generators := [diagonalGenerator, transpositionGenerator];
    matrixGroup := Group(generators);
    groupData := CF_SN_LinearAndProjectiveGroupData(matrixGroup);
    expectedGroup := DirectProduct(
        SmallGroup(6, 1),
        CyclicGroup(24)
    );

    if groupData.linearGroupData.id <> [144, 69]
       or IsomorphismGroups(matrixGroup, expectedGroup) = fail then
        Error("The YYZ matrices should generate S3 x C24.");
    fi;
    if groupData.scalarSubgroupOrder <> 1 then
        Error("The YYZ matrix group should have trivial scalar kernel.");
    fi;
    if groupData.projectiveGroupData.id <> [144, 69]
       or IsomorphismGroups(groupData.projectiveGroup, expectedGroup) = fail then
        Error("The projective image is not S3 x C24.");
    fi;
    if groupData.determinantImageOrder <> 24 then
        Error("The S3 x C24 determinant image should have order 24.");
    fi;

    determinantKernel := Group(Filtered(
        Elements(matrixGroup),
        matrix -> DeterminantMat(matrix) = 1
    ));
    determinantKernelData := CF_GroupIdentificationData(determinantKernel);
    if determinantKernelData.id <> [6, 1] then
        Error("The determinant-one kernel should be S3.");
    fi;

    # The liftable enumeration uses the full strict preimage, which is
    # obtained by adjoining the scalar cubic roots of unity.
    scalarGenerator := E(3) * IdentityMat(6);
    strictPreimage := Group(Concatenation(generators, [scalarGenerator]));
    strictPreimageData := CF_SN_LinearAndProjectiveGroupData(strictPreimage);
    if strictPreimageData.linearGroupData.id <> [432, 464]
       or strictPreimageData.scalarSubgroupOrder <> 3
       or strictPreimageData.projectiveGroupData.id <> [144, 69] then
        Error("The full strict preimage should have ID [432,464].");
    fi;

    genericSourceInfo := PreprocessMatrixGroupStrict(
        CF_SN_S3CorrigendumGenericFullLinearGenerators(),
        36,
        [36, 12]
    );
    directTargetInfo := PreprocessMatrixGroupStrict(
        GeneratorsOfGroup(strictPreimage),
        strictPreimageData.linearGroupData.order,
        strictPreimageData.linearGroupData.id
    );
    genericContainment := SearchEmbeddingStrict(
        genericSourceInfo,
        directTargetInfo,
        rec(
            stop_first := true,
            construct_witness := false,
            try_literal_inclusion := true
        )
    );
    if genericContainment.status <> "embedded" then
        Error(
            "The direct S3 x C24 action does not contain the generic ",
            "S3 x C2 strict linear group."
        );
    fi;

    cubic := CF_CubicInvariantBasis(
        GeneratorsOfGroup(strictPreimage),
        rec(buildPolynomialObjects := false, buildStrings := true)
    );
    centralizer := CF_CentralizerAlgebraBasis(
        GeneratorsOfGroup(strictPreimage),
        false
    );
    if cubic.invariantDimension <> 5
       or centralizer.dimension <> 5 then
        Error("The direct S3 x C24 family should have dimension zero.");
    fi;

    return rec(
        label := "Yang--Yu--Zhu X3'",
        source := "Yang--Yu--Zhu, Example 6.1(3); article/yyz groups.txt",
        symplecticComponent := "corrigendum component",
        genericIndex := 2,
        equation :=
            "x1^2*x2 + x2^2*x3 + x3^2*x4 + x4^3 + x5^3 + x6^3",
        equationTerms := [
            "x1^2*x2", "x2^2*x3", "x3^2*x4",
            "x4^3", "x5^3", "x6^3"
        ],
        matrixGenerators := generators,
        YYZMatrixGenerators := generators,
        linearGroup := matrixGroup,
        linearGroupData := groupData.linearGroupData,
        scalarSubgroupOrder := groupData.scalarSubgroupOrder,
        projectiveGroup := groupData.projectiveGroup,
        projectiveGroupData := groupData.projectiveGroupData,
        determinantImageOrder := groupData.determinantImageOrder,
        determinantKernel := determinantKernel,
        determinantKernelData := determinantKernelData,
        fullStrictPreimage := strictPreimage,
        fullStrictPreimageGenerators :=
            GeneratorsOfGroup(strictPreimage),
        fullStrictPreimageData := strictPreimageData.linearGroupData,
        fullStrictPreimageScalarSubgroupOrder :=
            strictPreimageData.scalarSubgroupOrder,
        cubicMonomialExponents := cubic.monomialExponents,
        cubicInvariantBasisVectors := cubic.coefficientBasis,
        cubicInvariantBasisStrings := cubic.polynomialStrings,
        cubicInvariantDimension := cubic.invariantDimension,
        centralizerDimension := centralizer.dimension,
        expectedModuliDimension :=
            cubic.invariantDimension - centralizer.dimension,
        familyDimension :=
            cubic.invariantDimension - centralizer.dimension,
        YYZStructure := "C8 x (C3^2 : C2)",
        classificationStructure := "S3 x C24",
        genericFullLinearContainmentRequired := true,
        genericFullLinearContainmentVerified := true,
        genericFullLinearContainmentMethod :=
            genericContainment.method,
        strictInvarianceVerified := true,
        enumerationInput := false
    );
end;

##### SOURCE: gap_multiplier_audit.g
#############################################################################
##
## gap_multiplier_audit.g
##
## Exact cohomological audit for the non-abelian projective target groups in
## the small-group enumeration.  This script does not enumerate matrix
## representations.  It verifies that the 3-primary Schur multiplier of
## every current target is trivial.  Hence the Ext^1 classes already used by
## gap_small_nonabelian exhaust H^2(G,C3) for these groups.  Control groups
## are recorded separately and are never added to the classification input.
##
## Run with this directory as the GAP working directory.  The script writes
## one GAP-readable audit, one progress log, and one Markdown summary.
##
#############################################################################

if LoadPackage("smallgrp") = fail then
    Error("The GAP package smallgrp is required.");
fi;
if LoadPackage("cohomolo") = fail then
    Error("The GAP package cohomolo is required.");
fi;

Read("../gap_functions.g");
Read("gap_small_nonabelian_functions.g");

CF_MA_OUTPUT_FILE := "gap_multiplier_audit.out";
CF_MA_LOG_FILE := "gap_multiplier_audit.log";
CF_MA_MARKDOWN_FILE := "gap_small_nonabelian_result.md";
CF_MA_MARKDOWN_BEGIN := "<!-- multiplier-audit:start -->";
CF_MA_MARKDOWN_END := "<!-- multiplier-audit:end -->";


CF_MA_WriteAssignment := function(path, name, value)
    local stream;

    stream := OutputTextFile(path, false);
    if stream = fail then
        Error("Cannot open output file: ", path);
    fi;
    SetPrintFormattingStatus(stream, false);
    PrintTo(stream, name, " :=\n");
    PrintTo(stream, value, ";\n");
    CloseStream(stream);
end;


# Audit trivial GF(3) coefficients; no representations are enumerated.
CF_MA_AuditGroup := function(id, role)
    local G, P, chr, audit;

    G := Image(IsomorphismPermGroup(SmallGroup(id[1], id[2])));
    if Size(G) mod 3 = 0 then
        chr := CHR(
            G,
            3,
            0,
            List(GeneratorsOfGroup(G), g -> [[One(GF(3))]])
        );
        if chr = fail then
            Error("cohomolo failed for SmallGroup(", id, ").");
        fi;
        audit := CF_SN_CohomologyDimensionAudit(G, chr);
        P := SylowSubgroup(G, 3);
    else
        audit := CF_SN_CohomologyDimensionAudit(G);
        P := TrivialSubgroup(G);
    fi;

    if not audit.CohomologyDimensionCheckPassed then
        Error("Universal-coefficient dimension check failed for ", id, ".");
    fi;

    return rec(
        role := role,
        id := id,
        order := Size(G),
        structure := StructureDescription(G),
        abelianInvariants := audit.abelianInvariants,
        sylow3Order := Size(P),
        sylow3Structure := StructureDescription(P),
        multiplier3Invariants := audit.multiplier3Invariants,
        extDimension := audit.ExtAbelianizationDimension,
        h2Dimension := audit.H2Dimension,
        universalCoefficientCheckPassed :=
            audit.CohomologyDimensionCheckPassed
    );
end;


CF_MA_AddDistinct := function(list, value)
    if not value in list then
        Add(list, value);
    fi;
end;


CF_MA_CaseLabels := ["C3", "C2^2", "C4", "S3"];
CF_MA_CaseTargets := [];
CF_MA_TargetIds := [];

for CF_MA_Label in CF_MA_CaseLabels do
    CF_MA_Ids := CF_SN_YYZNonabelianFullGroupIds(CF_MA_Label);
    Add(CF_MA_CaseTargets, rec(label := CF_MA_Label, ids := CF_MA_Ids));
    for CF_MA_Id in CF_MA_Ids do
        CF_MA_AddDistinct(CF_MA_TargetIds, CF_MA_Id);
    od;
od;

CF_MA_LogStream := OutputTextFile(CF_MA_LOG_FILE, false);
if CF_MA_LogStream = fail then
    Error("Cannot open log file: ", CF_MA_LOG_FILE);
fi;
SetPrintFormattingStatus(CF_MA_LogStream, false);
LogTo(CF_MA_LogStream);

Print("Small non-abelian multiplier audit\n");
Print("GAP version: ", GAPInfo.Version, "\n");
Print("Current distinct target count: ", Length(CF_MA_TargetIds), "\n");

CF_MA_CurrentResults := [];
for CF_MA_Position in [1 .. Length(CF_MA_TargetIds)] do
    CF_MA_Id := CF_MA_TargetIds[CF_MA_Position];
    Print(
        CF_MA_Position, "/", Length(CF_MA_TargetIds),
        " current target ", CF_MA_Id, "\n"
    );
    Add(CF_MA_CurrentResults, CF_MA_AuditGroup(CF_MA_Id, "current target"));
od;

# The explicit S3 x C24 example is appended after the representation search.
CF_MA_DirectResult := CF_MA_AuditGroup([144, 69], "direct S3 x C24 example");

# Controls are not targets: [72,12] has zero multiplier 3-part; the four
# abelian groups have nonzero multiplier 3-part in the saved audit.
CF_MA_ControlIds := [[72, 12], [9, 2], [18, 5], [36, 8], [72, 14]];
CF_MA_ControlResults := List(
    CF_MA_ControlIds,
    id -> CF_MA_AuditGroup(id, "control only")
);

CF_MA_AllCurrentMultipliersTrivial := ForAll(
    CF_MA_CurrentResults,
    result -> Length(result.multiplier3Invariants) = 0
);
CF_MA_DirectMultiplierTrivial :=
    Length(CF_MA_DirectResult.multiplier3Invariants) = 0;
CF_MA_AllDimensionChecksPassed := ForAll(
    Concatenation(CF_MA_CurrentResults, [CF_MA_DirectResult], CF_MA_ControlResults),
    result -> result.universalCoefficientCheckPassed
);

if Length(CF_MA_TargetIds) <> 16 then
    Error("The current target list no longer has 16 distinct groups.");
fi;
if not CF_MA_AllCurrentMultipliersTrivial then
    Error("A current target has nontrivial 3-primary Schur multiplier.");
fi;
if not CF_MA_DirectMultiplierTrivial then
    Error("The direct S3 x C24 example has nontrivial multiplier 3-part.");
fi;
if not CF_MA_AllDimensionChecksPassed then
    Error("A universal-coefficient dimension check failed.");
fi;

CF_MA_Result := rec(
    gapVersion := GAPInfo.Version,
    caseTargets := CF_MA_CaseTargets,
    distinctCurrentTargetIds := CF_MA_TargetIds,
    distinctCurrentTargetCount := Length(CF_MA_TargetIds),
    currentResults := CF_MA_CurrentResults,
    directExample := CF_MA_DirectResult,
    controlsNotClassificationInput := CF_MA_ControlResults,
    allCurrentMultiplier3PartsTrivial :=
        CF_MA_AllCurrentMultipliersTrivial,
    directExampleMultiplier3PartTrivial :=
        CF_MA_DirectMultiplierTrivial,
    allUniversalCoefficientDimensionChecksPassed :=
        CF_MA_AllDimensionChecksPassed,
    conclusion :=
        "For every current non-abelian target, H^2(G,C3) is the Ext^1(G_ab,C3) part already enumerated by gap_small_nonabelian."
);

CF_MA_WriteAssignment(CF_MA_OUTPUT_FILE, "MultiplierAuditResult", CF_MA_Result);

# Preserve every report section outside this audit; do not rerun enumeration.
CF_MA_ReportText := StringFile(CF_MA_MARKDOWN_FILE);
if CF_MA_ReportText = fail then
    Error("Cannot read the shared result document: ", CF_MA_MARKDOWN_FILE);
fi;
CF_MA_ReportStart := PositionSublist(CF_MA_ReportText, CF_MA_MARKDOWN_BEGIN);
CF_MA_ReportEnd := PositionSublist(CF_MA_ReportText, CF_MA_MARKDOWN_END);
if CF_MA_ReportStart = fail and CF_MA_ReportEnd = fail then
    CF_MA_ReportPrefix := Concatenation(CF_MA_ReportText, "\n\n");
    CF_MA_ReportSuffix := "\n";
elif CF_MA_ReportStart = fail or CF_MA_ReportEnd = fail
     or CF_MA_ReportEnd < CF_MA_ReportStart then
    Error("The shared result document has an incomplete audit section.");
else
    CF_MA_ReportPrefix := "";
    if CF_MA_ReportStart > 1 then
        CF_MA_ReportPrefix :=
            CF_MA_ReportText{[1 .. CF_MA_ReportStart - 1]};
    fi;
    CF_MA_AfterSection := CF_MA_ReportEnd + Length(CF_MA_MARKDOWN_END);
    CF_MA_ReportSuffix := "";
    if CF_MA_AfterSection <= Length(CF_MA_ReportText) then
        CF_MA_ReportSuffix :=
            CF_MA_ReportText{[CF_MA_AfterSection .. Length(CF_MA_ReportText)]};
    fi;
fi;

CF_MA_MarkdownStream := OutputTextFile(CF_MA_MARKDOWN_FILE, false);
if CF_MA_MarkdownStream = fail then
    Error("Cannot open markdown file: ", CF_MA_MARKDOWN_FILE);
fi;
SetPrintFormattingStatus(CF_MA_MarkdownStream, false);
PrintTo(
    CF_MA_MarkdownStream,
    CF_MA_ReportPrefix, CF_MA_MARKDOWN_BEGIN, "\n",
    "## Multiplier audit\n\n",
    "The audit reads the small non-abelian target IDs from the corresponding\n",
    "functions, retaining first-occurrence order. All 16 distinct targets and the\n",
    "separate `S3 x C24` example have trivial Schur multiplier 3-part.\n",
    "Consequently, their `H^2(G,C3)` is the Ext part already covered by the\n",
    "small non-abelian enumeration. The conclusion is restricted to these targets.\n\n",
    "### Run information\n\n",
    "- GAP version: `", GAPInfo.Version, "`.\n",
    "- Distinct targets: 16; direct example: 1; controls: 5.\n",
    "- Universal-coefficient dimension checks: passed for all 22 records.\n",
    "- GAP-readable data: [gap_multiplier_audit.out](gap_multiplier_audit.out).\n",
    "- Runtime log: [gap_multiplier_audit.log](gap_multiplier_audit.log).\n",
    "- Criterion and scope: [gap_small_nonabelian_script.md#multiplier-audit-and-extension-completeness](gap_small_nonabelian_script.md#multiplier-audit-and-extension-completeness).\n\n",
    "All dimensions below are over `GF(3)`; `[]` means trivial multiplier 3-part.\n\n",
    "### Target groups\n\n",
    "| GAP ID | Structure | Sylow 3-subgroup | Ext dimension | H2 dimension | Multiplier 3-part |\n",
    "| --- | --- | --- | ---: | ---: | --- |\n"
);
for CF_MA_Record in CF_MA_CurrentResults do
    PrintTo(
        CF_MA_MarkdownStream,
        "| `", CF_MA_Record.id, "` | `", CF_MA_Record.structure,
        "` | `", CF_MA_Record.sylow3Structure, "` | ",
        CF_MA_Record.extDimension, " | ", CF_MA_Record.h2Dimension,
        " | `", CF_MA_Record.multiplier3Invariants, "` |\n"
    );
od;
PrintTo(
    CF_MA_MarkdownStream,
    "\n### Direct example\n\n",
    "| GAP ID | Structure | Sylow 3-subgroup | Ext dimension | H2 dimension | Multiplier 3-part |\n",
    "| --- | --- | --- | ---: | ---: | --- |\n",
    "| `", CF_MA_DirectResult.id, "` | `", CF_MA_DirectResult.structure,
    "` | `", CF_MA_DirectResult.sylow3Structure, "` | ",
    CF_MA_DirectResult.extDimension, " | ", CF_MA_DirectResult.h2Dimension,
    " | `", CF_MA_DirectResult.multiplier3Invariants, "` |\n\n",
    "### Controls\n\n",
    "These records are not classification inputs. The excluded target\n",
    "`[72,12]` is a zero-value control; the four abelian groups are nonzero-value\n",
    "controls. These roles describe the saved values, not additional assertions\n",
    "enforced by the script.\n\n",
    "| GAP ID | Structure | Ext dimension | H2 dimension | Multiplier 3-part | Role |\n",
    "| --- | --- | ---: | ---: | --- | --- |\n"
);
for CF_MA_Record in CF_MA_ControlResults do
    PrintTo(
        CF_MA_MarkdownStream,
        "| `", CF_MA_Record.id, "` | `", CF_MA_Record.structure,
        "` | ", CF_MA_Record.extDimension, " | ", CF_MA_Record.h2Dimension,
        " | `", CF_MA_Record.multiplier3Invariants, "` | "
    );
    if Length(CF_MA_Record.multiplier3Invariants) = 0 then
        PrintTo(CF_MA_MarkdownStream, "zero-value control |\n");
    else
        PrintTo(CF_MA_MarkdownStream, "nonzero-value control |\n");
    fi;
od;
PrintTo(
    CF_MA_MarkdownStream,
    "\n### Interpretation\n\n",
    Number(CF_MA_CurrentResults, r -> r.extDimension = 1),
    " target groups have Ext and H2 dimension 1; ",
    Number(CF_MA_CurrentResults, r -> r.extDimension = 0),
    " have dimension 0.\n",
    "The direct example has dimension 1. A vanishing multiplier 3-part removes\n",
    "the non-liftable branch, but does not force every extension to split:\n",
    "nonzero Ext classes can still be liftable without being F-liftable.\n",
    "This audit does not establish geometric realizability or smoothness.\n"
);
PrintTo(CF_MA_MarkdownStream, CF_MA_MARKDOWN_END, CF_MA_ReportSuffix);
CloseStream(CF_MA_MarkdownStream);

Print("All current multiplier 3-parts trivial: true\n");
Print("Direct S3 x C24 multiplier 3-part trivial: true\n");
Print("All universal-coefficient dimension checks passed: true\n");
Print("Output: ", CF_MA_OUTPUT_FILE, "\n");
Print("Readable report: ", CF_MA_MARKDOWN_FILE, "\n");

LogTo();
CloseStream(CF_MA_LogStream);
QUIT_GAP(0);


GAP CODE: SMOOTHNESS TEST

#############################################################################
## Common exact smoothness helpers for invariant cubic families.
##
## The GAP-side helpers require no additional GAP package. Polynomial-ideal
## tests call the external Singular executable, with GNU timeout in the
## recorded WSL runs.  Loading this file only defines functions; source-
## specific entry points prepare candidates, choose bounded searches, and
## write results.  A failed bounded search is never a singularity certificate.
#############################################################################

CF_SNS_JoinStrings := function(strings, separator)
    local answer, i;
    if Length(strings) = 0 then
        return "";
    fi;
    answer := strings[1];
    for i in [2 .. Length(strings)] do
        answer := Concatenation(answer, separator, strings[i]);
    od;
    return answer;
end;


CF_SNS_FindSystemProgram := function(names)
    local name, path;
    for name in names do
        path := Filename(DirectoriesSystemPrograms(), name);
        if path <> fail and IsExecutableFile(path) then
            return path;
        fi;
    od;
    return fail;
end;


CF_SNS_ExternalTools := function()
    return rec(
        singular := CF_SNS_FindSystemProgram(["Singular", "singular"]),
        timeout := CF_SNS_FindSystemProgram(["timeout", "gtimeout"])
    );
end;


CF_SNS_FamilyConductor := function(family)
    local conductor, vector, coefficient;
    conductor := 1;
    for vector in family.cubicInvariantBasisVectors do
        for coefficient in vector do
            if coefficient <> 0 then
                conductor := Lcm(conductor, Conductor(coefficient));
            fi;
        od;
    od;
    return conductor;
end;


CF_SNS_LinearCombinationOfVectors := function(basis, coefficients)
    local answer, i, j;
    if Length(basis) <> Length(coefficients) then
        Error("The basis and coefficient list have different lengths.");
    fi;
    if Length(basis) = 0 then
        return [];
    fi;
    answer := List([1 .. Length(basis[1])], j -> 0);
    for i in [1 .. Length(basis)] do
        for j in [1 .. Length(answer)] do
            answer[j] := answer[j] + coefficients[i] * basis[i][j];
        od;
    od;
    return answer;
end;


CF_SNS_MonomialString := function(exponent)
    local factors, i;
    factors := [];
    for i in [1 .. 6] do
        if exponent[i] = 1 then
            Add(factors, Concatenation("x", String(i)));
        elif exponent[i] > 1 then
            Add(
                factors,
                Concatenation(
                    "x", String(i), "^", String(exponent[i])
                )
            );
        fi;
    od;
    if Length(factors) = 0 then
        return "1";
    fi;
    return CF_SNS_JoinStrings(factors, "*");
end;


CF_SNS_CoefficientVectorToPolynomialString := function(
    vector,
    exponentBasis
)
    local terms, i, coefficient, monomial;
    terms := [];
    for i in [1 .. Length(vector)] do
        coefficient := vector[i];
        if coefficient <> 0 then
            monomial := CF_SNS_MonomialString(exponentBasis[i]);
            if coefficient = 1 then
                Add(terms, monomial);
            elif coefficient = -1 then
                Add(terms, Concatenation("-", monomial));
            else
                Add(
                    terms,
                    Concatenation(
                        "(", String(coefficient), ")*", monomial
                    )
                );
            fi;
        fi;
    od;
    if Length(terms) = 0 then
        return "0";
    fi;
    return CF_SNS_JoinStrings(terms, " + ");
end;


#############################################################################
## Finite-field reduction of one chosen member
#############################################################################

CF_SNS_RationalToPrimeField := function(q, p, field)
    local numerator, denominator;
    numerator := NumeratorRat(q) mod p;
    denominator := DenominatorRat(q) mod p;
    if denominator = 0 then
        return fail;
    fi;
    return (numerator * One(field)) / (denominator * One(field));
end;


CF_SNS_CyclotomicToResidue := function(c, conductor, p)
    local field, root, coefficients, value, i, term;
    if c = 0 then
        return 0;
    fi;
    if (p - 1) mod conductor <> 0 then
        return fail;
    fi;
    field := GF(p);
    if conductor = 1 then
        root := One(field);
    else
        root := Z(p) ^ ((p - 1) / conductor);
    fi;
    coefficients := CoeffsCyc(c, conductor);
    value := Zero(field);
    for i in [1 .. Length(coefficients)] do
        term := CF_SNS_RationalToPrimeField(
            coefficients[i],
            p,
            field
        );
        if term = fail then
            return fail;
        fi;
        value := value + term * root ^ (i - 1);
    od;
    return IntFFE(value);
end;


CF_SNS_FamilyReducesAtPrime := function(family, conductor, p)
    local vector, coefficient;
    for vector in family.cubicInvariantBasisVectors do
        for coefficient in vector do
            if CF_SNS_CyclotomicToResidue(
                coefficient,
                conductor,
                p
            ) = fail then
                return false;
            fi;
        od;
    od;
    return true;
end;


CF_SNS_AdmissibleSplitPrimes := function(family, maxPrimes, maxPrime)
    local conductor, answer, p;
    conductor := CF_SNS_FamilyConductor(family);
    answer := [];
    p := 3;
    while Length(answer) < maxPrimes do
        p := NextPrimeInt(p);
        if p > maxPrime then
            break;
        fi;
        if (p - 1) mod conductor = 0
           and CF_SNS_FamilyReducesAtPrime(
               family,
               conductor,
               p
           ) then
            Add(answer, p);
        fi;
    od;
    return rec(
        conductor := conductor,
        primes := answer
    );
end;


CF_SNS_ReduceCoefficientVector := function(vector, conductor, p)
    local answer, coefficient, residue;
    answer := [];
    for coefficient in vector do
        residue := CF_SNS_CyclotomicToResidue(
            coefficient,
            conductor,
            p
        );
        if residue = fail then
            return fail;
        fi;
        Add(answer, residue);
    od;
    return answer;
end;


CF_SNS_PrepareCandidateMembersAtPrime := function(
    family,
    coefficientCandidates,
    conductor,
    p
)
    local records, coefficients, memberVector, reducedVector;
    records := [];
    for coefficients in coefficientCandidates do
        memberVector := CF_SNS_LinearCombinationOfVectors(
            family.cubicInvariantBasisVectors,
            coefficients
        );
        reducedVector := CF_SNS_ReduceCoefficientVector(
            memberVector,
            conductor,
            p
        );
        if reducedVector <> fail
           and not ForAll(reducedVector, x -> x = 0)
           and PositionProperty(
               records,
               r -> r.reducedVector = reducedVector
           ) = fail then
            Add(
                records,
                rec(
                    coefficients := ShallowCopy(coefficients),
                    memberVector := ShallowCopy(memberVector),
                    reducedVector := reducedVector
                )
            );
        fi;
    od;
    return records;
end;


CF_SNS_FiniteFieldDerivativeString := function(
    reducedVector,
    exponentBasis,
    variableIndex,
    p
)
    local terms, j, exponent, derivativeExponent, coefficient,
          monomial;
    terms := [];
    for j in [1 .. Length(reducedVector)] do
        exponent := exponentBasis[j];
        if reducedVector[j] <> 0
           and exponent[variableIndex] > 0 then
            coefficient :=
                (reducedVector[j] * exponent[variableIndex]) mod p;
            if coefficient <> 0 then
                derivativeExponent := ShallowCopy(exponent);
                derivativeExponent[variableIndex] :=
                    derivativeExponent[variableIndex] - 1;
                monomial := CF_SNS_MonomialString(
                    derivativeExponent
                );
                Add(
                    terms,
                    Concatenation(
                        String(coefficient), "*", monomial
                    )
                );
            fi;
        fi;
    od;
    if Length(terms) = 0 then
        return "0";
    fi;
    return CF_SNS_JoinStrings(terms, "+");
end;


# A homogeneous Jacobian cone of dimension zero has only the origin.
# This finite-field test does not use the characteristic-zero chart loop.
CF_SNS_SingularBatchSmoothnessScript := function(
    memberRecords,
    exponentBasis,
    p
)
    local lines, memberIndex, derivatives, variableIndex, prefix;
    lines := [
        Concatenation(
            "ring r=", String(p),
            ",(x1,x2,x3,x4,x5,x6),dp;"
        ),
        "option(redSB);",
        "int cf_found=0;"
    ];
    for memberIndex in [1 .. Length(memberRecords)] do
        derivatives := List(
            [1 .. 6],
            variableIndex -> CF_SNS_FiniteFieldDerivativeString(
                memberRecords[memberIndex].reducedVector,
                exponentBasis,
                variableIndex,
                p
            )
        );
        prefix := Concatenation("m", String(memberIndex), "_");
        Add(lines, "if (cf_found==0)");
        Add(lines, "{");
        for variableIndex in [1 .. 6] do
            Add(
                lines,
                Concatenation(
                    "poly ", prefix, "d", String(variableIndex),
                    "=", derivatives[variableIndex], ";"
                )
            );
        od;
        Add(
            lines,
            Concatenation(
                "ideal ", prefix, "J=",
                prefix, "d1,", prefix, "d2,", prefix, "d3,",
                prefix, "d4,", prefix, "d5,", prefix, "d6;"
            )
        );
        Add(
            lines,
            Concatenation("ideal ", prefix, "B=std(", prefix, "J);")
        );
        Add(lines, Concatenation("if (dim(", prefix, "B)==0)"));
        Add(lines, "{");
        Add(
            lines,
            Concatenation(
                "print(\"CF_SMOOTH_MEMBER_", String(memberIndex),
                "_END\");"
            )
        );
        Add(lines, Concatenation("cf_found=", String(memberIndex), ";"));
        Add(lines, "}");
        Add(lines, "else");
        Add(lines, "{");
        Add(
            lines,
            Concatenation(
                "print(\"CF_SINGULAR_MEMBER_", String(memberIndex),
                "_END\");"
            )
        );
        Add(lines, "}");
        Add(lines, "}");
    od;
    Add(lines, "if (cf_found==0)");
    Add(lines, "{");
    Add(lines, "print(\"CF_NO_SMOOTH_MEMBER\");");
    Add(lines, "}");
    Add(lines, "print(\"CF_SCRIPT_COMPLETED_OK\");");
    Add(lines, "quit;");
    return CF_SNS_JoinStrings(lines, "\n");
end;


#############################################################################
## External Singular process
#############################################################################

CF_SNS_OutputHasErrorMarker := function(output)
    return PositionSublist(output, "? error occurred") <> fail
        or PositionSublist(output, "syntax error") <> fail
        or PositionSublist(output, "ERROR") <> fail
        or PositionSublist(output, "Error:") <> fail;
end;


# GAP manages these temporary directories and attempts cleanup on exit.
# Relevant output text can be retained by the caller in a result record.
CF_SNS_RunBoundedSingularScript := function(script, tools, timeoutSeconds)
    local tempDirectory, inputFile, outputFile, outputStream,
          exitCode, output, outputHasError;
    if tools.singular = fail or tools.timeout = fail then
        return rec(
            status := "unavailable",
            output := "",
            exitCode := fail
        );
    fi;
    tempDirectory := DirectoryTemporary("cf_sns");
    if tempDirectory = fail then
        return rec(
            status := "temporary_directory_error",
            output := "",
            exitCode := fail
        );
    fi;
    inputFile := Filename(tempDirectory, "input.sing");
    outputFile := Filename(tempDirectory, "output.txt");
    PrintTo(inputFile, script);
    outputStream := OutputTextFile(outputFile, false);
    if outputStream = fail then
        return rec(
            status := "output_file_error",
            output := "",
            exitCode := fail
        );
    fi;
    SetPrintFormattingStatus(outputStream, false);
    exitCode := Process(
        tempDirectory,
        tools.timeout,
        InputTextNone(),
        outputStream,
        [
            "-k",
            "1s",
            Concatenation(String(timeoutSeconds), "s"),
            tools.singular,
            "-q",
            inputFile
        ]
    );
    CloseStream(outputStream);
    if IsExistingFile(outputFile) then
        output := StringFile(outputFile);
    else
        output := "";
    fi;
    outputHasError := CF_SNS_OutputHasErrorMarker(output);
    if exitCode = 0
       and not outputHasError
       and PositionSublist(output, "CF_SCRIPT_COMPLETED_OK") <> fail
       and PositionSublist(output, "CF_SMOOTH_MEMBER_") <> fail then
        return rec(
            status := "smooth",
            output := output,
            exitCode := exitCode
        );
    fi;
    if exitCode = 0
       and not outputHasError
       and PositionSublist(output, "CF_SCRIPT_COMPLETED_OK") <> fail
       and PositionSublist(output, "CF_NO_SMOOTH_MEMBER") <> fail then
        return rec(
            status := "no_smooth_in_batch",
            output := output,
            exitCode := exitCode
        );
    fi;
    if exitCode = 0
       and not outputHasError
       and PositionSublist(output, "CF_SCRIPT_COMPLETED_OK") <> fail then
        return rec(
            status := "completed",
            output := output,
            exitCode := exitCode
        );
    fi;
    return rec(
        status := "timeout_or_error",
        output := output,
        exitCode := exitCode
    );
end;


CF_SNS_FindSmoothMemberIndexInOutput := function(output, count)
    local i, marker;
    for i in [1 .. count] do
        marker := Concatenation(
            "CF_SMOOTH_MEMBER_", String(i), "_END"
        );
        if PositionSublist(output, marker) <> fail then
            return i;
        fi;
    od;
    return fail;
end;


CF_SNS_TestCandidateBatchAtPrime := function(
    family,
    coefficientCandidates,
    conductor,
    p,
    tools,
    timeoutSeconds
)
    local memberRecords, script, run, witnessIndex,
          verificationScript, verificationRun, verificationIndex;
    memberRecords := CF_SNS_PrepareCandidateMembersAtPrime(
        family,
        coefficientCandidates,
        conductor,
        p
    );
    if Length(memberRecords) = 0 then
        return rec(
            status := "no_nonzero_reductions",
            prime := p,
            memberRecords := [],
            witnessIndex := fail,
            witnessVerificationPassed := false,
            output := "",
            exitCode := fail
        );
    fi;
    script := CF_SNS_SingularBatchSmoothnessScript(
        memberRecords,
        family.cubicMonomialExponents,
        p
    );
    run := CF_SNS_RunBoundedSingularScript(
        script,
        tools,
        timeoutSeconds
    );
    witnessIndex := CF_SNS_FindSmoothMemberIndexInOutput(
        run.output,
        Length(memberRecords)
    );
    run.prime := p;
    run.memberRecords := memberRecords;
    run.witnessIndex := witnessIndex;
    run.witnessVerificationPassed := false;
    if run.status = "smooth" and witnessIndex <> fail then
        verificationScript := CF_SNS_SingularBatchSmoothnessScript(
            [memberRecords[witnessIndex]],
            family.cubicMonomialExponents,
            p
        );
        verificationRun := CF_SNS_RunBoundedSingularScript(
            verificationScript,
            tools,
            timeoutSeconds
        );
        verificationIndex := CF_SNS_FindSmoothMemberIndexInOutput(
            verificationRun.output,
            1
        );
        run.witnessVerificationPassed :=
            verificationRun.status = "smooth"
            and verificationIndex = 1;
        if not run.witnessVerificationPassed then
            run.status := "verification_failed";
        fi;
    elif witnessIndex <> fail then
        run.status := "marker_status_mismatch";
    fi;
    return run;
end;


#############################################################################
## Exact GAP evaluation of common singular points
#############################################################################

CF_SNS_EvaluateCubicPartialAtPoint := function(
    coefficientVector,
    exponentBasis,
    variableIndex,
    point
)
    local answer, monomialIndex, exponent, j, term;
    answer := 0;
    for monomialIndex in [1 .. Length(coefficientVector)] do
        if coefficientVector[monomialIndex] <> 0
           and exponentBasis[monomialIndex][variableIndex] > 0 then
            exponent := exponentBasis[monomialIndex];
            term := coefficientVector[monomialIndex]
                * exponent[variableIndex];
            for j in [1 .. 6] do
                if j = variableIndex then
                    if exponent[j] > 1 then
                        term := term * point[j] ^ (exponent[j] - 1);
                    fi;
                elif exponent[j] > 0 then
                    term := term * point[j] ^ exponent[j];
                fi;
            od;
            answer := answer + term;
        fi;
    od;
    return answer;
end;


CF_SNS_PointIsCommonSingularPoint := function(family, point)
    local basisVector, variableIndex;
    for basisVector in family.cubicInvariantBasisVectors do
        for variableIndex in [1 .. 6] do
            if CF_SNS_EvaluateCubicPartialAtPoint(
                basisVector,
                family.cubicMonomialExponents,
                variableIndex,
                point
            ) <> 0 then
                return false;
            fi;
        od;
    od;
    return true;
end;


CF_SNS_FindSmallCommonSingularPointBounded := function(
    family,
    maxSupport,
    maxChecks
)
    local values, checks, found, supportSize, supports, support,
          point, searchTail;
    values := [1, -1, 2, -2, E(3), E(3)^2];
    checks := 0;
    found := fail;
    maxSupport := Minimum(maxSupport, 6);
    for supportSize in [1 .. maxSupport] do
        supports := Combinations([1 .. 6], supportSize);
        for support in supports do
            point := [0, 0, 0, 0, 0, 0];
            point[support[1]] := 1;
            searchTail := function(position)
                local value;
                if found <> fail or checks >= maxChecks then
                    return;
                fi;
                if position > supportSize then
                    checks := checks + 1;
                    if CF_SNS_PointIsCommonSingularPoint(
                        family,
                        point
                    ) then
                        found := ShallowCopy(point);
                    fi;
                    return;
                fi;
                for value in values do
                    point[support[position]] := value;
                    searchTail(position + 1);
                    if found <> fail or checks >= maxChecks then
                        return;
                    fi;
                od;
                point[support[position]] := 0;
            end;
            searchTail(2);
            if found <> fail or checks >= maxChecks then
                break;
            fi;
        od;
        if found <> fail or checks >= maxChecks then
            break;
        fi;
    od;
    return rec(
        point := found,
        checks := checks,
        limitReached := checks >= maxChecks and found = fail
    );
end;


#############################################################################
## Exact characteristic-zero Singular test
#############################################################################

CF_SNS_TrimPolynomialCoefficients := function(coefficients)
    local answer;
    answer := ShallowCopy(coefficients);
    while Length(answer) > 1
          and answer[Length(answer)] = 0 do
        Remove(answer, Length(answer));
    od;
    return answer;
end;


CF_SNS_ExactPolynomialQuotient := function(dividend, divisor)
    local remainder, quotient, shift, factor, i;
    dividend := CF_SNS_TrimPolynomialCoefficients(dividend);
    divisor := CF_SNS_TrimPolynomialCoefficients(divisor);
    if Length(divisor) = 1 and divisor[1] = 0 then
        Error("Polynomial division by zero.");
    fi;
    remainder := ShallowCopy(dividend);
    quotient := List(
        [1 .. Maximum(1, Length(dividend) - Length(divisor) + 1)],
        i -> 0
    );
    while not (Length(remainder) = 1 and remainder[1] = 0)
          and Length(remainder) >= Length(divisor) do
        shift := Length(remainder) - Length(divisor);
        factor := remainder[Length(remainder)]
            / divisor[Length(divisor)];
        quotient[shift + 1] := quotient[shift + 1] + factor;
        for i in [1 .. Length(divisor)] do
            remainder[shift + i] := remainder[shift + i]
                - factor * divisor[i];
        od;
        remainder := CF_SNS_TrimPolynomialCoefficients(remainder);
    od;
    if not (Length(remainder) = 1 and remainder[1] = 0) then
        Error("Expected an exact polynomial quotient.");
    fi;
    return CF_SNS_TrimPolynomialCoefficients(quotient);
end;


CF_SNS_CyclotomicPolynomialCache := [];


CF_SNS_CyclotomicPolynomialCoefficients := function(n)
    local polynomial, properDivisors, d;
    if not IsInt(n) or n < 1 then
        Error("The cyclotomic conductor must be a positive integer.");
    fi;
    if IsBound(CF_SNS_CyclotomicPolynomialCache[n]) then
        return ShallowCopy(CF_SNS_CyclotomicPolynomialCache[n]);
    fi;
    polynomial := Concatenation(
        [-1],
        List([1 .. n - 1], i -> 0),
        [1]
    );
    properDivisors := Filtered(DivisorsInt(n), d -> d < n);
    for d in properDivisors do
        polynomial := CF_SNS_ExactPolynomialQuotient(
            polynomial,
            CF_SNS_CyclotomicPolynomialCoefficients(d)
        );
    od;
    CF_SNS_CyclotomicPolynomialCache[n] := ShallowCopy(polynomial);
    return polynomial;
end;


CF_SNS_PolynomialString := function(coefficients, variableName)
    local terms, i, coefficient, monomial;
    terms := [];
    for i in [1 .. Length(coefficients)] do
        coefficient := coefficients[i];
        if coefficient <> 0 then
            if i = 1 then
                monomial := "1";
            elif i = 2 then
                monomial := variableName;
            else
                monomial := Concatenation(
                    variableName,
                    "^",
                    String(i - 1)
                );
            fi;
            Add(
                terms,
                Concatenation(
                    "(", String(coefficient), ")*", monomial
                )
            );
        fi;
    od;
    if Length(terms) = 0 then
        return "0";
    fi;
    return CF_SNS_JoinStrings(terms, "+");
end;


CF_SNS_CyclotomicCoefficientString := function(coefficient, conductor)
    local coefficients;
    if coefficient = 0 then
        return "0";
    fi;
    if conductor = 1 then
        return String(coefficient);
    fi;
    coefficients := CoeffsCyc(coefficient, conductor);
    return CF_SNS_PolynomialString(coefficients, "a");
end;


CF_SNS_ExactDerivativeString := function(
    coefficientVector,
    exponentBasis,
    variableIndex,
    conductor
)
    local terms, j, exponent, derivativeExponent, coefficient,
          coefficientString, monomial;
    terms := [];
    for j in [1 .. Length(coefficientVector)] do
        exponent := exponentBasis[j];
        if coefficientVector[j] <> 0
           and exponent[variableIndex] > 0 then
            coefficient := coefficientVector[j] * exponent[variableIndex];
            coefficientString := CF_SNS_CyclotomicCoefficientString(
                coefficient,
                conductor
            );
            derivativeExponent := ShallowCopy(exponent);
            derivativeExponent[variableIndex] :=
                derivativeExponent[variableIndex] - 1;
            monomial := CF_SNS_MonomialString(derivativeExponent);
            Add(
                terms,
                Concatenation("(", coefficientString, ")*", monomial)
            );
        fi;
    od;
    if Length(terms) = 0 then
        return "0";
    fi;
    return CF_SNS_JoinStrings(terms, "+");
end;


CF_SNS_ExactRingLines := function(conductor)
    local minpoly;
    if conductor = 1 then
        return [
            "ring r=0,(x1,x2,x3,x4,x5,x6),dp;",
            "option(redSB);"
        ];
    fi;
    minpoly := CF_SNS_PolynomialString(
        CF_SNS_CyclotomicPolynomialCoefficients(conductor),
        "a"
    );
    return [
        "ring r=(0,a),(x1,x2,x3,x4,x5,x6),dp;",
        Concatenation("minpoly=", minpoly, ";"),
        "option(redSB);"
    ];
end;


CF_SNS_ExactMemberSmoothnessScript := function(
    memberVector,
    exponentBasis,
    conductor
)
    local lines, derivatives, variableIndex, chartIndex, prefix;
    lines := CF_SNS_ExactRingLines(conductor);
    derivatives := List(
        [1 .. 6],
        variableIndex -> CF_SNS_ExactDerivativeString(
            memberVector,
            exponentBasis,
            variableIndex,
            conductor
        )
    );
    for variableIndex in [1 .. 6] do
        Add(
            lines,
            Concatenation(
                "poly d", String(variableIndex), "=",
                derivatives[variableIndex], ";"
            )
        );
    od;
    Add(lines, "int cf_singular_chart=0;");
    for chartIndex in [1 .. 6] do
        prefix := Concatenation("c", String(chartIndex), "_");
        Add(lines, "if (cf_singular_chart==0)");
        Add(lines, "{");
        Add(
            lines,
            Concatenation(
                "ideal ", prefix, "J=d1,d2,d3,d4,d5,d6,x",
                String(chartIndex), "-1;"
            )
        );
        Add(
            lines,
            Concatenation("ideal ", prefix, "B=std(", prefix, "J);")
        );
        Add(
            lines,
            Concatenation(
                "poly ", prefix, "n=reduce(1,", prefix, "B);"
            )
        );
        Add(lines, Concatenation("if (", prefix, "n!=0)"));
        Add(lines, "{");
        Add(
            lines,
            Concatenation(
                "print(\"CF_EXACT_SINGULAR_CHART_",
                String(chartIndex), "\");"
            )
        );
        Add(
            lines,
            Concatenation(
                "cf_singular_chart=", String(chartIndex), ";"
            )
        );
        Add(lines, "}");
        Add(lines, "}");
    od;
    Add(lines, "if (cf_singular_chart==0)");
    Add(lines, "{");
    Add(lines, "print(\"CF_EXACT_SMOOTH\");");
    Add(lines, "}");
    Add(lines, "else");
    Add(lines, "{");
    Add(lines, "print(\"CF_EXACT_SINGULAR\");");
    Add(lines, "}");
    Add(lines, "print(\"CF_SCRIPT_COMPLETED_OK\");");
    Add(lines, "quit;");
    return CF_SNS_JoinStrings(lines, "\n");
end;


CF_SNS_FindExactSingularChartInOutput := function(output)
    local i, marker;
    for i in [1 .. 6] do
        marker := Concatenation(
            "CF_EXACT_SINGULAR_CHART_",
            String(i)
        );
        if PositionSublist(output, marker) <> fail then
            return i;
        fi;
    od;
    return fail;
end;


CF_SNS_RunExactMemberTest := function(
    family,
    coefficients,
    tools,
    timeoutSeconds
)
    local conductor, memberVector, script, run, chart;
    if Length(coefficients) <> family.cubicInvariantDimension then
        Error("The exact-test coefficient vector has the wrong length.");
    fi;
    if ForAll(coefficients, x -> x = 0) then
        Error("The zero cubic cannot be tested for smoothness.");
    fi;
    conductor := CF_SNS_FamilyConductor(family);
    memberVector := CF_SNS_LinearCombinationOfVectors(
        family.cubicInvariantBasisVectors,
        coefficients
    );
    script := CF_SNS_ExactMemberSmoothnessScript(
        memberVector,
        family.cubicMonomialExponents,
        conductor
    );
    run := CF_SNS_RunBoundedSingularScript(
        script,
        tools,
        timeoutSeconds
    );
    chart := CF_SNS_FindExactSingularChartInOutput(run.output);
    if run.status = "completed"
       and PositionSublist(run.output, "CF_EXACT_SMOOTH") <> fail then
        run.status := "exact_smooth";
    elif run.status = "completed"
         and PositionSublist(run.output, "CF_EXACT_SINGULAR") <> fail then
        run.status := "exact_singular";
    else
        run.status := "timeout_or_error";
    fi;
    run.coefficients := ShallowCopy(coefficients);
    run.memberVector := ShallowCopy(memberVector);
    run.conductor := conductor;
    run.singularChart := chart;
    return run;
end;


#############################################################################
## Exact common singular locus of the whole invariant space
#############################################################################

# A non-unit chart ideal proves a common point exists over the algebraic
# closure. An empty common locus does not prove a smooth member exists.
CF_SNS_ExactCommonSingularLocusScript := function(family, conductor)
    local lines, derivativeNames, basisIndex, variableIndex,
          derivativeName, derivativeString, chartIndex, prefix;

    lines := CF_SNS_ExactRingLines(conductor);
    derivativeNames := [];
    for basisIndex in [1 .. Length(family.cubicInvariantBasisVectors)] do
        for variableIndex in [1 .. 6] do
            derivativeName := Concatenation(
                "b", String(basisIndex), "d", String(variableIndex)
            );
            derivativeString := CF_SNS_ExactDerivativeString(
                family.cubicInvariantBasisVectors[basisIndex],
                family.cubicMonomialExponents,
                variableIndex,
                conductor
            );
            Add(
                lines,
                Concatenation(
                    "poly ", derivativeName, "=",
                    derivativeString, ";"
                )
            );
            Add(derivativeNames, derivativeName);
        od;
    od;

    Add(lines, "int cf_common_chart=0;");
    for chartIndex in [1 .. 6] do
        prefix := Concatenation("q", String(chartIndex), "_");
        Add(lines, "if (cf_common_chart==0)");
        Add(lines, "{");
        Add(
            lines,
            Concatenation(
                "ideal ", prefix, "J=",
                CF_SNS_JoinStrings(derivativeNames, ","),
                ",x", String(chartIndex), "-1;"
            )
        );
        Add(
            lines,
            Concatenation(
                "ideal ", prefix, "B=std(", prefix, "J);"
            )
        );
        Add(
            lines,
            Concatenation(
                "poly ", prefix, "n=reduce(1,", prefix, "B);"
            )
        );
        Add(lines, Concatenation("if (", prefix, "n!=0)"));
        Add(lines, "{");
        Add(
            lines,
            Concatenation(
                "print(\"CF_EXACT_COMMON_SINGULAR_CHART_",
                String(chartIndex), "\");"
            )
        );
        Add(
            lines,
            Concatenation(
                "cf_common_chart=", String(chartIndex), ";"
            )
        );
        Add(lines, "}");
        Add(lines, "}");
    od;

    Add(lines, "if (cf_common_chart==0)");
    Add(lines, "{");
    Add(lines, "print(\"CF_NO_COMMON_SINGULAR_POINT\");");
    Add(lines, "}");
    Add(lines, "else");
    Add(lines, "{");
    Add(lines, "print(\"CF_EXACT_COMMON_SINGULAR_POINT\");");
    Add(lines, "}");
    Add(lines, "print(\"CF_SCRIPT_COMPLETED_OK\");");
    Add(lines, "quit;");
    return CF_SNS_JoinStrings(lines, "\n");
end;


CF_SNS_FindExactCommonSingularChartInOutput := function(output)
    local chartIndex, marker;

    for chartIndex in [1 .. 6] do
        marker := Concatenation(
            "CF_EXACT_COMMON_SINGULAR_CHART_",
            String(chartIndex)
        );
        if PositionSublist(output, marker) <> fail then
            return chartIndex;
        fi;
    od;
    return fail;
end;


CF_SNS_RunExactCommonSingularLocusTest := function(
    family,
    tools,
    timeoutSeconds
)
    local conductor, script, run, chart;

    conductor := CF_SNS_FamilyConductor(family);
    script := CF_SNS_ExactCommonSingularLocusScript(
        family,
        conductor
    );
    run := CF_SNS_RunBoundedSingularScript(
        script,
        tools,
        timeoutSeconds
    );
    chart := fail;
    if run.status = "completed"
       and PositionSublist(
            run.output,
            "CF_EXACT_COMMON_SINGULAR_POINT"
       ) <> fail then
        run.status := "common_singular_point_exists";
        chart := CF_SNS_FindExactCommonSingularChartInOutput(
            run.output
        );
    elif run.status = "completed"
         and PositionSublist(
              run.output,
              "CF_NO_COMMON_SINGULAR_POINT"
         ) <> fail then
        run.status := "no_common_singular_point";
    else
        run.status := "timeout_or_error";
    fi;
    run.conductor := conductor;
    run.singularChart := chart;
    return run;
end;


#############################################################################
## Deterministic characteristic-zero smooth-member verification
#############################################################################

CF_SMOOTH_AddUniqueVector := function(vectors, vector)
    if Position(vectors, vector) = fail then
        Add(vectors, ShallowCopy(vector));
    fi;
end;


CF_SMOOTH_DeterministicCoefficientVectors := function(dimension, maximum)
    local vectors, i, vector, scale;

    if not IsInt(dimension) or dimension < 1 then
        Error("The invariant-space dimension must be positive.");
    fi;
    if not IsInt(maximum) or maximum < 1 then
        Error("The maximum number of coefficient vectors must be positive.");
    fi;

    vectors := [];
    CF_SMOOTH_AddUniqueVector(
        vectors,
        List([1 .. dimension], i -> i^2 + 1)
    );
    CF_SMOOTH_AddUniqueVector(vectors, List([1 .. dimension], i -> 1));
    CF_SMOOTH_AddUniqueVector(vectors, [1 .. dimension]);
    CF_SMOOTH_AddUniqueVector(
        vectors,
        List([1 .. dimension], i -> (-1)^i * (i^2 + 1))
    );

    scale := 2;
    while Length(vectors) < maximum do
        vector := List(
            [1 .. dimension],
            i -> ((i + scale)^2 + scale) * (-1)^(i * scale)
        );
        CF_SMOOTH_AddUniqueVector(vectors, vector);
        scale := scale + 1;
    od;

    if Length(vectors) > maximum then
        vectors := vectors{[1 .. maximum]};
    fi;
    return vectors;
end;


CF_SMOOTH_CompactExactTrial := function(trial)
    return rec(
        coefficients := ShallowCopy(trial.coefficients),
        status := trial.status,
        exitCode := trial.exitCode,
        singularChart := trial.singularChart
    );
end;


CF_SMOOTH_FindExactSmoothMember := function(
    family,
    tools,
    maximumTrials,
    timeoutSeconds
)
    local coefficientVectors, trials, coefficients, trial, memberVector;

    if not IsBound(family.cubicInvariantDimension)
       or not IsBound(family.cubicInvariantBasisVectors)
       or not IsBound(family.cubicMonomialExponents) then
        Error("The smoothness candidate has incomplete cubic-basis data.");
    fi;
    if Length(family.cubicInvariantBasisVectors)
       <> family.cubicInvariantDimension then
        Error("The invariant-basis dimension is inconsistent.");
    fi;
    if tools.singular = fail or tools.timeout = fail then
        return rec(
            status := "unknown",
            proofType := "Singular or GNU timeout is unavailable",
            trials := []
        );
    fi;

    coefficientVectors := CF_SMOOTH_DeterministicCoefficientVectors(
        family.cubicInvariantDimension,
        maximumTrials
    );
    trials := [];
    for coefficients in coefficientVectors do
        trial := CF_SNS_RunExactMemberTest(
            family,
            coefficients,
            tools,
            timeoutSeconds
        );
        Add(trials, CF_SMOOTH_CompactExactTrial(trial));
        if trial.status = "exact_smooth" then
            memberVector := CF_SNS_LinearCombinationOfVectors(
                family.cubicInvariantBasisVectors,
                coefficients
            );
            return rec(
                status := "smooth",
                proofType :=
                    "an explicit member has empty projective Jacobian locus",
                coefficients := ShallowCopy(coefficients),
                polynomial :=
                    CF_SNS_CoefficientVectorToPolynomialString(
                        memberVector,
                        family.cubicMonomialExponents
                    ),
                trials := trials
            );
        fi;
    od;

    return rec(
        status := "unknown",
        proofType :=
            "no explicit smooth member was certified in the deterministic batch",
        trials := trials
    );
end;

#############################################################################
##
##  gap_small_nonabelian_smoothness.g
##
##  Smoothness screening for the 182 retained small non-abelian candidates.
##
##  This file reads gap_small_nonabelian_data.g.  It does not repeat the
##  representation enumeration.  For each retained candidate it applies, in
##  order:
##
##    1. exact dimension, common-factor, and coordinate-point singularity
##       certificates;
##    2. a deterministic batch of explicit smooth-member tests;
##    3. a bounded search for an exact common singular point of all F_i;
##    4. an exact projective common-Jacobian-locus test;
##    5. the conservative status "unknown" if no certificate is found.
##
##  Only a family-wide exact obstruction produces "singular".  Failure to
##  find a smooth member or a common singular point produces no conclusion.
##  Singular input files are temporary.  The persistent output is written in
##  GAP-oriented form to gap_small_nonabelian_smoothness.log and .out.
##  A smooth status certifies one member; a singular status applies to every
##  member. Later hand proofs do not alter a recorded unknown status.
##
#############################################################################

CF_SNS_Paths := function()
    if IsExistingFile("gap_small_nonabelian_smoothness.g") then
        return rec(
            functionsFile :=
                "gap_smoothness_functions.g",
            inputFile :=
                "../gap_small_nonabelian/gap_small_nonabelian_data.g",
            logFile := "gap_small_nonabelian_smoothness.log",
            outputFile := "gap_small_nonabelian_smoothness.out"
        );
    fi;
    if IsExistingFile(
        Concatenation(
            "gap_classification/gap_smoothness/",
            "gap_small_nonabelian_smoothness.g"
        )
    ) then
        return rec(
            functionsFile := Concatenation(
                "gap_classification/gap_smoothness/",
                "gap_smoothness_functions.g"
            ),
            inputFile := Concatenation(
                "gap_classification/gap_small_nonabelian/",
                "gap_small_nonabelian_data.g"
            ),
            logFile := Concatenation(
                "gap_classification/gap_smoothness/",
                "gap_small_nonabelian_smoothness.log"
            ),
            outputFile := Concatenation(
                "gap_classification/gap_smoothness/",
                "gap_small_nonabelian_smoothness.out"
            )
        );
    fi;
    if IsExistingFile(
        "gap_smoothness/gap_small_nonabelian_smoothness.g"
    ) then
        return rec(
            functionsFile := Concatenation(
                "gap_smoothness/",
                "gap_smoothness_functions.g"
            ),
            inputFile :=
                "gap_small_nonabelian/gap_small_nonabelian_data.g",
            logFile := "gap_smoothness/gap_small_nonabelian_smoothness.log",
            outputFile := "gap_smoothness/gap_small_nonabelian_smoothness.out"
        );
    fi;
    Error(
        "Run from the repository root, gap_classification, or ",
        "gap_classification/gap_smoothness."
    );
end;

CF_SNS_PathRecord := CF_SNS_Paths();

if not IsBound(CF_SNS_RunExactMemberTest)
   or not IsBound(CF_SNS_TestCandidateBatchAtPrime)
   or not IsBound(CF_SNS_FindSmallCommonSingularPointBounded)
   or not IsBound(CF_SNS_RunExactCommonSingularLocusTest) then
    if not IsExistingFile(CF_SNS_PathRecord.functionsFile) then
        Error(
            "Cannot find gap_smoothness_functions.g."
        );
    fi;
    Read(CF_SNS_PathRecord.functionsFile);
fi;

if not IsBound(CF_SNS_INPUT_FILE) then
    CF_SNS_INPUT_FILE := CF_SNS_PathRecord.inputFile;
fi;
if not IsBound(CF_SNS_LOG_FILE) then
    CF_SNS_LOG_FILE := CF_SNS_PathRecord.logFile;
fi;
if not IsBound(CF_SNS_OUTPUT_FILE) then
    CF_SNS_OUTPUT_FILE := CF_SNS_PathRecord.outputFile;
fi;
if not IsBound(CF_SNS_AUTO_RUN) then
    CF_SNS_AUTO_RUN := true;
fi;
if not IsBound(CF_SNS_RUN_OPTIONS) then
    CF_SNS_RUN_OPTIONS := rec();
fi;


#############################################################################
## 1. Options and input checks
#############################################################################

CF_SNS_DefaultOptions := function()
    return rec(
        useFiniteFieldTest := true,
        maxPrimeTrials := 3,
        maxSplitPrimes := 8,
        maxPrime := 10000,
        maxCoefficientCandidates := 32,
        finiteFieldTimeoutSeconds := 30,
        useExactCharacteristicZeroFallback := true,
        maxExactMemberTrials := 6,
        exactMemberTimeoutSeconds := 60,
        useExactCommonSingularLocusTest := true,
        commonLocusTimeoutSeconds := 60,
        maxCommonPointSupport := 4,
        maxCommonPointChecks := 8000,
        singularExecutable := fail,
        timeoutExecutable := fail,
        printProgress := true
    );
end;


CF_SNS_MergeOptions := function(options)
    local merged, name, integerNames, booleanNames;

    if not IsRecord(options) then
        Error("The smoothness options must be a record.");
    fi;

    merged := CF_SNS_DefaultOptions();
    for name in RecNames(options) do
        if not name in RecNames(merged) then
            Error("Unknown smoothness option: ", name, ".");
        fi;
        merged.(name) := options.(name);
    od;

    integerNames := [
        "maxPrimeTrials",
        "maxSplitPrimes",
        "maxPrime",
        "maxCoefficientCandidates",
        "finiteFieldTimeoutSeconds",
        "maxExactMemberTrials",
        "exactMemberTimeoutSeconds",
        "commonLocusTimeoutSeconds",
        "maxCommonPointSupport",
        "maxCommonPointChecks"
    ];
    for name in integerNames do
        if not IsInt(merged.(name)) or merged.(name) < 0 then
            Error("Smoothness option ", name,
                  " must be a nonnegative integer.");
        fi;
    od;

    booleanNames := [
        "useFiniteFieldTest",
        "useExactCharacteristicZeroFallback",
        "useExactCommonSingularLocusTest",
        "printProgress"
    ];
    for name in booleanNames do
        if merged.(name) <> true and merged.(name) <> false then
            Error("Smoothness option ", name, " must be boolean.");
        fi;
    od;

    for name in ["singularExecutable", "timeoutExecutable"] do
        if merged.(name) <> fail and not IsString(merged.(name)) then
            Error("Smoothness option ", name,
                  " must be fail or a path string.");
        fi;
    od;

    if merged.maxPrime < 5 then
        Error("Smoothness option maxPrime must be at least 5.");
    fi;
    if merged.maxCoefficientCandidates < 1 then
        Error("maxCoefficientCandidates must be positive.");
    fi;
    if merged.maxCommonPointSupport > 6 then
        Error("maxCommonPointSupport cannot exceed 6.");
    fi;

    return merged;
end;


CF_SNS_ValidateCandidate := function(candidate)
    local required, name, basis, exponents, vector, exponent;

    if not IsRecord(candidate) then
        Error("A smoothness candidate must be a record.");
    fi;

    required := [
        "candidateNumber",
        "symplecticPart",
        "componentIndex",
        "projectiveGId",
        "linearGId",
        "cubicMonomialExponents",
        "cubicInvariantBasisVectors",
        "cubicInvariantDimension",
        "centralizerDimension",
        "expectedModuliDimension",
        "genericIndex",
        "genericFullLinearContainmentVerified",
        "gonzalezRestrictionApplied",
        "gonzalezPassed",
        "isDirectKnownCase"
    ];
    for name in required do
        if not IsBound(candidate.(name)) then
            Error("Candidate record has no component ", name, ".");
        fi;
    od;

    basis := candidate.cubicInvariantBasisVectors;
    exponents := candidate.cubicMonomialExponents;
    if Length(basis) <> candidate.cubicInvariantDimension then
        Error("The retained invariant-basis dimension is inconsistent.");
    fi;
    if Length(basis) = 0 then
        Error("The zero-dimensional cubic space is not a smoothness candidate.");
    fi;

    for vector in basis do
        if Length(vector) <> Length(exponents) then
            Error("An invariant basis vector has the wrong length.");
        fi;
    od;
    for exponent in exponents do
        if Length(exponent) <> 6 or Sum(exponent) <> 3
           or ForAny(exponent, x -> not IsInt(x) or x < 0) then
            Error("The cubic monomial exponent list is invalid.");
        fi;
    od;

    if candidate.expectedModuliDimension
       <> candidate.cubicInvariantDimension
          - candidate.centralizerDimension then
        Error("The stored family dimension is inconsistent.");
    fi;
    if candidate.genericFullLinearContainmentVerified <> true then
        Error("The candidate has not passed the required containment check.");
    fi;
    if candidate.gonzalezRestrictionApplied <> true
       or candidate.gonzalezPassed <> true then
        Error("The candidate has not passed the Gonzalez restriction.");
    fi;

    return true;
end;


CF_SNS_ValidateCandidateList := function(candidates)
    local candidateNumbers, candidate;

    if not IsList(candidates) or Length(candidates) = 0 then
        Error("The retained candidate input must be a nonempty list.");
    fi;
    candidateNumbers := [];
    for candidate in candidates do
        CF_SNS_ValidateCandidate(candidate);
        Add(candidateNumbers, candidate.candidateNumber);
    od;
    if candidateNumbers <> Set(candidateNumbers) then
        Error(
            "Candidate numbers must be unique and occur in increasing ",
            "retained order."
        );
    fi;
    return true;
end;


CF_SNS_ResolveTools := function(options)
    local tools, lowerTimeoutPath;

    tools := CF_SNS_ExternalTools();

    # Windows ships an unrelated interactive command named timeout.exe.
    # The inherited Singular wrapper needs the GNU timeout interface, so do
    # not accept the System32 program found by automatic PATH lookup.
    if tools.timeout <> fail then
        lowerTimeoutPath := LowercaseString(tools.timeout);
        if PositionSublist(
            lowerTimeoutPath,
            "windows/system32/timeout"
        ) <> fail
        or PositionSublist(
            lowerTimeoutPath,
            "windows\\system32\\timeout"
        ) <> fail then
            tools.timeout := fail;
        fi;
    fi;

    if options.singularExecutable <> fail then
        if not IsExecutableFile(options.singularExecutable) then
            Error("The configured Singular file is not executable: ",
                  options.singularExecutable, ".");
        fi;
        tools.singular := options.singularExecutable;
    fi;

    if options.timeoutExecutable <> fail then
        if not IsExecutableFile(options.timeoutExecutable) then
            Error("The configured timeout file is not executable: ",
                  options.timeoutExecutable, ".");
        fi;
        tools.timeout := options.timeoutExecutable;
        lowerTimeoutPath := LowercaseString(tools.timeout);
        if PositionSublist(
            lowerTimeoutPath,
            "windows/system32/timeout"
        ) <> fail
        or PositionSublist(
            lowerTimeoutPath,
            "windows\\system32\\timeout"
        ) <> fail then
            Error("Windows System32 timeout.exe is not GNU timeout.");
        fi;
    fi;

    return tools;
end;


#############################################################################
## 2. Exact GAP obstructions and deterministic coefficient batches
#############################################################################

CF_SNS_LinearVariablesInFamily := function(candidate)
    local answer, variableIndex, maximumExponent, basisVector,
          monomialIndex;

    CF_SNS_ValidateCandidate(candidate);
    answer := [];

    for variableIndex in [1 .. 6] do
        maximumExponent := 0;
        for basisVector in candidate.cubicInvariantBasisVectors do
            for monomialIndex in
                [1 .. Length(candidate.cubicMonomialExponents)] do
                if basisVector[monomialIndex] <> 0 then
                    maximumExponent := Maximum(
                        maximumExponent,
                        candidate.cubicMonomialExponents[
                            monomialIndex
                        ][variableIndex]
                    );
                fi;
            od;
        od;
        if maximumExponent <= 1 then
            Add(answer, variableIndex);
        fi;
    od;

    return answer;
end;


CF_SNS_CoordinatePoint := function(variableIndex)
    local point;

    if not IsInt(variableIndex)
       or variableIndex < 1 or variableIndex > 6 then
        Error("A coordinate-point index must lie in [1..6].");
    fi;

    point := [0, 0, 0, 0, 0, 0];
    point[variableIndex] := 1;
    return point;
end;


CF_SNS_GuessCoefficients := function(dimension)
    if not IsInt(dimension) or dimension < 1 then
        Error("The invariant cubic dimension must be positive.");
    fi;
    return List([1 .. dimension], i -> i * i + 1);
end;


CF_SNS_AddUniqueCoefficientVector := function(candidates, vector)
    if Length(vector) = 0 or ForAll(vector, x -> x = 0) then
        return;
    fi;
    if Position(candidates, vector) = fail then
        Add(candidates, ShallowCopy(vector));
    fi;
end;


# A one-dimensional space needs only [1]. Otherwise begin with i^2+1 and
# preserve the fixed order of dense, sparse, and fixed-seed integer vectors.
CF_SNS_CoefficientCandidates := function(dimension, maximum)
    local candidates, vector, i, j, middle, seed, attempt, value;

    if not IsInt(dimension) or dimension < 1 then
        Error("The invariant cubic dimension must be positive.");
    fi;
    if not IsInt(maximum) or maximum < 1 then
        Error("The maximum number of coefficient candidates must be positive.");
    fi;
    if dimension = 1 then
        return [[1]];
    fi;

    candidates := [];
    CF_SNS_AddUniqueCoefficientVector(
        candidates,
        CF_SNS_GuessCoefficients(dimension)
    );
    CF_SNS_AddUniqueCoefficientVector(
        candidates,
        List([1 .. dimension], i -> 1)
    );
    CF_SNS_AddUniqueCoefficientVector(
        candidates,
        List([1 .. dimension], i -> i)
    );
    CF_SNS_AddUniqueCoefficientVector(
        candidates,
        List([1 .. dimension], i -> (-1) ^ (i - 1) * i)
    );

    if dimension > 1 then
        middle := QuoInt(dimension + 1, 2);
        vector := List([1 .. dimension], i -> 0);
        vector[1] := 1;
        vector[middle] := -1;
        vector[dimension] := 3;
        CF_SNS_AddUniqueCoefficientVector(candidates, vector);
    fi;

    for i in [1 .. dimension] do
        vector := List([1 .. dimension], j -> 0);
        vector[i] := 1;
        CF_SNS_AddUniqueCoefficientVector(candidates, vector);
        if Length(candidates) >= maximum then
            return candidates{[1 .. maximum]};
        fi;
    od;

    if dimension > 1 then
        for i in [1 .. dimension - 1] do
            for j in [i + 1 .. dimension] do
                vector := List([1 .. dimension], k -> 0);
                vector[i] := 1;
                vector[j] := 1;
                CF_SNS_AddUniqueCoefficientVector(candidates, vector);
                if Length(candidates) >= maximum then
                    return candidates{[1 .. maximum]};
                fi;
                vector[j] := -1;
                CF_SNS_AddUniqueCoefficientVector(candidates, vector);
                if Length(candidates) >= maximum then
                    return candidates{[1 .. maximum]};
                fi;
            od;
        od;
    fi;

    seed := 104729 + 97 * dimension;
    attempt := 1;
    while Length(candidates) < maximum
          and attempt <= 20 * maximum + 200 do
        vector := [];
        for i in [1 .. dimension] do
            seed := (1103515245 * seed + 12345) mod 2147483647;
            value := (seed mod 23) - 11;
            if value = 0 then
                value := ((i + attempt) mod 7) + 1;
            fi;
            Add(vector, value);
        od;
        CF_SNS_AddUniqueCoefficientVector(candidates, vector);
        attempt := attempt + 1;
    od;

    return candidates;
end;


CF_SNS_CommonMonomialFactor := function(candidate)
    local minimumExponents, foundTerm, vector, monomialIndex,
          exponent, variableIndex;

    minimumExponents := [3, 3, 3, 3, 3, 3];
    foundTerm := false;
    for vector in candidate.cubicInvariantBasisVectors do
        for monomialIndex in [1 .. Length(vector)] do
            if vector[monomialIndex] <> 0 then
                foundTerm := true;
                exponent := candidate.cubicMonomialExponents[monomialIndex];
                for variableIndex in [1 .. 6] do
                    minimumExponents[variableIndex] := Minimum(
                        minimumExponents[variableIndex],
                        exponent[variableIndex]
                    );
                od;
            fi;
        od;
    od;

    if not foundTerm or Sum(minimumExponents) = 0 then
        return fail;
    fi;
    return rec(
        exponents := minimumExponents,
        factor := CF_SNS_MonomialString(minimumExponents)
    );
end;


CF_SNS_MemberData := function(candidate, coefficients)
    local vector;

    if Length(coefficients) <> candidate.cubicInvariantDimension then
        Error("The guessed coefficient vector has the wrong length.");
    fi;
    if ForAll(coefficients, x -> x = 0) then
        Error("The guessed cubic cannot be zero.");
    fi;

    vector := CF_SNS_LinearCombinationOfVectors(
        candidate.cubicInvariantBasisVectors,
        coefficients
    );
    return rec(
        coefficients := ShallowCopy(coefficients),
        monomialCoefficients := vector,
        polynomial := CF_SNS_CoefficientVectorToPolynomialString(
            vector,
            candidate.cubicMonomialExponents
        )
    );
end;


#############################################################################
## 3. Singular tests for chosen members
#############################################################################

# Keep the relevant output text inside GAP-readable records, not as a
# separate permanent Singular transcript file.
CF_SNS_CompactTrial := function(test)
    local answer;

    answer := rec(status := test.status);
    if IsBound(test.exitCode) then
        answer.exitCode := test.exitCode;
    fi;
    if IsBound(test.prime) then
        answer.prime := test.prime;
    fi;
    if IsBound(test.witnessIndex) then
        answer.witnessIndex := test.witnessIndex;
    fi;
    if IsBound(test.witnessVerificationPassed) then
        answer.witnessVerificationPassed :=
            test.witnessVerificationPassed;
    fi;
    if IsBound(test.singularChart) then
        answer.singularChart := test.singularChart;
    fi;
    if IsBound(test.conductor) then
        answer.coefficientFieldConductor := test.conductor;
    fi;
    if IsBound(test.output) then
        answer.singularOutput := test.output;
    fi;
    if IsBound(test.memberRecords) then
        answer.numberOfMembersTested := Length(test.memberRecords);
    fi;
    return answer;
end;


CF_SNS_TestCandidateMembers := function(
    candidate,
    coefficientCandidates,
    tools,
    options
)
    local member, primeData, primeCount, primeIndex, p, test,
          finiteFieldTrials, exactTrials, exactCount, exactIndex,
          exactTest, witnessRecord;

    if Length(coefficientCandidates) = 0 then
        Error("At least one coefficient candidate is required.");
    fi;
    finiteFieldTrials := [];
    exactTrials := [];

    if tools.singular = fail or tools.timeout = fail then
        return rec(
            status := "unavailable",
            method := "none",
            coefficientCandidates := ShallowCopy(coefficientCandidates),
            finiteFieldTrials := [],
            exactTrials := []
        );
    fi;

    primeData := CF_SNS_AdmissibleSplitPrimes(
        candidate,
        options.maxSplitPrimes,
        options.maxPrime
    );
    if options.useFiniteFieldTest then
        primeCount := Minimum(
            options.maxPrimeTrials,
            Length(primeData.primes)
        );

        if primeCount > 0 then
            for primeIndex in [1 .. primeCount] do
                p := primeData.primes[primeIndex];
                test := CF_SNS_TestCandidateBatchAtPrime(
                    candidate,
                    coefficientCandidates,
                    primeData.conductor,
                    p,
                    tools,
                    options.finiteFieldTimeoutSeconds
                );
                Add(finiteFieldTrials, CF_SNS_CompactTrial(test));

                if test.status = "smooth"
                   and test.witnessIndex <> fail
                   and IsBound(test.witnessVerificationPassed)
                   and test.witnessVerificationPassed then
                    witnessRecord := test.memberRecords[test.witnessIndex];
                    member := CF_SNS_MemberData(
                        candidate,
                        witnessRecord.coefficients
                    );
                    return rec(
                        status := "smooth",
                        method := "smooth reduction at a good split prime",
                        member := member,
                        witnessPrime := p,
                        coefficientFieldConductor := primeData.conductor,
                        coefficientCandidates :=
                            ShallowCopy(coefficientCandidates),
                        finiteFieldTrials := finiteFieldTrials,
                        exactTrials := exactTrials
                    );
                fi;
            od;
        fi;
    fi;

    if options.useExactCharacteristicZeroFallback then
        exactCount := Minimum(
            options.maxExactMemberTrials,
            Length(coefficientCandidates)
        );
        if exactCount > 0 then
            for exactIndex in [1 .. exactCount] do
                exactTest := CF_SNS_RunExactMemberTest(
                    candidate,
                    coefficientCandidates[exactIndex],
                    tools,
                    options.exactMemberTimeoutSeconds
                );
                Add(
                    exactTrials,
                    rec(
                        coefficients := ShallowCopy(
                            coefficientCandidates[exactIndex]
                        ),
                        trial := CF_SNS_CompactTrial(exactTest)
                    )
                );
                if exactTest.status = "exact_smooth" then
                    member := CF_SNS_MemberData(
                        candidate,
                        coefficientCandidates[exactIndex]
                    );
                    return rec(
                        status := "smooth",
                        method :=
                            "exact characteristic-zero six-chart Jacobian test",
                        member := member,
                        coefficientFieldConductor := exactTest.conductor,
                        coefficientCandidates :=
                            ShallowCopy(coefficientCandidates),
                        finiteFieldTrials := finiteFieldTrials,
                        exactTrials := exactTrials
                    );
                fi;
            od;
        fi;
    fi;

    return rec(
        status := "no_smooth_witness",
        method := "deterministic coefficient batch",
        coefficientFieldConductor := primeData.conductor,
        coefficientCandidates := ShallowCopy(coefficientCandidates),
        finiteFieldTrials := finiteFieldTrials,
        exactTrials := exactTrials
    );
end;


CF_SNS_TestGuessedMember := function(
    candidate,
    coefficients,
    tools,
    options
)
    local result;

    result := CF_SNS_TestCandidateMembers(
        candidate,
        [coefficients],
        tools,
        options
    );
    if not IsBound(result.member) then
        result.member := CF_SNS_MemberData(candidate, coefficients);
    fi;
    return result;
end;


#############################################################################
## 4. Classification of one candidate
#############################################################################

CF_SNS_NewResult := function(candidate)
    local result;

    result := rec(
        candidateNumber := candidate.candidateNumber,
        symplecticPart := candidate.symplecticPart,
        componentIndex := candidate.componentIndex,
        projectiveGId := ShallowCopy(candidate.projectiveGId),
        linearGId := ShallowCopy(candidate.linearGId),
        genericIndex := candidate.genericIndex,
        isDirectKnownCase := candidate.isDirectKnownCase,
        cubicInvariantDimension := candidate.cubicInvariantDimension,
        centralizerDimension := candidate.centralizerDimension,
        familyDimension := candidate.expectedModuliDimension
    );
    if IsBound(candidate.componentLabel) then
        result.componentLabel := candidate.componentLabel;
    fi;
    if IsBound(candidate.familyIndexWithinCase) then
        result.familyIndexWithinCase :=
            candidate.familyIndexWithinCase;
    fi;
    if IsBound(candidate.determinantImageOrder) then
        result.determinantImageOrder := candidate.determinantImageOrder;
    fi;
    return result;
end;


CF_SNS_ClassifyCandidate := function(candidate, tools, options)
    local result, commonFactor, linearVariables, point,
          coefficientCandidates, firstMember, memberTest, commonPointData,
          exactCommonLocusTest;

    CF_SNS_ValidateCandidate(candidate);
    result := CF_SNS_NewResult(candidate);

    if candidate.cubicInvariantDimension
       < candidate.centralizerDimension then
        result.status := "singular";
        result.proofType :=
            "the invariant-space dimension is smaller than the matrix-centralizer dimension";
        result.invariantDimension := candidate.cubicInvariantDimension;
        result.centralizerDimension := candidate.centralizerDimension;
        result.guessedMemberTest := rec(status := "not_run");
        return result;
    fi;

    commonFactor := CF_SNS_CommonMonomialFactor(candidate);
    if commonFactor <> fail then
        result.status := "singular";
        result.proofType :=
            "every invariant cubic has a nonconstant common monomial factor";
        result.commonMonomialFactor := commonFactor.factor;
        result.commonMonomialFactorExponents := commonFactor.exponents;
        result.guessedMemberTest := rec(status := "not_run");
        return result;
    fi;

    linearVariables := CF_SNS_LinearVariablesInFamily(candidate);
    if Length(linearVariables) > 0 then
        point := CF_SNS_CoordinatePoint(linearVariables[1]);
        if not CF_SNS_PointIsCommonSingularPoint(candidate, point) then
            Error("The coordinate-point singularity certificate failed.");
        fi;
        result.status := "singular";
        result.proofType :=
            "a variable has exponent at most one throughout the family";
        result.linearVariables := linearVariables;
        result.commonSingularPoint := point;
        result.guessedMemberTest := rec(status := "not_run");
        return result;
    fi;

    coefficientCandidates := CF_SNS_CoefficientCandidates(
        candidate.cubicInvariantDimension,
        options.maxCoefficientCandidates
    );
    firstMember := CF_SNS_MemberData(
        candidate,
        coefficientCandidates[1]
    );
    memberTest := CF_SNS_TestCandidateMembers(
        candidate,
        coefficientCandidates,
        tools,
        options
    );

    if memberTest.status = "smooth" then
        result.status := "smooth";
        result.proofType :=
            "an explicit member of the invariant cubic family is smooth";
        result.guessedCoefficients :=
            memberTest.member.coefficients;
        result.smoothPolynomial := memberTest.member.polynomial;
        result.testedCoefficientCandidates := coefficientCandidates;
        result.guessedMemberTest := memberTest;
        return result;
    fi;

    exactCommonLocusTest := rec(status := "not_run");
    commonPointData := CF_SNS_FindSmallCommonSingularPointBounded(
        candidate,
        options.maxCommonPointSupport,
        options.maxCommonPointChecks
    );
    if commonPointData.point <> fail then
        if not CF_SNS_PointIsCommonSingularPoint(
            candidate,
            commonPointData.point
        ) then
            Error("The recorded common singular point failed rechecking.");
        fi;
        result.status := "singular";
        result.proofType :=
            "an exact common singular point was found for the invariant basis";
        result.commonSingularPoint := commonPointData.point;
        result.commonPointChecks := commonPointData.checks;
        result.guessedCoefficients := firstMember.coefficients;
        result.guessedPolynomial := firstMember.polynomial;
        result.testedCoefficientCandidates := coefficientCandidates;
        result.guessedMemberTest := memberTest;
        return result;
    fi;

    if options.useExactCommonSingularLocusTest then
        if tools.singular = fail or tools.timeout = fail then
            exactCommonLocusTest := rec(status := "unavailable");
        else
            exactCommonLocusTest :=
                CF_SNS_RunExactCommonSingularLocusTest(
                    candidate,
                    tools,
                    options.commonLocusTimeoutSeconds
                );
        fi;
        if exactCommonLocusTest.status
           = "common_singular_point_exists" then
            result.status := "singular";
            result.proofType :=
                "the invariant basis has a nonempty exact common projective Jacobian locus";
            result.commonSingularChart :=
                exactCommonLocusTest.singularChart;
            result.exactCommonLocusTest :=
                CF_SNS_CompactTrial(exactCommonLocusTest);
            result.guessedCoefficients := firstMember.coefficients;
            result.guessedPolynomial := firstMember.polynomial;
            result.testedCoefficientCandidates := coefficientCandidates;
            result.guessedMemberTest := memberTest;
            return result;
        fi;
    fi;

    result.status := "unknown";
    result.proofType :=
        "no smooth member or family-wide singularity certificate was found";
    result.guessedCoefficients := firstMember.coefficients;
    result.guessedPolynomial := firstMember.polynomial;
    result.testedCoefficientCandidates := coefficientCandidates;
    result.guessedMemberTest := memberTest;
    result.exactCommonLocusTest :=
        CF_SNS_CompactTrial(exactCommonLocusTest);
    result.commonPointChecks := commonPointData.checks;
    result.commonPointLimitReached := commonPointData.limitReached;
    return result;
end;


#############################################################################
## 5. Log and GAP-oriented output
#############################################################################

CF_SNS_Log := function(arg)
    local item;
    for item in arg do
        Print(item);
        AppendTo(CF_SNS_LOG_FILE, item);
    od;
end;


CF_SNS_CountProofTypes := function(results)
    local counts, result, position;

    counts := [];
    for result in results do
        position := PositionProperty(
            counts,
            item -> item.proofType = result.proofType
        );
        if position = fail then
            Add(
                counts,
                rec(proofType := result.proofType, count := 1)
            );
        else
            counts[position].count := counts[position].count + 1;
        fi;
    od;
    return counts;
end;


CF_SNS_CandidateNumbersWithStatus := function(results, status)
    return List(
        Filtered(results, result -> result.status = status),
        result -> result.candidateNumber
    );
end;


CF_SNS_Run := function(candidates, runOptions)
    local options, tools, startTime, results, candidate, result,
          position, candidateStartTime, run, smoothCount, singularCount,
          unknownCount, proofTypeCounts, sourceSummary, sourceRecord,
          outputStream, methodIndex;

    CF_SNS_ValidateCandidateList(candidates);

    options := CF_SNS_MergeOptions(runOptions);
    tools := CF_SNS_ResolveTools(options);
    startTime := Runtime();
    results := [];
    sourceSummary := fail;
    sourceRecord := fail;
    if IsBoundGlobal("SmallNonabelianResultSummary") then
        sourceSummary := ShallowCopy(
            ValueGlobal("SmallNonabelianResultSummary")
        );
    fi;
    if IsBoundGlobal("SmallNonabelianSourceRecord") then
        sourceRecord := ShallowCopy(
            ValueGlobal("SmallNonabelianSourceRecord")
        );
    fi;

    PrintTo(
        CF_SNS_LOG_FILE,
        "Small non-abelian smoothness screening log\n\n",
        "Run configuration\n",
        "Environment: WSL (Ubuntu)\n",
        "GAP version: ", GAPInfo.Version, "\n",
        "Input file: ", CF_SNS_INPUT_FILE, "\n",
        "Retained candidates: ", Length(candidates), "\n",
        "Deterministic coefficient vectors per family: at most ",
        options.maxCoefficientCandidates, "\n",
        "Good split primes per family: at most ",
        options.maxPrimeTrials, "\n",
        "Exact characteristic-zero members per family: at most ",
        options.maxExactMemberTrials, "\n",
        "Bounded common-point checks per family: at most ",
        options.maxCommonPointChecks, "\n",
        "Exact common Jacobian locus test: ",
        options.useExactCommonSingularLocusTest,
        "; timeout ", options.commonLocusTimeoutSeconds, " s\n",
        "Singular: ", tools.singular, "\n",
        "GNU timeout: ", tools.timeout, "\n"
    );
    if sourceSummary <> fail then
        AppendTo(
            CF_SNS_LOG_FILE,
            "Enumeration input: raw ", sourceSummary.rawCount,
            ", Gonzalez rejected ", sourceSummary.rejectedCount,
            ", retained ", sourceSummary.retainedCount, "\n"
        );
    fi;
    AppendTo(CF_SNS_LOG_FILE, "\nProgress\n");

    if tools.singular = fail or tools.timeout = fail then
        CF_SNS_Log(
            "Singular tests are unavailable; exact GAP certificates will ",
            "still be attempted.\n"
        );
    fi;

    for position in [1 .. Length(candidates)] do
        candidate := candidates[position];
        candidateStartTime := Runtime();
        result := CF_SNS_ClassifyCandidate(candidate, tools, options);
        Add(results, result);
        if options.printProgress then
            CF_SNS_Log(
                position, ". Candidate ", candidate.candidateNumber,
                " (", candidate.symplecticPart, ", projective ",
                String(candidate.projectiveGId), "): ", result.status,
                "; proof = ", result.proofType,
                "; elapsed ", Runtime() - candidateStartTime, " ms\n"
            );
        fi;
    od;

    smoothCount := Number(results, r -> r.status = "smooth");
    singularCount := Number(results, r -> r.status = "singular");
    unknownCount := Number(results, r -> r.status = "unknown");
    proofTypeCounts := CF_SNS_CountProofTypes(results);

    run := rec(
        schemaVersion := 3,
        sourceDataFile := CF_SNS_INPUT_FILE,
        sourceEnumerationSummary := sourceSummary,
        sourceEnumerationRecord := sourceRecord,
        coefficientRule :=
            "deterministic ordered batch beginning with [i^2+1 : i=1..d]",
        classificationConvention := rec(
            smooth :=
                "an explicit smooth member, hence a generically smooth family",
            singular :=
                "a singularity certificate valid for every family member",
            unknown := "neither certificate was found"
        ),
        unknownFollowUp :=
            "the retained unknown families will be verified separately by hand to be singular",
        options := options,
        externalTools := rec(
            environment := "WSL (Ubuntu)",
            gapVersion := GAPInfo.Version,
            singular := tools.singular,
            timeout := tools.timeout
        ),
        numberOfCandidates := Length(candidates),
        smoothCount := smoothCount,
        singularCount := singularCount,
        unknownCount := unknownCount,
        smoothCandidateNumbers :=
            CF_SNS_CandidateNumbersWithStatus(results, "smooth"),
        singularCandidateNumbers :=
            CF_SNS_CandidateNumbersWithStatus(results, "singular"),
        unknownCandidateNumbers :=
            CF_SNS_CandidateNumbersWithStatus(results, "unknown"),
        proofTypeCounts := proofTypeCounts,
        runtimeMilliseconds := Runtime() - startTime,
        results := results
    );

    outputStream := OutputTextFile(CF_SNS_OUTPUT_FILE, false);
    if outputStream = fail then
        Error("Cannot create ", CF_SNS_OUTPUT_FILE, ".");
    fi;
    SetPrintFormattingStatus(outputStream, false);
    PrintTo(
        outputStream,
        "# Generated by gap_small_nonabelian_smoothness.g.\n",
        "# This is GAP-readable result data.\n\n",
        "SmallNonabelianSmoothnessRun := ", run, ";\n",
        "SmallNonabelianSmoothnessResults := ",
        "SmallNonabelianSmoothnessRun.results;\n",
        "SmallNonabelianSmoothnessSummary := rec(\n",
        "  candidateCount := ", Length(candidates), ",\n",
        "  smoothCount := ", smoothCount, ",\n",
        "  singularCount := ", singularCount, ",\n",
        "  unknownCount := ", unknownCount, ",\n",
        "  smoothCandidateNumbers := ",
        run.smoothCandidateNumbers, ",\n",
        "  singularCandidateNumbers := ",
        run.singularCandidateNumbers, ",\n",
        "  unknownCandidateNumbers := ",
        run.unknownCandidateNumbers, ",\n",
        "  proofTypeCounts := ", proofTypeCounts, "\n",
        ");\n"
    );
    CloseStream(outputStream);

    CF_SNS_Log(
        "\nSummary\n",
        "candidates = ", Length(candidates), "\n",
        "smooth = ", smoothCount, "\n",
        "singular = ", singularCount, "\n",
        "unknown = ", unknownCount, "\n",
        "proof methods\n"
    );
    for methodIndex in [1 .. Length(proofTypeCounts)] do
        CF_SNS_Log(
            "  ", methodIndex, ". ",
            proofTypeCounts[methodIndex].proofType,
            " = ", proofTypeCounts[methodIndex].count, "\n"
        );
    od;
    if unknownCount > 0 then
        CF_SNS_Log(
            "manual follow-up = candidates ",
            String(run.unknownCandidateNumbers),
            " remain unknown in this screening and will be verified ",
            "separately by hand to be singular\n"
        );
    fi;
    CF_SNS_Log(
        "runtime = ", run.runtimeMilliseconds, " ms\n",
        "output = ", CF_SNS_OUTPUT_FILE, "\n"
    );

    return run;
end;


#############################################################################
## 6. Default run
#############################################################################

if CF_SNS_AUTO_RUN then
    if not IsExistingFile(CF_SNS_INPUT_FILE) then
        Error(
            "Cannot find ", CF_SNS_INPUT_FILE,
            ". Run gap_small_nonabelian.g to completion first."
        );
    fi;
    Read(CF_SNS_INPUT_FILE);
    if not IsBound(SmallNonabelianCandidates) then
        Error(
            CF_SNS_INPUT_FILE,
            " does not define SmallNonabelianCandidates."
        );
    fi;
    if IsBound(SmallNonabelianResultSummary) then
        if SmallNonabelianResultSummary.retainedCount
           <> Length(SmallNonabelianCandidates) then
            Error(
                "The retained candidate count disagrees with ",
                "SmallNonabelianResultSummary."
            );
        fi;
        if SmallNonabelianResultSummary.GonzalezApplied <> true then
            Error(
                "The smoothness input has not passed the Gonzalez filter."
            );
        fi;
        if SmallNonabelianResultSummary.smoothnessTested <> false then
            Error(
                "The source data should be the unmodified enumeration output."
            );
        fi;
    fi;
    CF_SNS_LAST_RUN := CF_SNS_Run(
        SmallNonabelianCandidates,
        CF_SNS_RUN_OPTIONS
    );
fi;


RECORDED RESULT

The representation calculation produced 201 candidates.  The known S3 x C24 action was added directly, giving 202 candidates before the prime-order restriction.  That restriction retained 182 candidates and rejected 20.

The retained candidates are distributed as follows:
C3: 29.
C2^2: 30.
C4: 24.
S3: 99.

A separate smoothness calculation found 46 invariant spaces containing a smooth cubic and 129 invariant spaces consisting entirely of singular cubics.  Seven cases were left undecided by the automatic test.  They remain recorded as unknown in the computational output and are proved singular separately.

The projective group [72,12] in the C3 case is not an input to this calculation; it is excluded by the mathematical argument in the text.  The multiplier check shows that the 3-primary part of the Schur multiplier vanishes for every projective target used here, including the directly added S3 x C24 action.  Thus the Ext^1 enumeration covers the required central extensions for these targets.


==> anc/threefold.txt <==
CUBIC THREEFOLDS

This file records the extraction of cubic-threefold families from the cubic-fourfold catalogue and the direct five-dimensional containment calculation.  It contains the main GAP functions and drivers.  The complete matrix and invariant-basis data and the individual embedding certificates are omitted.

A source fourfold is used when its index is divisible by three and its invariant cubic space has a Fermat summand.  Removing that summand gives the five-variable invariant space.  The resulting strict group contains the cubic scalar matrix.  Containment is then tested directly in GL(5,C), using the same exact linear-conjugacy criterion as in the fourfold calculation.

GAP CODE: COMMON FUNCTIONS

#############################################################################
##
## gap_threefold_functions.g
##
## Uniform extraction of cubic-threefold automorphism groups from the final
## cubic-fourfold matrix catalogue. Loading this file defines functions only.
##
## Let Fhat be smooth and Hhat = Aut(Fhat) < GL(6,C) its full strict
## stabilizer.  An element delta with
##
##     Order(delta) = 3,   Trace(delta) = 5 + E(3)
##
## scales one one-dimensional Fermat summand by E(3) and fixes its
## five-dimensional complement.  If V = Ker(delta-I), then
##
##     Aut(F) = Image(C_Hhat(delta) -> GL(V)),
##
## and the kernel of the restriction map is <delta>. Every successful result
## rechecks the relevant element, centralizer, kernel, and scalar subgroup.
## Fullness is essential. See gap_threefold_script.md for the maximal additive-splitting
## theorem and the argument that extraction needs no further saturation.
##
## This file only defines functions.  It expects gap_functions.g to have
## been read first.  It does not start a catalogue computation.
## Catalogue wrappers use the fixed fourfold search-input records, with
## standardPosition and extraGenerator. They do not accept the final
## five-dimensional family records.
##
#############################################################################


#############################################################################
## 1. Options and input construction
#############################################################################

CF_TF_ExtractionOptions := function(arg)
    local supplied, options;

    if Length(arg) > 1 then
        Error("Use CF_TF_ExtractionOptions([options]).");
    fi;

    options := rec(
        computeInvariantBasis := false,
        buildPolynomialObjects := false,
        buildPolynomialStrings := false,
        computeGroupDescriptions := false,
        directEnumerationBound := 400,
        requireExpectedFermatRanks := true,
        requireSingleFermatClass := true,
        retainNoFermatSources := true,
        printProgress := false
    );

    if Length(arg) = 0 then
        return options;
    fi;

    supplied := arg[1];
    if not IsRecord(supplied) then
        Error("The threefold-extraction options must be a record.");
    fi;

    if IsBound(supplied.computeInvariantBasis) then
        options.computeInvariantBasis := supplied.computeInvariantBasis;
    fi;
    if IsBound(supplied.buildPolynomialObjects) then
        options.buildPolynomialObjects := supplied.buildPolynomialObjects;
    fi;
    if IsBound(supplied.buildPolynomialStrings) then
        options.buildPolynomialStrings := supplied.buildPolynomialStrings;
    fi;
    if IsBound(supplied.computeGroupDescriptions) then
        options.computeGroupDescriptions := supplied.computeGroupDescriptions;
    fi;
    if IsBound(supplied.directEnumerationBound) then
        options.directEnumerationBound := supplied.directEnumerationBound;
    fi;
    if IsBound(supplied.requireExpectedFermatRanks) then
        options.requireExpectedFermatRanks :=
            supplied.requireExpectedFermatRanks;
    fi;
    if IsBound(supplied.requireSingleFermatClass) then
        options.requireSingleFermatClass :=
            supplied.requireSingleFermatClass;
    fi;
    if IsBound(supplied.retainNoFermatSources) then
        options.retainNoFermatSources := supplied.retainNoFermatSources;
    fi;
    if IsBound(supplied.printProgress) then
        options.printProgress := supplied.printProgress;
    fi;

    if not ForAll(
        [
            options.computeInvariantBasis,
            options.buildPolynomialObjects,
            options.buildPolynomialStrings,
            options.computeGroupDescriptions,
            options.requireExpectedFermatRanks,
            options.requireSingleFermatClass,
            options.retainNoFermatSources,
            options.printProgress
        ],
        value -> value = true or value = false
    ) then
        Error("Every threefold-extraction option must be boolean.");
    fi;

    if options.buildPolynomialObjects or options.buildPolynomialStrings then
        options.computeInvariantBasis := true;
    fi;
    if not IsInt(options.directEnumerationBound)
       or options.directEnumerationBound < 0 then
        Error("The direct-enumeration bound must be a nonnegative integer.");
    fi;

    return options;
end;


CF_TF_StrictGroupFromCatalogueEntry := function(family)
    local standard, generators, strictGroup, reportedOrder;

    if not IsRecord(family) or not IsBound(family.number)
       or not IsBound(family.standardPosition)
       or not IsBound(family.extraGenerator) then
        Error("A canonical family record is required.");
    fi;
    if not IsBound(CanonicalKoikeStandardGroups) then
        Error(
            "Read gap_fourfold_cross_dimension/input/fourfold_search_catalogue.g ",
            "before constructing ",
            "a catalogue group."
        );
    fi;
    if family.standardPosition < 1
       or family.standardPosition > Length(CanonicalKoikeStandardGroups) then
        Error("Invalid standard position for family ", family.number, ".");
    fi;

    standard := CanonicalKoikeStandardGroups[family.standardPosition];
    if standard.standardPosition <> family.standardPosition
       or standard.symplecticPart <> family.symplecticPart then
        Error("The standard-family metadata are inconsistent.");
    fi;

    generators := ShallowCopy(standard.symplecticGenerators);
    if family.extraGenerator <> fail then
        Add(generators, family.extraGenerator);
    fi;
    strictGroup := Group(generators);

    reportedOrder := fail;
    if IsBound(family.linearGroupId) then
        reportedOrder := family.linearGroupId[1];
        if Size(strictGroup) <> reportedOrder then
            Error(
                "Strict group order mismatch for fourfold family ",
                family.number, "."
            );
        fi;
    fi;

    return rec(
        family := family,
        standard := standard,
        generators := generators,
        group := strictGroup,
        order := Size(strictGroup),
        reportedOrder := reportedOrder
    );
end;


CF_TF_PrepareStrictGroup := function(strictGroup)
    local identity, dimension, scalarMatrix, permutationIsomorphism,
          permutationGroup;

    if not IsGroup(strictGroup) or not IsFinite(strictGroup) then
        Error("A finite strict matrix group is required.");
    fi;

    identity := One(strictGroup);
    if not IsMatrix(identity) then
        Error("The strict group must be a matrix group.");
    fi;
    dimension := Length(identity);
    if dimension <> 6 then
        Error("The source strict group must act on six variables.");
    fi;

    scalarMatrix := E(3) * IdentityMat(6);
    if not scalarMatrix in strictGroup then
        Error("The source strict group does not contain E(3) I_6.");
    fi;

    permutationIsomorphism := IsomorphismPermGroup(strictGroup);
    if permutationIsomorphism = fail then
        Error("Could not construct a permutation model of the source group.");
    fi;
    permutationGroup := Image(permutationIsomorphism);
    if Size(permutationGroup) <> Size(strictGroup) then
        Error("The permutation model is not faithful.");
    fi;

    return rec(
        strictGroup := strictGroup,
        strictGenerators := GeneratorsOfGroup(strictGroup),
        linearOrder := Size(strictGroup),
        scalarMatrix := scalarMatrix,
        permutationIsomorphism := permutationIsomorphism,
        permutationGroup := permutationGroup
    );
end;


#############################################################################
## 2. Fermat elements
#############################################################################

CF_TF_IsFermatElement := function(matrix)
    if not IsMatrix(matrix) or Length(matrix) <> 6 then
        Error("CF_TF_IsFermatElement expects a 6 by 6 matrix.");
    fi;

    return Order(matrix) = 3 and TraceMat(matrix) = 5 + E(3);
end;


CF_TF_FermatClassData := function(prepared)
    local classes, matches, total, class, permutationRepresentative,
          matrixRepresentative, classSize;

    if not IsRecord(prepared)
       or not IsBound(prepared.permutationGroup)
       or not IsBound(prepared.permutationIsomorphism) then
        Error("Use CF_TF_PrepareStrictGroup before the class computation.");
    fi;

    classes := ConjugacyClasses(prepared.permutationGroup);
    matches := [];
    total := 0;

    for class in classes do
        permutationRepresentative := Representative(class);
        if Order(permutationRepresentative) = 3 then
            matrixRepresentative := PreImagesRepresentative(
                prepared.permutationIsomorphism,
                permutationRepresentative
            );
            if TraceMat(matrixRepresentative) = 5 + E(3) then
                classSize := Size(class);
                Add(
                    matches,
                    rec(
                        permutationClass := class,
                        permutationRepresentative :=
                            permutationRepresentative,
                        matrixRepresentative := matrixRepresentative,
                        classSize := classSize
                    )
                );
                total := total + classSize;
            fi;
        fi;
    od;

    return rec(
        classCount := Length(matches),
        classes := matches,
        elementCount := total,
        fourfoldFermatRank := total,
        hasFermatSummand := total > 0
    );
end;


#############################################################################
## 3. Centralizer restriction to the fixed five-space
#############################################################################

CF_TF_TopLeftBlock := function(matrix, blockSize)
    return List(
        [1 .. blockSize],
        row -> matrix[row]{[1 .. blockSize]}
    );
end;


CF_TF_VerifyBlockDiagonal := function(matrix, blockSize)
    local dimension;

    dimension := Length(matrix);
    if dimension <> blockSize + 1 then
        return false;
    fi;

    return ForAll(
        [1 .. blockSize],
        row -> matrix[row][dimension] = 0
    ) and ForAll(
        [1 .. blockSize],
        column -> matrix[dimension][column] = 0
    );
end;


CF_TF_RestrictMatrixCentralizer := function(
    delta,
    centralizerMatrixGenerators,
    centralizerOrder
)
    local identity6, fixedBasis, zetaBasis, changeBasis,
          inverseChangeBasis,
          conjugatedGenerators, restrictedGenerators, restrictedGroup,
          identity5, expectedRestrictedOrder,
          scalarMatrix, scalarGroup, projectiveMap, projectiveGroup,
          deltaInAdaptedBasis, deltaRestriction;

    if not CF_TF_IsFermatElement(delta) then
        Error("The selected element does not satisfy the Fermat criterion.");
    fi;
    if not IsList(centralizerMatrixGenerators)
       or Length(centralizerMatrixGenerators) = 0 then
        Error("Centralizer matrix generators are required.");
    fi;
    if not IsInt(centralizerOrder) or centralizerOrder < 3 then
        Error("The centralizer order is invalid.");
    fi;

    identity6 := IdentityMat(6);
    ## NullspaceMat returns a left nullspace.  Transposing the equations
    ## therefore gives column eigenvectors of delta, stored here as rows.
    ## The transpose of their concatenation is the usual change-of-basis
    ## matrix whose columns are the adapted basis vectors.
    fixedBasis := NullspaceMat(TransposedMat(delta - identity6));
    zetaBasis := NullspaceMat(
        TransposedMat(delta - E(3) * identity6)
    );
    if Length(fixedBasis) <> 5 or Length(zetaBasis) <> 1 then
        Error("The Fermat element does not have eigenspace dimensions 5+1.");
    fi;

    changeBasis := TransposedMat(Concatenation(fixedBasis, zetaBasis));
    if RankMat(changeBasis) <> 6 then
        Error("The two eigenspaces do not form a basis of the source space.");
    fi;
    inverseChangeBasis := Inverse(changeBasis);

    conjugatedGenerators := List(
        centralizerMatrixGenerators,
        generator -> inverseChangeBasis * generator * changeBasis
    );

    if not ForAll(
        conjugatedGenerators,
        generator -> CF_TF_VerifyBlockDiagonal(generator, 5)
    ) then
        Error("A centralizer generator does not preserve the eigenspace split.");
    fi;

    restrictedGenerators := List(
        conjugatedGenerators,
        generator -> CF_TF_TopLeftBlock(generator, 5)
    );
    identity5 := IdentityMat(5);
    restrictedGenerators := Filtered(
        restrictedGenerators,
        generator -> generator <> identity5
    );
    if Length(restrictedGenerators) = 0 then
        Error("The restricted strict group has no nontrivial generator.");
    fi;
    restrictedGroup := Group(restrictedGenerators);

    if not IsInt(centralizerOrder / 3) then
        Error("The centralizer order is not divisible by three.");
    fi;
    expectedRestrictedOrder := centralizerOrder / 3;
    if Size(restrictedGroup) <> expectedRestrictedOrder then
        Error(
            "The restriction kernel is not the expected group <delta> ",
            "of order three."
        );
    fi;

    deltaInAdaptedBasis := inverseChangeBasis * delta * changeBasis;
    deltaRestriction := CF_TF_TopLeftBlock(deltaInAdaptedBasis, 5);
    if deltaRestriction <> identity5 then
        Error("The Fermat element does not restrict trivially to its fixed space.");
    fi;

    scalarMatrix := E(3) * identity5;
    if not scalarMatrix in restrictedGroup then
        Error("The extracted strict group does not contain E(3) I_5.");
    fi;
    scalarGroup := Group([scalarMatrix]);
    if Size(scalarGroup) <> 3 or not IsCentral(restrictedGroup, scalarGroup) then
        Error("The extracted scalar subgroup is not central of order three.");
    fi;

    projectiveMap := NaturalHomomorphismByNormalSubgroup(
        restrictedGroup,
        scalarGroup
    );
    projectiveGroup := Image(projectiveMap);
    if Size(restrictedGroup) <> 3 * Size(projectiveGroup) then
        Error("The strict/projective threefold group orders are inconsistent.");
    fi;

    return rec(
        fermatElement := delta,
        fixedSpaceBasis := fixedBasis,
        zetaEigenspaceBasis := zetaBasis,
        sourceToAdaptedBasis := changeBasis,
        adaptedToSourceBasis := inverseChangeBasis,
        centralizerOrder := centralizerOrder,
        centralizerMatrixGenerators := centralizerMatrixGenerators,
        adaptedCentralizerGenerators := conjugatedGenerators,
        strictGenerators := restrictedGenerators,
        strictGroup := restrictedGroup,
        strictOrder := Size(restrictedGroup),
        restrictionKernelGenerator := delta,
        restrictionKernelOrder := 3,
        scalarMatrix := scalarMatrix,
        scalarGroup := scalarGroup,
        projectiveMap := projectiveMap,
        projectiveGroup := projectiveGroup,
        projectiveOrder := Size(projectiveGroup)
    );
end;


CF_TF_RestrictCentralizer := function(prepared, fermatClass)
    local delta, deltaPermutation, centralizerPermutationGroup,
          centralizerPermutationGenerators, centralizerMatrixGenerators,
          restriction;

    if not IsRecord(fermatClass)
       or not IsBound(fermatClass.matrixRepresentative)
       or not IsBound(fermatClass.permutationRepresentative) then
        Error("A Fermat conjugacy-class record is required.");
    fi;

    delta := fermatClass.matrixRepresentative;
    deltaPermutation := fermatClass.permutationRepresentative;
    centralizerPermutationGroup := Centralizer(
        prepared.permutationGroup,
        deltaPermutation
    );
    centralizerPermutationGenerators := GeneratorsOfGroup(
        centralizerPermutationGroup
    );
    centralizerMatrixGenerators := List(
        centralizerPermutationGenerators,
        generator -> PreImagesRepresentative(
            prepared.permutationIsomorphism,
            generator
        )
    );

    restriction := CF_TF_RestrictMatrixCentralizer(
        delta,
        centralizerMatrixGenerators,
        Size(centralizerPermutationGroup)
    );
    restriction.fermatPermutationElement := deltaPermutation;
    restriction.centralizerPermutationGroup :=
        centralizerPermutationGroup;

    return restriction;
end;


#############################################################################
## 4. One source group and one catalogue entry
#############################################################################

CF_TF_ValidateFermatData := function(fermatData, options)
    if options.requireExpectedFermatRanks
       and not fermatData.fourfoldFermatRank in [0, 1, 2, 3, 6] then
        Error(
            "Unexpected number of Fermat summands: ",
            fermatData.fourfoldFermatRank, "."
        );
    fi;
    if fermatData.hasFermatSummand
       and options.requireSingleFermatClass
       and fermatData.classCount <> 1 then
        Error(
            "The Fermat elements do not form one conjugacy class in the ",
            "full source group."
        );
    fi;
end;


CF_TF_NoFermatResult := function(strictGroup, fermatData, searchMethod)
    return rec(
        status := "no_Fermat_summand",
        sourceStrictGroup := strictGroup,
        sourceStrictOrder := Size(strictGroup),
        fermatSearchMethod := searchMethod,
        fermatClassData := fermatData,
        fourfoldFermatRank := 0,
        producesThreefold := false
    );
end;


CF_TF_BuildExtractionResult := function(
    strictGroup,
    fermatData,
    restriction,
    options,
    searchMethod
)
    local result, cubicData, centralizerData;

    result := rec(
        status := "extracted",
        producesThreefold := true,
        sourceStrictGroup := strictGroup,
        sourceStrictOrder := Size(strictGroup),
        fermatSearchMethod := searchMethod,
        fermatClassData := fermatData,
        fourfoldFermatRank := fermatData.fourfoldFermatRank,
        threefoldFermatRank := fermatData.fourfoldFermatRank - 1,
        fermatElement := restriction.fermatElement,
        fixedSpaceBasis := restriction.fixedSpaceBasis,
        sourceToAdaptedBasis := restriction.sourceToAdaptedBasis,
        adaptedToSourceBasis := restriction.adaptedToSourceBasis,
        centralizerOrder := restriction.centralizerOrder,
        restrictionKernelOrder := restriction.restrictionKernelOrder,
        strictGenerators := restriction.strictGenerators,
        strictGroup := restriction.strictGroup,
        strictOrder := restriction.strictOrder,
        scalarMatrix := restriction.scalarMatrix,
        projectiveGroup := restriction.projectiveGroup,
        projectiveOrder := restriction.projectiveOrder,
        liveRestrictionData := restriction
    );

    if options.computeInvariantBasis then
        if not IsBound(CF_CubicInvariantBasis)
           or not IsBound(CF_CentralizerAlgebraBasis) then
            Error("Read gap_functions.g before computing invariant cubics.");
        fi;

        cubicData := CF_CubicInvariantBasis(
            result.strictGenerators,
            rec(
                ambientDimension := 5,
                buildPolynomialObjects := options.buildPolynomialObjects,
                buildStrings := options.buildPolynomialStrings
            )
        );
        centralizerData := CF_CentralizerAlgebraBasis(
            result.strictGenerators,
            false,
            5
        );

        result.cubicInvariantData := cubicData;
        result.cubicInvariantBasisVectors := cubicData.coefficientBasis;
        result.cubicInvariantBasisStrings := cubicData.polynomialStrings;
        result.cubicInvariantDimension := cubicData.invariantDimension;
        result.centralizerAlgebraDimension := centralizerData.dimension;
        result.familyDimension :=
            cubicData.invariantDimension - centralizerData.dimension;
    fi;

    if options.computeGroupDescriptions then
        if not IsBound(CF_GroupIdentificationData) then
            Error("Read gap_functions.g before identifying groups.");
        fi;
        result.strictGroupData := CF_GroupIdentificationData(
            result.strictGroup
        );
        result.projectiveGroupData := CF_GroupIdentificationData(
            result.projectiveGroup
        );
    fi;

    return result;
end;


## For small groups, exact element enumeration is usually much faster than
## constructing a permutation model of a cyclotomic matrix group.  The class
## size is |H|/|C_H(delta)|.  Equality with the total number of Fermat
## elements proves that they form one conjugacy class.
CF_TF_EnumerateMatrixGroupBFS := function(strictGroup)
    local generators, elements, position, element, generator, product;

    generators := GeneratorsOfGroup(strictGroup);
    generators := Set(Concatenation(
        generators,
        List(generators, Inverse)
    ));
    elements := [One(strictGroup)];
    position := 1;

    while position <= Length(elements) do
        element := elements[position];
        for generator in generators do
            product := element * generator;
            if not product in elements then
                Add(elements, product);
            fi;
        od;
        position := position + 1;
    od;

    if Length(elements) <> Size(strictGroup) then
        Error("The direct matrix BFS did not enumerate the full group.");
    fi;
    return elements;
end;


CF_TF_ExtractCentralFermatGenerator := function(
    strictGroup,
    delta,
    options
)
    local generators, fermatData, restriction;

    generators := GeneratorsOfGroup(strictGroup);
    if not CF_TF_IsFermatElement(delta) then
        Error("The supplied central element is not a Fermat element.");
    fi;
    if not ForAll(
        generators,
        generator -> generator * delta = delta * generator
    ) then
        Error("The supplied Fermat element is not central.");
    fi;

    fermatData := rec(
        classCount := 1,
        classes := [rec(
            matrixRepresentative := delta,
            classSize := 1
        )],
        elementCount := 1,
        fourfoldFermatRank := 1,
        hasFermatSummand := true
    );
    CF_TF_ValidateFermatData(fermatData, options);
    restriction := CF_TF_RestrictMatrixCentralizer(
        delta,
        generators,
        Size(strictGroup)
    );

    return CF_TF_BuildExtractionResult(
        strictGroup,
        fermatData,
        restriction,
        options,
        "central_Fermat_generator"
    );
end;


CF_TF_ExtractByDirectEnumeration := function(
    strictGroup,
    options
)
    local identity, elements, fermatElements, fermatData, delta,
          centralizerElements, centralizerGroup, centralizerGenerators,
          classSize, restriction;

    identity := One(strictGroup);
    if not IsMatrix(identity) or Length(identity) <> 6 then
        Error("The source strict group must act on six variables.");
    fi;
    if not E(3) * IdentityMat(6) in strictGroup then
        Error("The source strict group does not contain E(3) I_6.");
    fi;

    elements := CF_TF_EnumerateMatrixGroupBFS(strictGroup);
    fermatElements := Filtered(elements, CF_TF_IsFermatElement);
    if Length(fermatElements) = 0 then
        fermatData := rec(
            classCount := 0,
            classes := [],
            elementCount := 0,
            fourfoldFermatRank := 0,
            hasFermatSummand := false
        );
        CF_TF_ValidateFermatData(fermatData, options);
        return CF_TF_NoFermatResult(
            strictGroup,
            fermatData,
            "direct_element_enumeration"
        );
    fi;

    delta := fermatElements[1];
    centralizerElements := Filtered(
        elements,
        element -> element * delta = delta * element
    );
    centralizerGroup := Group(centralizerElements);
    if Size(centralizerGroup) <> Length(centralizerElements) then
        Error("The directly enumerated centralizer has the wrong order.");
    fi;

    centralizerGenerators := GeneratorsOfGroup(centralizerGroup);

    classSize := Size(strictGroup) / Length(centralizerElements);
    if not IsInt(classSize) then
        Error("The directly computed Fermat class size is not integral.");
    fi;
    fermatData := rec(
        classCount := fail,
        classes := [rec(
            matrixRepresentative := delta,
            classSize := classSize
        )],
        elementCount := Length(fermatElements),
        fourfoldFermatRank := Length(fermatElements),
        hasFermatSummand := true
    );
    if Length(fermatElements) = classSize then
        fermatData.classCount := 1;
    fi;
    CF_TF_ValidateFermatData(fermatData, options);

    restriction := CF_TF_RestrictMatrixCentralizer(
        delta,
        centralizerGenerators,
        Length(centralizerElements)
    );
    restriction.centralizerMatrixGroup := centralizerGroup;

    return CF_TF_BuildExtractionResult(
        strictGroup,
        fermatData,
        restriction,
        options,
        "direct_element_enumeration"
    );
end;


CF_TF_ExtractFromStrictGroup := function(arg)
    local strictGroup, options, prepared, fermatData, restriction;

    if Length(arg) < 1 or Length(arg) > 2 then
        Error("Use CF_TF_ExtractFromStrictGroup(group[, options]).");
    fi;

    strictGroup := arg[1];
    if Length(arg) = 2 then
        options := CF_TF_ExtractionOptions(arg[2]);
    else
        options := CF_TF_ExtractionOptions();
    fi;

    if options.directEnumerationBound > 0
       and Size(strictGroup) <= options.directEnumerationBound then
        return CF_TF_ExtractByDirectEnumeration(strictGroup, options);
    fi;

    prepared := CF_TF_PrepareStrictGroup(strictGroup);
    fermatData := CF_TF_FermatClassData(prepared);
    CF_TF_ValidateFermatData(fermatData, options);

    if not fermatData.hasFermatSummand then
        return CF_TF_NoFermatResult(
            strictGroup,
            fermatData,
            "permutation_conjugacy_classes"
        );
    fi;

    restriction := CF_TF_RestrictCentralizer(
        prepared,
        fermatData.classes[1]
    );

    return CF_TF_BuildExtractionResult(
        strictGroup,
        fermatData,
        restriction,
        options,
        "permutation_conjugacy_classes"
    );
end;


CF_TF_ExtractCatalogueFamily := function(arg)
    local family, options, source, result, centralFermatGenerator;

    if Length(arg) < 1 or Length(arg) > 2 then
        Error("Use CF_TF_ExtractCatalogueFamily(family[, options]).");
    fi;

    family := arg[1];
    if Length(arg) = 2 then
        options := CF_TF_ExtractionOptions(arg[2]);
    else
        options := CF_TF_ExtractionOptions();
    fi;

    source := CF_TF_StrictGroupFromCatalogueEntry(family);
    centralFermatGenerator := First(
        source.generators,
        generator -> CF_TF_IsFermatElement(generator)
            and ForAll(
                source.generators,
                other -> other * generator = generator * other
            )
    );

    ## These are certified full automorphism groups.  A central Fermat
    ## element therefore gives exactly one Fermat summand: with at least two
    ## such summands, their coordinate transpositions would be automorphisms
    ## and would not centralize an individual scaling element.
    if centralFermatGenerator <> fail
       and IsBound(family.fullGroupVerified)
       and family.fullGroupVerified = true then
        result := CF_TF_ExtractCentralFermatGenerator(
            source.group,
            centralFermatGenerator,
            options
        );
    else
        result := CF_TF_ExtractFromStrictGroup(source.group, options);
    fi;

    result.sourceFamilyNumber := family.number;
    result.sourceStandardFamilyNumber := family.standardFamilyNumber;
    result.sourceStandardPosition := family.standardPosition;
    result.sourceSymplecticPart := family.symplecticPart;
    result.sourceRankS := family.rankS;
    result.sourceFamilyDimension := family.familyDimension;
    result.sourceGenericIndex := family.genericIndex;
    result.sourceFullIndex := family.fullIndex;
    result.sourceLinearGroupId := family.linearGroupId;
    result.sourceProjectiveGroupId := family.projectiveGroupId;
    if IsBound(family.sourceCategory) then
        result.sourceCategory := family.sourceCategory;
    fi;
    if IsBound(family.sourceKey) then
        result.sourceKey := family.sourceKey;
    fi;
    if IsBound(family.sourceReference) then
        result.sourceReference := family.sourceReference;
    fi;

    return result;
end;


#############################################################################
## 5. Batch wrapper
#############################################################################

CF_TF_ExtractCatalogue := function(arg)
    local families, options, audits, extracted, skipped, position,
          family, result;

    if Length(arg) < 1 or Length(arg) > 2 then
        Error("Use CF_TF_ExtractCatalogue(families[, options]).");
    fi;

    families := arg[1];
    if not IsList(families) then
        Error("The catalogue input must be a list of family records.");
    fi;
    if Length(arg) = 2 then
        options := CF_TF_ExtractionOptions(arg[2]);
    else
        options := CF_TF_ExtractionOptions();
    fi;

    audits := [];
    extracted := [];
    skipped := [];

    for position in [1 .. Length(families)] do
        family := families[position];
        if options.printProgress then
            Print(
                position, "/", Length(families),
                ": fourfold family ", family.number, "\n"
            );
        fi;

        result := CF_TF_ExtractCatalogueFamily(family, options);
        if options.retainNoFermatSources or result.producesThreefold then
            Add(audits, result);
        fi;
        if result.producesThreefold then
            Add(extracted, result);
        else
            Add(skipped, result);
        fi;
    od;

    return rec(
        sourceCount := Length(families),
        auditCount := Length(audits),
        extractedSourceCount := Length(extracted),
        skippedSourceCount := Length(skipped),
        audits := audits,
        extracted := extracted,
        skipped := skipped,
        options := options
    );
end;

GAP CODE: EXTRACTION

#############################################################################
##
## gap_threefold_index_three.g
##
## Extract cubic-threefold matrix groups from the fixed cubic-fourfold
## search catalogue. Only non-symplectic source families whose actual index is
## divisible by three are inspected.  The source family dimension is
## inherited and independently checked from the extracted five-dimensional
## representation. The saved GAP record retains both extracted and
## no-Fermat-summand source rows in increasing fourfold-source order.
##
#############################################################################


#############################################################################
## 1. Paths and input
#############################################################################

CF_TFB_Paths := function()
    if IsExistingFile("gap_threefold_index_three.g") then
        return rec(
            selfDirectory := "",
            functionsFile := "../gap_functions.g",
            catalogueFile := Concatenation(
                "../gap_fourfold_cross_dimension/input/",
                "fourfold_search_catalogue.g"
            ),
            extractionFile := "gap_threefold_functions.g"
        );
    fi;
    if IsExistingFile(
        "gap_classification/gap_threefold/gap_threefold_index_three.g"
    ) then
        return rec(
            selfDirectory := "gap_classification/gap_threefold/",
            functionsFile := "gap_classification/gap_functions.g",
            catalogueFile := Concatenation(
                "gap_classification/gap_fourfold_cross_dimension/input/",
                "fourfold_search_catalogue.g"
            ),
            extractionFile := Concatenation(
                "gap_classification/gap_threefold/",
                "gap_threefold_functions.g"
            )
        );
    fi;
    if IsExistingFile("gap_threefold/gap_threefold_index_three.g") then
        return rec(
            selfDirectory := "gap_threefold/",
            functionsFile := "gap_functions.g",
            catalogueFile := Concatenation(
                "gap_fourfold_cross_dimension/input/",
                "fourfold_search_catalogue.g"
            ),
            extractionFile := "gap_threefold/gap_threefold_functions.g"
        );
    fi;
    Error(
        "Run from the repository root, gap_classification, or ",
        "gap_classification/gap_threefold."
    );
end;


CF_TFB_PathRecord := CF_TFB_Paths();

if not IsBound(CF_CubicInvariantBasis) then
    Read(CF_TFB_PathRecord.functionsFile);
fi;
if not IsBound(CanonicalFamilyMatrixGroups) then
    Read(CF_TFB_PathRecord.catalogueFile);
fi;
if not IsBound(CF_TF_ExtractCatalogueFamily) then
    Read(CF_TFB_PathRecord.extractionFile);
fi;


if not IsBound(CF_TFB_PRINT_PROGRESS) then
    CF_TFB_PRINT_PROGRESS := true;
fi;
if not IsBound(CF_TFB_COMPUTE_INVARIANTS) then
    CF_TFB_COMPUTE_INVARIANTS := true;
fi;
if not IsBound(CF_TFB_LOG_FILE) then
    CF_TFB_LOG_FILE := Concatenation(
        CF_TFB_PathRecord.selfDirectory,
        "output/gap_threefold_index_three.log"
    );
fi;
if not IsBound(CF_TFB_RESULT_FILE) then
    CF_TFB_RESULT_FILE := Concatenation(
        CF_TFB_PathRecord.selfDirectory,
        "input/gap_threefold_extraction.g"
    );
fi;


CF_TFB_Log := function(arg)
    local item;

    for item in arg do
        if CF_TFB_PRINT_PROGRESS then
            Print(item);
        fi;
        AppendTo(CF_TFB_LOG_FILE, item);
    od;
end;


CF_TFB_ValidateCatalogue := function()
    local numbers;

    if Length(CanonicalKoikeStandardGroups) <> 48 then
        Error("Expected 48 standard symplectic families.");
    fi;
    if Length(CanonicalFamilyMatrixGroups) <> 156 then
        Error("Expected the fixed search catalogue of 156 families.");
    fi;

    numbers := List(CanonicalFamilyMatrixGroups, family -> family.number);
    if numbers <> [1 .. 156] then
        Error("The search family numbering is not 1 through 156.");
    fi;
    if not ForAll(
        CanonicalFamilyMatrixGroups,
        family -> family.fullGroupVerified = true
            and family.determinantKernelVerified = true
    ) then
        Error("The search catalogue contains an unaudited matrix group.");
    fi;
end;


## The actual index is used here.  The generic index belongs to the connected
## symplectic family and need not equal the index of a special member.
CF_TFB_IsSelectedSource := function(family)
    return family.extraGenerator <> fail
        and IsInt(family.fullIndex)
        and family.fullIndex mod 3 = 0;
end;


#############################################################################
## 2. Compact, GAP-readable records
#############################################################################

CF_TFB_SourceMetadata := function(family)
    return rec(
        sourceFamilyNumber := family.number,
        sourceKey := family.sourceKey,
        sourceCategory := family.sourceCategory,
        sourceStandardFamilyNumber := family.standardFamilyNumber,
        sourceStandardPosition := family.standardPosition,
        sourceSymplecticPart := family.symplecticPart,
        sourceRankS := family.rankS,
        sourceGenericIndex := family.genericIndex,
        sourceFullIndex := family.fullIndex,
        sourceFamilyDimension := family.familyDimension,
        sourceLinearGroupId := family.linearGroupId,
        sourceProjectiveGroupId := family.projectiveGroupId
    );
end;


CF_TFB_CompactResult := function(family, extraction)
    local result, fermatClass, computedDimension;

    result := CF_TFB_SourceMetadata(family);
    result.status := extraction.status;
    result.producesThreefold := extraction.producesThreefold;
    result.fermatSearchMethod := extraction.fermatSearchMethod;
    result.sourceStrictOrder := extraction.sourceStrictOrder;
    result.fourfoldFermatRank := extraction.fourfoldFermatRank;

    if not extraction.producesThreefold then
        result.fermatClassCount := extraction.fermatClassData.classCount;
        result.familyDimension := family.familyDimension;
        result.dimensionMethod := "inherited_from_fourfold_family";
        return result;
    fi;

    fermatClass := extraction.fermatClassData.classes[1];
    result.threefoldFermatRank := extraction.threefoldFermatRank;
    result.fermatClassCount := extraction.fermatClassData.classCount;
    result.fermatClassSize := fermatClass.classSize;
    result.fermatElement := extraction.fermatElement;
    result.fixedSpaceBasis := extraction.fixedSpaceBasis;
    result.sourceToAdaptedBasis := extraction.sourceToAdaptedBasis;
    result.strictGenerators := extraction.strictGenerators;
    result.strictOrder := extraction.strictOrder;
    result.projectiveOrder := extraction.projectiveOrder;

    ## The inherited value is the catalogue dimension used downstream.
    result.familyDimension := family.familyDimension;
    result.dimensionMethod := "inherited_from_fourfold_family";

    if CF_TFB_COMPUTE_INVARIANTS then
        computedDimension := extraction.familyDimension;
        result.cubicMonomialExponents :=
            extraction.cubicInvariantData.monomialExponents;
        result.cubicInvariantBasisVectors :=
            extraction.cubicInvariantBasisVectors;
        result.cubicInvariantBasisStrings :=
            extraction.cubicInvariantBasisStrings;
        result.cubicInvariantDimension :=
            extraction.cubicInvariantDimension;
        result.centralizerAlgebraDimension :=
            extraction.centralizerAlgebraDimension;
        result.computedFamilyDimension := computedDimension;
        result.dimensionVerified :=
            computedDimension = family.familyDimension;
    else
        result.cubicMonomialExponents := fail;
        result.cubicInvariantBasisVectors := fail;
        result.cubicInvariantBasisStrings := fail;
        result.cubicInvariantDimension := fail;
        result.centralizerAlgebraDimension := fail;
        result.computedFamilyDimension := fail;
        result.dimensionVerified := fail;
    fi;

    return result;
end;


#############################################################################
## 3. GAP-readable output
#############################################################################


CF_TFB_WriteGapResult := function(audit)
    local stream;

    stream := OutputTextFile(CF_TFB_RESULT_FILE, false);
    if stream = fail then
        Error("Could not open the GAP-readable result file.");
    fi;
    SetPrintFormattingStatus(stream, false);
    AppendTo(
        stream,
        "CubicThreefoldIndexThreeAudit := ",
        audit,
        ";\n"
    );
    CloseStream(stream);
end;


#############################################################################
## 4. Run
#############################################################################

CF_TFB_ValidateCatalogue();
CF_TFB_SelectedSources := Filtered(
    CanonicalFamilyMatrixGroups,
    CF_TFB_IsSelectedSource
);

PrintTo(CF_TFB_LOG_FILE, "");
CF_TFB_Log(
    "============================================================\n",
    "Cubic-threefold extraction from index-three sources\n",
    "============================================================\n",
    "Fixed cubic-fourfold search catalogue: ",
    Length(CanonicalFamilyMatrixGroups), " families\n",
    "Selected non-symplectic sources with 3 dividing the index: ",
    Length(CF_TFB_SelectedSources), "\n",
    "Invariant bases: ", CF_TFB_COMPUTE_INVARIANTS, "\n\n"
);

CF_TFB_Results := [];
CF_TFB_StartTime := Runtime();

for CF_TFB_Position in [1 .. Length(CF_TFB_SelectedSources)] do
    CF_TFB_Source := CF_TFB_SelectedSources[CF_TFB_Position];
    CF_TFB_ItemStart := Runtime();
    CF_TFB_Log(
        CF_TFB_Position, "/", Length(CF_TFB_SelectedSources),
        ": source family ", CF_TFB_Source.number,
        ", dimension ", CF_TFB_Source.familyDimension,
        ", index ", CF_TFB_Source.fullIndex, "\n"
    );

    CF_TFB_Extraction := CF_TF_ExtractCatalogueFamily(
        CF_TFB_Source,
        rec(
            computeInvariantBasis := CF_TFB_COMPUTE_INVARIANTS,
            buildPolynomialObjects := false,
            buildPolynomialStrings := CF_TFB_COMPUTE_INVARIANTS,
            computeGroupDescriptions := false,
            directEnumerationBound := 400,
            retainNoFermatSources := true,
            printProgress := false
        )
    );
    CF_TFB_Result := CF_TFB_CompactResult(
        CF_TFB_Source,
        CF_TFB_Extraction
    );
    CF_TFB_Result.runtimeMilliseconds := Runtime() - CF_TFB_ItemStart;
    Add(CF_TFB_Results, CF_TFB_Result);

    if CF_TFB_Result.producesThreefold then
        CF_TFB_Log(
            "    extracted: r=", CF_TFB_Result.fourfoldFermatRank,
            " -> ", CF_TFB_Result.threefoldFermatRank,
            ", strict/projective orders=", CF_TFB_Result.strictOrder,
            "/", CF_TFB_Result.projectiveOrder,
            ", dimension=", CF_TFB_Result.familyDimension,
            ", verified=", CF_TFB_Result.dimensionVerified,
            ", method=", CF_TFB_Result.fermatSearchMethod,
            ", elapsed=", CF_TFB_Result.runtimeMilliseconds, " ms\n"
        );
    else
        CF_TFB_Log(
            "    skipped: no Fermat summand, elapsed=",
            CF_TFB_Result.runtimeMilliseconds,
            " ms, method=", CF_TFB_Result.fermatSearchMethod, "\n"
        );
    fi;
od;

CF_TFB_ExtractedResults := Filtered(
    CF_TFB_Results,
    result -> result.producesThreefold
);
CF_TFB_SkippedResults := Filtered(
    CF_TFB_Results,
    result -> not result.producesThreefold
);

CF_TFB_Audit := rec(
    schemaVersion := 1,
    status := "completed",
    gapVersion := GAPInfo.Version,
    sourceCatalogueFile := Concatenation(
        "gap_classification/gap_fourfold_cross_dimension/input/",
        "fourfold_search_catalogue.g"
    ),
    sourceCatalogueCount := Length(CanonicalFamilyMatrixGroups),
    selection :=
        "extraGenerator <> fail and fullIndex divisible by three",
    selectedSourceNumbers := List(
        CF_TFB_SelectedSources,
        family -> family.number
    ),
    selectedSourceCount := Length(CF_TFB_SelectedSources),
    extractedSourceCount := Length(CF_TFB_ExtractedResults),
    skippedSourceCount := Length(CF_TFB_SkippedResults),
    dimensionVerifiedCount := Number(
        CF_TFB_ExtractedResults,
        result -> result.dimensionVerified = true
    ),
    invariantBasesComputed := CF_TFB_COMPUTE_INVARIANTS,
    runtimeMilliseconds := Runtime() - CF_TFB_StartTime,
    results := CF_TFB_Results
);

if CF_TFB_COMPUTE_INVARIANTS
   and CF_TFB_Audit.dimensionVerifiedCount
       <> CF_TFB_Audit.extractedSourceCount then
    Error("At least one inherited family dimension failed verification.");
fi;

CF_TFB_WriteGapResult(CF_TFB_Audit);

CF_TFB_Log(
    "\nCompleted.\n",
    "Extracted sources: ", CF_TFB_Audit.extractedSourceCount, "\n",
    "Skipped sources: ", CF_TFB_Audit.skippedSourceCount, "\n",
    "Verified inherited dimensions: ",
    CF_TFB_Audit.dimensionVerifiedCount, "/",
    CF_TFB_Audit.extractedSourceCount, "\n",
    "Runtime: ", CF_TFB_Audit.runtimeMilliseconds, " ms\n",
    "GAP-readable result: ", CF_TFB_RESULT_FILE, "\n"
);

GAP CODE: DIRECT CONTAINMENT

#############################################################################
## Direct five-dimensional containment tests for the 40 threefold families.
## Every eligible pair is tested independently. No fourfold decisions,
## transitive decisions, saturation, or deduplication are used here.
## See gap_threefold_script.md.
#############################################################################

TD_Paths := function()
    local self, shared;
    if IsExistingFile("gap_threefold_cross_dimension.g") then
        self := ""; shared := "../";
    elif IsExistingFile("gap_threefold/gap_threefold_cross_dimension.g") then
        self := "gap_threefold/"; shared := "";
    elif IsExistingFile(
        "gap_classification/gap_threefold/gap_threefold_cross_dimension.g") then
        self := "gap_classification/gap_threefold/";
        shared := "gap_classification/";
    else
        Error("Run from the repository root, gap_classification, or ",
            "gap_classification/gap_threefold.");
    fi;
    return rec(self := self,
        functionsFile := Concatenation(shared,"gap_functions.g"),
        catalogueFile := Concatenation(self,"result/gap_threefold_families.g"));
end;

TD_PathRecord := TD_Paths();
if not IsBound(SearchEmbeddingStrict) then Read(TD_PathRecord.functionsFile); fi;

TD_Read := function(path, name)
    if IsBoundGlobal(name) then UnbindGlobal(name); fi;
    Read(path);
    if not IsBoundGlobal(name) then Error("Missing saved object: ",name); fi;
    return ValueGlobal(name);
end;

TD_Write := function(path, name, value)
    local stream;
    stream := OutputTextFile(path,false);
    if stream = fail then Error("Cannot open result: ",path); fi;
    SetPrintFormattingStatus(stream,false);
    AppendTo(stream,name," := ",value,";\n");
    CloseStream(stream);
end;

TD_Log := function(log, message)
    local line;
    log.step := log.step + 1;
    line := Concatenation(String(log.step),". ",message,"; elapsed ",
        String(Runtime()-log.started)," ms\n");
    Print(line);
    AppendTo(log.stream,line);
end;

TD_Options := rec(stop_first := true, allow_hard_iso := true,
    construct_witness := true, try_literal_inclusion := true,
    use_fingerprints := false);
TD_Algorithm := "direct-five-dimensional-strict-embedding-1";
TD_WitnessConvention := "P^-1 * g * P belongs to the target group for every source generator";

TD_Binding := function(catalogue)
    return List(catalogue,r -> rec(number := r.number,
        sourceFourfoldNumber := r.sourceFourfoldNumber, sourceKey := r.sourceKey,
        familyDimension := r.familyDimension, strictOrder := r.strictOrder,
        projectiveOrder := r.projectiveOrder,
        matrixGenerators := r.matrixGenerators));
end;

TD_CheckWitness := function(sourceGenerators, targetGroup, matrix)
    local inverse;
    if matrix = fail or not IsList(matrix) or Length(matrix) <> 5
       or not ForAll(matrix,r -> IsList(r) and Length(r)=5)
       or IsZero(DeterminantMat(matrix)) then return false; fi;
    inverse := matrix^-1;
    return ForAll(sourceGenerators,g -> inverse*g*matrix in targetGroup);
end;

TD_Preprocess := function(family)
    local info;
    if CF_MatrixListDimension(family.matrixGenerators) <> 5 then
        Error("Expected five-dimensional generators at family ",family.number);
    fi;
    info := PreprocessMatrixGroupStrict(family.matrixGenerators,
        family.strictOrder,family.linearGroupId);
    if Size(info.G) <> family.strictOrder
       or family.strictOrder <> 3*family.projectiveOrder then
        Error("Strict/projective order mismatch at family ",family.number);
    fi;
    if not E(3)*IdentityMat(5) in info.G then
        Error("Missing cubic scalar at family ",family.number);
    fi;
    return info;
end;

TD_NewPair := function(source, target)
    local eligible;
    eligible := source.familyDimension > target.familyDimension
        and target.strictOrder mod source.strictOrder = 0;
    return rec(sourcePosition := source.number, targetPosition := target.number,
        sourceNumber := source.number, targetNumber := target.number,
        sourceFourfoldNumber := source.sourceFourfoldNumber,
        targetFourfoldNumber := target.sourceFourfoldNumber,
        sourceDimension := source.familyDimension,
        targetDimension := target.familyDimension,
        sourceOrder := source.strictOrder, targetOrder := target.strictOrder,
        eligible := eligible, ok := fail, status := "not_compared",
        reason := "dimension_orientation", method := "dimension_filter",
        direct := true, classification := "direct", viaNumber := fail,
        P := fail, witnessVerified := false, characterEmbeddingProved := false);
end;

TD_TestPair := function(source, target, sourceInfo, targetInfo)
    local pair, caught, result, matrix;
    pair := TD_NewPair(source,target);
    if source.familyDimension <= target.familyDimension then return pair; fi;
    if target.strictOrder mod source.strictOrder <> 0 then
        pair.ok := false; pair.status := "no_embedding";
        pair.reason := "order_divisibility"; pair.method := "order_filter";
        return pair;
    fi;
    caught := CALL_WITH_CATCH(SearchEmbeddingStrict,
        [sourceInfo,targetInfo,TD_Options]);
    if not caught[1] then
        pair.status := "undecided"; pair.reason := "embedding_computation_error";
        pair.method := "strict";
        return pair;
    fi;
    result := caught[2];
    pair.reason := result.reason; pair.method := result.method;
    if result.ok = false and result.status = "no_embedding" then
        pair.ok := false; pair.status := "no_embedding";
        return pair;
    fi;
    if result.ok <> true or result.status <> "embedded" then
        pair.status := "undecided";
        return pair;
    fi;
    pair.characterEmbeddingProved := true;
    matrix := fail;
    if IsBound(result.P) then matrix := result.P; fi;
    ## Failure of the finite witness search is not a negative decision.
    if matrix = fail and IsBound(result.images) and result.images <> fail then
        caught := CALL_WITH_CATCH(FindInvertibleIntertwiner,
            [sourceInfo.gens,result.images]);
        if caught[1] then matrix := caught[2]; fi;
    fi;
    caught := CALL_WITH_CATCH(TD_CheckWitness,
        [sourceInfo.gens,targetInfo.G,matrix]);
    if caught[1] and caught[2] then
        pair.ok := true; pair.status := "embedded";
        pair.P := matrix; pair.witnessVerified := true;
    else
        pair.status := "undecided";
        pair.reason := "explicit_five_dimensional_witness_not_verified";
    fi;
    return pair;
end;

TD_CheckSavedPair := function(pair, source, target, infos)
    local expected;
    expected := TD_NewPair(source,target);
    if not ForAll(["sourcePosition","targetPosition","sourceNumber",
        "targetNumber","sourceFourfoldNumber","targetFourfoldNumber",
        "sourceDimension","targetDimension","sourceOrder","targetOrder",
        "eligible","direct","classification","viaNumber"],
        name -> IsBound(pair.(name)) and pair.(name)=expected.(name)) then
        Error("Saved pair metadata mismatch at ",[source.number,target.number]);
    fi;
    if not expected.eligible then
        if pair.witnessVerified or pair.characterEmbeddingProved then
            Error("An excluded pair has unsupported witness metadata.");
        fi;
        if source.familyDimension <= target.familyDimension then
            if pair.status <> "not_compared" or pair.ok <> fail
               or pair.reason <> "dimension_orientation" or pair.P <> fail then
                Error("Invalid saved dimension exclusion.");
            fi;
        elif pair.status <> "no_embedding" or pair.ok <> false
           or pair.reason <> "order_divisibility" or pair.P <> fail then
            Error("Invalid saved order exclusion.");
        fi;
    elif pair.status = "embedded" and pair.ok = true then
        if not pair.witnessVerified or not pair.characterEmbeddingProved
           or not TD_CheckWitness(source.matrixGenerators,
                infos[target.number].G,pair.P) then
            Error("Saved five-dimensional witness failed at ",
                [source.number,target.number]);
        fi;
    elif pair.status = "no_embedding" and pair.ok = false then
        if pair.P <> fail or pair.witnessVerified
           or pair.characterEmbeddingProved then Error("Invalid negative record."); fi;
    elif pair.status <> "undecided" or pair.ok <> fail or pair.P <> fail then
        Error("Invalid saved unresolved record.");
    fi;
end;

TD_Manifest := function(catalogue, pairs, status)
    local eligible, positive, negative, unresolved, orientations, orders;
    eligible := Filtered(pairs,p -> p.eligible);
    positive := Filtered(eligible,p -> p.ok=true and p.status="embedded");
    negative := Filtered(eligible,p -> p.ok=false and p.status="no_embedding");
    unresolved := Filtered(eligible,p -> p.status="undecided");
    orientations := Filtered(pairs,p -> p.status="not_compared");
    orders := Filtered(pairs,p -> not p.eligible and p.status="no_embedding");
    return rec(status := status, algorithm := TD_Algorithm, options := TD_Options,
        gapVersion := GAPInfo.Version, catalogueBinding := TD_Binding(catalogue),
        catalogueGenerators := List(catalogue,r -> r.matrixGenerators),
        witnessConvention := TD_WitnessConvention, pairCount := Length(pairs),
        eligiblePairCount := Length(eligible), positiveCount := Length(positive),
        eligibleNegativeCount := Length(negative), undecidedCount := Length(unresolved),
        orientationExcludedCount := Length(orientations), orderExcludedCount := Length(orders),
        pairCoverageVerified := Length(pairs)=1560,
        allEligiblePairsDirect := ForAll(eligible,p -> p.direct=true
            and p.classification="direct" and p.viaNumber=fail),
        allPositiveWitnessesVerified := ForAll(positive,p -> p.witnessVerified));
end;

TD_SelfTest := function()
    local scalar, involution, other, swap, source, target, infos, result,
          witness, reducedOptions;
    Print("Five-dimensional embedding regression checks\nGAP ",
        GAPInfo.Version,"\n\n");
    scalar := E(3)*IdentityMat(5);
    involution := DiagonalMat([-1,1,1,1,1]);
    other := DiagonalMat([-1,-1,1,1,1]);
    swap := IdentityMat(5); swap[1] := [0,1,0,0,0];
    swap[2] := [1,0,0,0,0];
    source := rec(number:=1,sourceFourfoldNumber:=1,familyDimension:=2,
        strictOrder:=6,projectiveOrder:=2,linearGroupId:=[6,2],
        matrixGenerators:=[scalar,involution]);
    target := rec(number:=2,sourceFourfoldNumber:=2,familyDimension:=1,
        strictOrder:=6,projectiveOrder:=2,linearGroupId:=[6,2],
        matrixGenerators:=[scalar,swap^-1*involution*swap]);
    infos := [TD_Preprocess(source),TD_Preprocess(target)];
    result := TD_TestPair(source,target,infos[1],infos[2]);
    if result.ok <> true or not result.witnessVerified
       or not TD_CheckWitness(source.matrixGenerators,infos[2].G,result.P) then
        Error("Positive non-literal five-dimensional regression failed.");
    fi;
    Print("1. Non-literal positive: invertible 5 x 5 P verified on all source generators.\n");
    target.matrixGenerators := [scalar,other];
    infos[2] := TD_Preprocess(target);
    ## Disable optional fingerprints to exercise exhaustive subgroup/character
    ## enumeration in the negative regression, not just a spectral prefilter.
    reducedOptions := ShallowCopy(TD_Options);
    reducedOptions.use_fingerprints := false;
    result := SearchEmbeddingStrict(infos[1],infos[2],reducedOptions);
    if result.ok <> false or result.status <> "no_embedding"
       or result.reason <> "exhausted_no_verified_candidate" then
        Error("Exhaustive negative five-dimensional regression failed.");
    fi;
    Print("2. Negative: exhaustive subgroup/character test without spectral fingerprints.\n");
    witness := TD_NewPair(source,source);
    if witness.status <> "not_compared" or witness.ok <> fail then
        Error("Dimension exclusion regression failed.");
    fi;
    Print("3. Dimension exclusion: not compared, not an abstract nonembedding claim.\n");
    Print("THREEFOLD_CROSS_DIMENSION_SELF_TEST_COMPLETED\n");
end;

TD_Run := function(resume, firstRow, lastRow)
    local catalogue, binding, infos, log, stream, i, j, source, target,
          targets, rowPath, saved, pairs, pair, position, keep, manifest,
          allPairs, seen, pairPath, manifestPath, row, sourceNumbers;
    catalogue := TD_Read(TD_PathRecord.catalogueFile,"CubicThreefoldFamilyCatalogue");
    if Length(catalogue)<>40 or List(catalogue,r -> r.number)<>[1..40] then
        Error("Expected the numbered 40-family presentation catalogue.");
    fi;
    sourceNumbers := List(catalogue,r -> r.sourceFourfoldNumber);
    if sourceNumbers<>Set(sourceNumbers) then
        Error("Expected ascending, distinct fourfold source numbers.");
    fi;
    if Sum(List(catalogue,s -> Length(Filtered(catalogue,t ->
        s.number<>t.number and s.familyDimension>t.familyDimension
        and t.strictOrder mod s.strictOrder=0)))) <> 493 then
        Error("The eligible-pair schedule differs from the 40-family catalogue.");
    fi;
    binding := TD_Binding(catalogue);
    stream := OutputTextFile(Concatenation(TD_PathRecord.self,
        "output/gap_threefold_cross_dimension.log"),false);
    if stream=fail then Error("Cannot open the direct-search log."); fi;
    SetPrintFormattingStatus(stream,false);
    log := rec(stream:=stream,started:=Runtime(),step:=0);
    AppendTo(stream,"Direct five-dimensional threefold containment\nGAP ",
        GAPInfo.Version,"\nOptions: ",TD_Options,"\nResume: ",resume,"\n\n");
    TD_Log(log,"40 families; 1560 ordered pairs; 493 eligible direct tests");
    pairPath := Concatenation(TD_PathRecord.self,
        "result/gap_threefold_cross_dimension_all_pairs.g");
    manifestPath := Concatenation(TD_PathRecord.self,
        "result/gap_threefold_cross_dimension_manifest.g");
    if firstRow=1 and lastRow=40 then
        TD_Write(manifestPath,"ThreefoldCrossDimensionManifest",
            TD_Manifest(catalogue,[],"running"));
    fi;
    infos := [];
    for i in [1..40] do
        TD_Log(log,Concatenation("Family ",String(i)," (fourfold source ",
            String(catalogue[i].sourceFourfoldNumber),
            "): constructing and checking its strict five-dimensional group"));
        Add(infos,TD_Preprocess(catalogue[i]));
    od;
    allPairs := [];
    for i in [firstRow..lastRow] do
        source := catalogue[i];
        targets := Filtered([1..40],j -> j<>i);
        rowPath := Concatenation(TD_PathRecord.self,
            "output/threefold_direct_row_",String(i),".g");
        pairs := [];
        if resume and IsExistingFile(rowPath) then
            saved := TD_Read(rowPath,"ThreefoldDirectRow");
            if saved.catalogueBinding<>binding or saved.options<>TD_Options
               or saved.algorithm<>TD_Algorithm or saved.sourceNumber<>i
               or saved.gapVersion<>GAPInfo.Version
               or Length(saved.pairs)>39 then
                Error("Resume input/algorithm binding mismatch in row ",i);
            fi;
            keep := Length(saved.pairs);
            for position in [1..Length(saved.pairs)] do
                pair := saved.pairs[position]; j := targets[position];
                TD_CheckSavedPair(pair,source,catalogue[j],infos);
                if pair.status="undecided" and keep=Length(saved.pairs) then
                    keep := position-1;
                fi;
            od;
            if keep>0 then pairs := saved.pairs{[1..keep]}; fi;
            TD_Log(log,Concatenation("Source ",String(i),": restored ",
                String(keep)," checked pair records"));
        fi;
        for position in [Length(pairs)+1..39] do
            j := targets[position]; target := catalogue[j];
            TD_Log(log,Concatenation("Source ",String(i)," -> target ",
                String(j),": started; pair ",String(position),"/39"));
            pair := TD_TestPair(source,target,infos[i],infos[j]);
            Add(pairs,pair);
            TD_Write(rowPath,"ThreefoldDirectRow",rec(
                algorithm:=TD_Algorithm,options:=TD_Options,
                catalogueBinding:=binding,sourceNumber:=i,pairs:=pairs,
                rowComplete:=Length(pairs)=39,gapVersion:=GAPInfo.Version));
            TD_Log(log,Concatenation("Source ",String(i)," -> target ",
                String(j),": ",pair.status,"; ",pair.reason));
        od;
        Append(allPairs,pairs);
        TD_Log(log,Concatenation("Source ",String(i),": completed; positives ",
            String(Length(Filtered(pairs,p -> p.ok=true))),"; unresolved ",
            String(Length(Filtered(pairs,p -> p.status="undecided")))));
    od;
    if firstRow=1 and lastRow=40 then
        seen := List([1..40],i -> List([1..40],j -> false));
        for pair in allPairs do
            i:=pair.sourceNumber; j:=pair.targetNumber;
            if i=j or seen[i][j] then Error("Duplicate/self direct pair."); fi;
            TD_CheckSavedPair(pair,catalogue[i],catalogue[j],infos);
            seen[i][j]:=true;
        od;
        if not ForAll([1..40],i -> ForAll([1..40],j -> i=j or seen[i][j])) then
            Error("Incomplete ordered-pair coverage.");
        fi;
        manifest := TD_Manifest(catalogue,allPairs,"completed");
        if manifest.pairCount<>1560 or manifest.eligiblePairCount<>493 then
            Error("Invalid full direct-search coverage.");
        fi;
        TD_Write(pairPath,"ThreefoldCrossDimensionAllPairs",allPairs);
        TD_Write(manifestPath,"ThreefoldCrossDimensionManifest",manifest);
        TD_Log(log,Concatenation("Completed: eligible ",
            String(manifest.eligiblePairCount),"; positives ",
            String(manifest.positiveCount),"; eligible negatives ",
            String(manifest.eligibleNegativeCount),"; undecided ",
            String(manifest.undecidedCount)));
        Print("THREEFOLD_CROSS_DIMENSION_COMPLETED undecided=",
            manifest.undecidedCount,"\n");
        AppendTo(stream,"THREEFOLD_CROSS_DIMENSION_COMPLETED undecided=",
            manifest.undecidedCount,"\n");
    else
        Print("THREEFOLD_CROSS_DIMENSION_ROWS_COMPLETED\n");
        AppendTo(stream,"THREEFOLD_CROSS_DIMENSION_ROWS_COMPLETED\n");
    fi;
    CloseStream(stream);
end;

TD_CommandSettings := function()
    local position, arguments;
    position := PositionProperty(GAPInfo.SystemCommandLine,x -> IsString(x)
        and PositionSublist(x,"gap_threefold_cross_dimension.g")<>fail);
    arguments := [];
    if position<>fail and position<Length(GAPInfo.SystemCommandLine) then
        arguments := List(GAPInfo.SystemCommandLine{
            [position+1..Length(GAPInfo.SystemCommandLine)]},EvalString);
    fi;
    if Length(arguments)=0 then arguments := [0,1,40,0]; fi;
    if Length(arguments)<>4 or not ForAll(arguments,IsInt)
       or not arguments[1] in [0,1] or not arguments[4] in [0,1]
       or arguments[2]<1 or arguments[3]>40 or arguments[2]>arguments[3] then
        Error("Use: gap -r -q -b gap_threefold_cross_dimension.g ",
            "<resume 0/1> <first row> <last row> <self-test 0/1>.");
    fi;
    return arguments;
end;

if not IsBound(TD_DEFINE_ONLY) or TD_DEFINE_ONLY<>true then
    TD_Settings := TD_CommandSettings();
    if TD_Settings[4]=1 then TD_SelfTest();
    else TD_Run(TD_Settings[1]=1,TD_Settings[2],TD_Settings[3]); fi;
    QUIT_GAP(0);
fi;

GAP CODE: COMPARISON WITH FOURFOLD INCIDENCE

#############################################################################
## Containment and maximal actions for the 40 final threefold families.
## Verify the direct five-dimensional pair results and recompute covers.
## The induced fourfold relation is used only as an independent comparison.
## See gap_threefold_script.md. This reporting file performs no search.
#############################################################################

CF_TC_Paths := function()
    local self, sibling;
    if IsExistingFile("gap_threefold_containment.g") then
        self := ""; sibling := "../";
    elif IsExistingFile("gap_threefold/gap_threefold_containment.g") then
        self := "gap_threefold/"; sibling := "";
    elif IsExistingFile(
        "gap_classification/gap_threefold/gap_threefold_containment.g") then
        self := "gap_classification/gap_threefold/";
        sibling := "gap_classification/";
    else
        Error("Run from the repository root, gap_classification, or ",
            "gap_classification/gap_threefold.");
    fi;
    return rec(selfDirectory := self,
        posetFile := Concatenation(sibling,
            "gap_fourfold_cross_dimension/gap_family_poset_functions.g"),
        fourfoldCatalogueFile := Concatenation(sibling,
            "gap_manuscript_validation/gap_family_catalogue.g"),
        fourfoldRelationFile := Concatenation(sibling,
            "gap_fourfold_cross_dimension/result/",
            "gap_fourfold_cross_dimension_all_pairs.g"),
        fourfoldAuditFile := Concatenation(sibling,
            "gap_fourfold_cross_dimension/result/",
            "gap_fourfold_coordinate_audit.out"),
        catalogueFile := Concatenation(self,"result/gap_threefold_families.g"),
        extractedFile := Concatenation(self,"result/gap_threefold_extracted_families.g"),
        directPairsFile := Concatenation(self,
            "result/gap_threefold_cross_dimension_all_pairs.g"),
        directManifestFile := Concatenation(self,
            "result/gap_threefold_cross_dimension_manifest.g"),
        auditFile := Concatenation(self,"result/gap_threefold_coordinate_audit.out"));
end;

CF_TC_PathRecord := CF_TC_Paths();
Read(CF_TC_PathRecord.posetFile);

CF_TC_BlockLift := function(matrix)
    local result, i;
    result := IdentityMat(6);
    for i in [1 .. 5] do result[i]{[1 .. 5]} := matrix[i]; od;
    return result;
end;

## Display labels only; the group data are verified separately.
CF_TC_ProjectiveNames := [
    [1,"(C3^4):S5"], [7,"L2(11)"], [8,"S5 x C3"],
    [23,"S3 x ((C3^2:C3):C2)"], [24,"S3 x ((C3^2:C3):C4)"],
    [28,"S4 x C3"], [30,"A5"], [32,"S5"], [36,"S3 x C6"],
    [38,"(S3 x S3):C2"], [56,"S3 x C3"], [57,"S3 x S3"],
    [61,"D12"], [62,"(C6 x C2):C2"], [64,"C6 x C2"],
    [67,"A4"], [69,"S4"], [72,"D10"], [86,"S3"], [90,"C6"],
    [91,"D12"], [94,"C12"], [95,"S3 x C4"], [96,"C24"],
    [101,"C2^2"], [103,"D8"], [110,"C3"], [113,"C6"],
    [116,"C3"], [117,"S3"], [123,"C2"], [125,"C2^2"],
    [130,"C4 x C2"], [135,"1"], [139,"C2"], [147,"C4"],
    [148,"C4"], [153,"C8"], [154,"C8"], [156,"C16"]
];

CF_TC_GroupName := function(sourceNumber)
    local position;
    position := Position(List(CF_TC_ProjectiveNames,r->r[1]),sourceNumber);
    if position = fail then Error("Missing threefold display label."); fi;
    return CF_TC_ProjectiveNames[position][2];
end;

CF_TC_BraceList := function(numbers)
    return Concatenation("{",
        JoinStringsWithSeparator(List(numbers,String),", "),"}");
end;

CF_TC_WriteMarkdown := function(output, poset)
    local stream, family, number, coverTargets, geometricParents, dimension;
    stream := OutputTextFile(Concatenation(CF_TC_PathRecord.selfDirectory,
        "result/gap_threefold_result.md"),false);
    if stream = fail then Error("Cannot write the threefold report."); fi;
    SetPrintFormattingStatus(stream,false);
    AppendTo(stream,
        "# Cubic-threefold families and containment\n\n",
        "The 40 families are numbered by increasing source fourfold number. ",
        "Their five-dimensional strict groups and complete cubic bases are ",
        "in [the final catalogue](gap_threefold_families.g). The ",
        "[coordinate verification](gap_threefold_coordinate_audit.out) ",
        "identifies them with [the extracted groups](gap_threefold_extracted_families.g).\n\n",
        "A group relation `i -> j` means that `H_i` is linearly conjugate ",
        "to a proper subgroup of `H_j`. The geometric inclusion is ",
        "`Z_j subset Z_i`. An action-maximal row has no outgoing group ",
        "relation; it is not a geometrically maximal family.\n\n",
        "## Summary\n\n| Quantity | Count |\n| --- | ---: |\n",
        "| Fourfold sources selected | 63 |\n",
        "| Sources with a Fermat summand | 40 |\n",
        "| Sources without a Fermat summand | 23 |\n",
        "| Threefold families | ",output.familyCount," |\n",
        "| Ordered distinct pairs | ",output.orderedDistinctPairCount," |\n",
        "| Eligible pairs | ",output.eligiblePairCount," |\n",
        "| Pairs excluded by dimension or order | ",output.excludedPairCount," |\n",
        "| Positive relations | ",output.positivePairCount," |\n",
        "| Negative eligible decisions | ",output.negativePairCount," |\n",
        "| Undecided pairs | 0 |\n",
        "| Cover relations | ",output.coverCount," |\n",
        "| Action-maximal families | ",output.actionMaximalCount," |\n\n",
        "The relation comes from the direct five-dimensional calculation. ",
        "All positive `5 x 5` matrices have been checked on every source ",
        "generator. Every eligible pair has a resolved decision, and all ",
        "ordered distinct pairs are recorded. Independently, the complete ",
        "relation agrees pair by pair with the relation induced from the ",
        "completed fourfold calculation. The transitive closure of the ",
        "covers recovers the full positive relation. The saved decisions ",
        "and matrices are in [the direct pair result](gap_threefold_cross_dimension_all_pairs.g) ",
        "and [the containment audit](gap_threefold_containment.out).\n\n",
        "## Action-maximal families\n\n",
        "| No. | Source fourfold | Projective group | Dimension | GL order | ",
        "PGL order | GL ID | PGL ID |\n",
        "| ---: | ---: | --- | ---: | ---: | ---: | --- | --- |\n");
    for number in output.actionMaximalNumbers do
        family := output.families[number];
        AppendTo(stream,"| ",number," | ",family.sourceFourfoldNumber,
            " | `",CF_TC_GroupName(family.sourceFourfoldNumber),"` | ",
            family.familyDimension," | ",family.strictOrder," | ",
            family.projectiveOrder," | `",CF_FP_GroupIdText(family.linearGroupId),
            "` | `",CF_FP_GroupIdText(family.projectiveGroupId),"` |\n");
    od;
    AppendTo(stream,
        "\n## All 40 families\n\n",
        "Here `dim W` is the dimension of the complete invariant cubic ",
        "space, `dim C` is the dimension of its linear centralizer, and ",
        "the family dimension is `dim W - dim C`. In `[order, --]`, the ",
        "order is known but the installed SmallGroups library has no ID. ",
        "Identical abstract group data do not identify a matrix action.\n\n",
        "| No. | Source fourfold | Projective group | Dimension | Fermat rank | ",
        "dim W | dim C | GL order | PGL order | GL ID | PGL ID |\n",
        "| ---: | ---: | --- | ---: | ---: | ---: | ---: | ---: | ---: | --- | --- |\n");
    for family in output.families do
        AppendTo(stream,"| ",family.number," | ",family.sourceFourfoldNumber,
            " | `",CF_TC_GroupName(family.sourceFourfoldNumber),"` | ",
            family.familyDimension," | ",family.threefoldFermatRank," | ",
            family.invariantDimension," | ",family.centralizerDimension," | ",
            family.strictOrder," | ",family.projectiveOrder," | `",
            CF_FP_GroupIdText(family.linearGroupId),"` | `",
            CF_FP_GroupIdText(family.projectiveGroupId),"` |\n");
    od;
    AppendTo(stream,
        "\n## Group covers and action-maximal targets\n\n",
        "Cover targets use the group direction `i -> j`, so `Z_j subset Z_i`. ",
        "All reachable action-maximal targets are listed; an action-maximal ",
        "row lists itself. Paths are retained in the GAP-readable audit.\n\n",
        "| No. | Group cover targets | All action-maximal targets |\n",
        "| ---: | --- | --- |\n");
    for family in output.families do
        coverTargets := List(Filtered(poset.coverPairs,
            edge->edge[1]=family.number),edge->edge[2]);
        AppendTo(stream,"| ",family.number," | `",CF_TC_BraceList(coverTargets),
            "` | `",CF_TC_BraceList(family.actionMaximalTargets),"` |\n");
    od;
    AppendTo(stream,
        "\n## Geometric family incidence\n\n",
        "`#i: {j, ...}` lists the classified families `Z_j` that properly ",
        "contain `Z_i`, with no classified family strictly between them. ",
        "This reverses group containment. `{}` means that no classified ",
        "family properly contains `Z_i`. These 40 lines contain all ",
        output.coverCount," adjacent incidences.\n\n```text\n");
    for number in [1 .. 40] do
        geometricParents := List(Filtered(poset.coverPairs,
            edge->edge[2]=number),edge->edge[1]);
        AppendTo(stream,"#",number,": ",CF_TC_BraceList(geometricParents),"\n");
    od;
    AppendTo(stream,"```\n\n## Family dimensions\n\n",
        "| Dimension | Families |\n| ---: | ---: |\n");
    for dimension in Set(List(output.families,r->r.familyDimension)) do
        AppendTo(stream,"| ",dimension," | ",
            Number(output.families,r->r.familyDimension=dimension)," |\n");
    od;
    CloseStream(stream);
end;

CF_TC_AuditDirectPairs := function(catalogue, pairs, manifest, log)
    local matrix, groups, positive, eligibleCount, negativeCount,
          orientationCount, orderCount, witnessCount, row, source, target,
          i, j, orientation, eligible, binding, images;
    if manifest.status <> "completed" or manifest.pairCoverageVerified <> true
       or manifest.allEligiblePairsDirect <> true or manifest.undecidedCount <> 0
       or manifest.pairCount <> 40*39 or Length(pairs) <> 40*39
       or manifest.catalogueGenerators <> List(catalogue,r->r.matrixGenerators)
       or Length(manifest.catalogueBinding) <> 40 then
        Error("The direct threefold calculation is incomplete or uses other groups.");
    fi;
    for i in [1 .. 40] do
        source := catalogue[i]; binding := manifest.catalogueBinding[i];
        if binding.number <> i or binding.sourceFourfoldNumber <> source.sourceFourfoldNumber
           or binding.sourceKey <> source.sourceKey
           or binding.familyDimension <> source.familyDimension
           or binding.strictOrder <> source.strictOrder
           or binding.projectiveOrder <> source.projectiveOrder
           or binding.matrixGenerators <> source.matrixGenerators then
            Error("The direct input binding differs at threefold ",i);
        fi;
    od;
    matrix := List([1 .. 40],i->List([1 .. 40],j->fail));
    groups := List([1 .. 40],i->fail);
    positive := []; eligibleCount := 0; negativeCount := 0;
    orientationCount := 0; orderCount := 0; witnessCount := 0;
    for row in pairs do
        i := row.sourceNumber; j := row.targetNumber;
        if not i in [1 .. 40] or not j in [1 .. 40] or i=j then
            Error("Invalid direct threefold pair number.");
        fi;
        if matrix[i][j] <> fail then Error("Repeated direct threefold pair."); fi;
        source := catalogue[i]; target := catalogue[j];
        orientation := source.familyDimension > target.familyDimension;
        eligible := orientation and target.strictOrder mod source.strictOrder = 0;
        if row.sourcePosition <> i or row.targetPosition <> j
           or row.sourceFourfoldNumber <> source.sourceFourfoldNumber
           or row.targetFourfoldNumber <> target.sourceFourfoldNumber
           or row.sourceDimension <> source.familyDimension
           or row.targetDimension <> target.familyDimension
           or row.sourceOrder <> source.strictOrder or row.targetOrder <> target.strictOrder
           or row.eligible <> eligible or row.direct <> true
           or row.classification <> "direct" or row.viaNumber <> fail then
            Error("Direct threefold pair metadata differs at ",[i,j]);
        fi;
        if not orientation then
            orientationCount := orientationCount+1;
            if row.status <> "not_compared" or row.ok <> fail or row.P <> fail
               or row.reason <> "dimension_orientation" then
                Error("An excluded dimension orientation has an invalid claim.");
            fi;
        elif not eligible then
            orderCount := orderCount+1;
            if row.status <> "no_embedding" or row.ok <> false or row.P <> fail
               or row.reason <> "order_divisibility" then
                Error("Invalid order-divisibility exclusion.");
            fi;
        else
            eligibleCount := eligibleCount+1;
            if row.status="embedded" and row.ok=true then
                if source.strictOrder>=target.strictOrder
                   or row.P=fail or Length(row.P)<>5
                   or not ForAll(row.P,r->Length(r)=5)
                   or IsZero(DeterminantMat(row.P))
                   or row.witnessVerified<>true or row.characterEmbeddingProved<>true then
                    Error("Missing verified five-dimensional witness at ",[i,j]);
                fi;
                if groups[j]=fail then groups[j]:=Group(target.matrixGenerators); fi;
                images := List(source.matrixGenerators,g->row.P^-1*g*row.P);
                if not ForAll(images,g->g in groups[j]) then
                    Error("A direct five-dimensional witness fails at ",[i,j]);
                fi;
                witnessCount := witnessCount+1; Add(positive,[i,j]);
                CF_FP_Log(log,Concatenation("Verified five-dimensional pair ",
                    String(i)," -> ",String(j)));
            elif row.status="no_embedding" and row.ok=false and row.P=fail then
                negativeCount := negativeCount+1;
            else
                Error("An eligible direct threefold pair remains undecided at ",[i,j]);
            fi;
        fi;
        matrix[i][j] := row;
    od;
    for i in [1 .. 40] do
        for j in [1 .. 40] do
            if i<>j and matrix[i][j]=fail then Error("Missing direct threefold pair."); fi;
        od;
    od;
    if eligibleCount<>manifest.eligiblePairCount
       or negativeCount<>manifest.eligibleNegativeCount
       or Length(positive)<>manifest.positiveCount
       or orientationCount<>manifest.orientationExcludedCount
       or orderCount<>manifest.orderExcludedCount
       or eligibleCount+orientationCount+orderCount<>40*39
       or witnessCount<>Length(positive) then
        Error("Direct pair counts or complete coverage differ from the manifest.");
    fi;
    return rec(pairMatrix:=matrix,positivePairs:=Set(positive),
        eligiblePairCount:=eligibleCount,negativePairCount:=negativeCount,
        orientationExcludedCount:=orientationCount,orderExcludedCount:=orderCount,
        verifiedWitnessCount:=witnessCount,pairCoverageVerified:=true);
end;

CF_TC_Run := function()
    local log, data, catalogue, extracted, audit, fourfoldCatalogue, fourfoldPairs,
          fourfoldAudit, fourfoldPoset, sourceNumbers, induced,
          pair, i, j, families, entry, canonical, targetInfo, output,
          number, check, lifts, basis, directPairs, manifest, direct,
          directPoset, original, metadata, name, requiredChecks;
    log := CF_FP_StartLog(Concatenation(CF_TC_PathRecord.selfDirectory,
        "output/gap_threefold_containment.log"),
        "Containment and maximal full cubic-threefold actions");
    CF_FP_TestPosetHelpers();
    fourfoldCatalogue := CF_FP_ReadGlobal(CF_TC_PathRecord.fourfoldCatalogueFile,
        "CubicFourfoldFamilyCatalogue");
    fourfoldPairs := CF_FP_ReadGlobal(CF_TC_PathRecord.fourfoldRelationFile,
        "FourfoldCrossDimensionAllPairs");
    fourfoldAudit := CF_FP_ReadGlobal(CF_TC_PathRecord.fourfoldAuditFile,
        "FourfoldContainmentCoordinateAudit");
    catalogue := CF_FP_ReadGlobal(CF_TC_PathRecord.catalogueFile,
        "CubicThreefoldFamilyCatalogue");
    extracted := CF_FP_ReadGlobal(CF_TC_PathRecord.extractedFile,
        "CubicThreefoldExtractedCatalogue");
    audit := CF_FP_ReadGlobal(CF_TC_PathRecord.auditFile,
        "CubicThreefoldCoordinateAudit");
    directPairs := CF_FP_ReadGlobal(CF_TC_PathRecord.directPairsFile,
        "ThreefoldCrossDimensionAllPairs");
    manifest := CF_FP_ReadGlobal(CF_TC_PathRecord.directManifestFile,
        "ThreefoldCrossDimensionManifest");
    data := CF_FP_AuditPairs(fourfoldCatalogue, fourfoldPairs);
    fourfoldPoset := CF_FP_Poset([1 .. 156], data.positivePairs);
    if fourfoldAudit.status <> "completed"
       or fourfoldAudit.verifiedPositiveCount <> 1793
       or fourfoldAudit.pairCoverageVerified <> true
       or fourfoldAudit.positiveRelationsUnchanged <> true
       or List(fourfoldCatalogue,r->r.matrixGenerators)
          <> fourfoldAudit.catalogueGenerators
       or Set(fourfoldPoset.coverPairs) <> Set(fourfoldAudit.coverPairs)
       or fourfoldPoset.maximalNumbers <> fourfoldAudit.actionMaximalNumbers then
        Error("The complete formal fourfold relation lacks its coordinate audit.");
    fi;
    sourceNumbers := List(catalogue, r -> r.sourceFourfoldNumber);
    if audit.status <> "completed" or audit.familyCount <> 40
       or audit.verifiedCount <> 40 or audit.allPrintedIdsVerified <> true
       or audit.selectedSourceCount <> 63 or audit.extractedSourceCount <> 40
       or audit.skippedSourceCount <> 23 or Length(audit.rows) <> 40
       or List(catalogue,r->r.number) <> [1 .. 40]
       or List(extracted,r->r.number) <> [1 .. 40]
       or audit.extractedGenerators <> List(extracted,r->r.matrixGenerators)
       or audit.presentationGenerators <> List(catalogue,r->r.matrixGenerators)
       or audit.extractedBases <> List(extracted,r->r.coefficientBasis)
       or audit.presentationBases <> List(catalogue,r->r.coefficientBasis)
       or Length(Set(sourceNumbers)) <> 40
       or sourceNumbers <> SortedList(sourceNumbers)
       or sourceNumbers <> audit.sourceNumbers then
        Error("The final threefold catalogue or its coordinate audit is incomplete.");
    fi;
    CF_FP_Log(log, "Inputs verified: 156 formal fourfolds and 40 final threefolds");

    requiredChecks := ["sourceMetadata","fiveDimensionalGroup","invariantBasis",
        "familyDimension","abstractGroupIds","FermatSplit","fullCentralizer",
        "restrictionKernel","formalCubicRestriction","extractedFamilyMetadata",
        "extractedInvariantBasis","extractedFormalRestriction",
        "displayedGeneratorsComplete"];
    families := [];
    for i in [1 .. 40] do
        entry := catalogue[i]; check := audit.rows[i]; original := extracted[i];
        canonical := data.catalogue[entry.sourceFourfoldNumber];
        if entry.sourceKey <> canonical.sourceKey
           or entry.familyDimension <> canonical.familyDimension
           or entry.sourceFullIndex <> canonical.fullIndex
           or entry.symplecticPart <> canonical.symplecticPart
           or entry.fullGroupVerified <> true
           or entry.familyDimensionVerified <> true
           or entry.invariantDimension-entry.centralizerDimension
                <> entry.familyDimension
           or Length(entry.matrixGenerators) = 0
           or ForAny(entry.matrixGenerators,
                g -> Length(g) <> 5 or not ForAll(g,r->Length(r)=5))
           or entry.linearGroupId[1] <> entry.strictOrder
           or entry.projectiveGroupId[1] <> entry.projectiveOrder then
            Error("Threefold/canonical metadata mismatch at source ",
                entry.sourceFourfoldNumber);
        fi;
        metadata := ShallowCopy(original);
        for name in ["matrixGenerators","coefficientBasis",
            "fourfoldToAdaptedBasis","fixedSpaceBasis"] do
            metadata.(name) := entry.(name);
        od;
        if metadata<>entry then
            Error("Extracted/final threefold metadata differ at ",i);
        fi;
        if original.sourceFourfoldNumber<>entry.sourceFourfoldNumber
           or original.sourceKey<>entry.sourceKey
           or original.familyDimension<>entry.familyDimension
           or original.strictOrder<>entry.strictOrder
           or original.projectiveOrder<>entry.projectiveOrder
           or original.linearGroupId<>entry.linearGroupId
           or original.projectiveGroupId<>entry.projectiveGroupId
           or original.invariantDimension<>entry.invariantDimension
           or original.centralizerDimension<>entry.centralizerDimension
           or check.extractedToAdaptedBasis<>original.fourfoldToAdaptedBasis
           or check.extractedToPresentationMatrix<>check.savedToPrintedMatrix
           or Length(check.extractedToPresentationMatrix)<>5
           or not ForAll(check.extractedToPresentationMatrix,r->Length(r)=5)
           or IsZero(DeterminantMat(check.extractedToPresentationMatrix))
           or original.fourfoldToAdaptedBasis
                *CF_TC_BlockLift(check.extractedToPresentationMatrix)
                    <> entry.fourfoldToAdaptedBasis
           or TransposedMat(original.fourfoldToAdaptedBasis){[1 .. 5]}
                <> original.fixedSpaceBasis
           or Length(original.coefficientBasis)<>entry.invariantDimension
           or RankMat(original.coefficientBasis)<>entry.invariantDimension then
            Error("The extracted and final threefold records differ at ",i);
        fi;
        if entry.strictOrder <> entry.projectiveOrder * 3 then
            Error("Threefold strict order mismatch at source ",
                entry.sourceFourfoldNumber);
        fi;
        lifts := List(entry.matrixGenerators, g -> entry.fourfoldToAdaptedBasis
            * CF_TC_BlockLift(g) * entry.fourfoldToAdaptedBasis^-1);
        basis := check.projectedCubicBasis;
        if check.number <> i or check.sourceFourfoldNumber <> entry.sourceFourfoldNumber
           or check.sourceKey <> entry.sourceKey or check.passed <> true
           or not ForAll(requiredChecks,
                name->IsBound(check.checks.(name)) and check.checks.(name)=true)
           or not ForAll(RecNames(check.checks),name->check.checks.(name)=true)
           or check.fermatElement <> entry.fermatElement
           or check.fourfoldToAdaptedBasis <> entry.fourfoldToAdaptedBasis
           or check.centralizerGenerators <> Concatenation(lifts,[entry.fermatElement])
           or check.centralizerOrder <> 3*entry.strictOrder
           or check.restrictionKernelOrder <> 3
           or Length(entry.coefficientBasis) <> entry.invariantDimension
           or RankMat(entry.coefficientBasis) <> entry.invariantDimension
           or RankMat(basis) <> entry.invariantDimension
           or RankMat(Concatenation(basis,entry.coefficientBasis))
                <> entry.invariantDimension then
            Error("The exact threefold coordinate certificate differs at row ", i);
        fi;
        Add(families, rec(number := i,
            sourceFourfoldNumber := entry.sourceFourfoldNumber,
            sourceKey := entry.sourceKey,
            familyDimension := entry.familyDimension,
            symplecticPart := canonical.symplecticPart,
            sourceFullIndex := canonical.fullIndex,
            strictOrder := entry.strictOrder,
            projectiveOrder := entry.projectiveOrder,
            linearGroupId := entry.linearGroupId,
            projectiveGroupId := entry.projectiveGroupId,
            invariantDimension := entry.invariantDimension,
            centralizerDimension := entry.centralizerDimension,
            threefoldFermatRank := entry.threefoldFermatRank,
            fourfoldFermatRank := entry.fourfoldFermatRank,
            coordinateCertificateReused := true));
        CF_FP_Log(log, Concatenation("Prepared threefold ", String(i),
            " from fourfold ", String(entry.sourceFourfoldNumber)));
    od;

    direct := CF_TC_AuditDirectPairs(catalogue,directPairs,manifest,log);
    directPoset := CF_FP_Poset([1 .. 40],direct.positivePairs);
    induced := [];
    for pair in data.positivePairs do
        i := Position(sourceNumbers, pair[1]);
        j := Position(sourceNumbers, pair[2]);
        if i <> fail and j <> fail then Add(induced, [i,j]); fi;
    od;
    if Set(induced)<>directPoset.positivePairs then
        Error("The direct five-dimensional relation differs from the fourfold comparison.");
    fi;
    if Length(directPoset.positivePairs) <> 260
       or Length(directPoset.coverPairs) <> 83
       or directPoset.maximalNumbers <> [1,2,3,5,24,39,40] then
        Error("Unexpected direct threefold-poset counts.");
    fi;
    CF_FP_Log(log,"Direct five-dimensional relation agrees with the complete fourfold comparison");

    for i in [1 .. 40] do
        targetInfo := directPoset.familyTargets[i];
        if catalogue[i].isActionMaximal <> targetInfo.isMaximal then
            Error("An action-maximal catalogue flag differs at threefold ", i);
        fi;
        families[i].isActionMaximal := targetInfo.isMaximal;
        families[i].actionMaximalTargets := targetInfo.maximalTargets;
        families[i].actionMaximalFourfoldTargets := List(
            targetInfo.maximalTargets, number -> families[number].sourceFourfoldNumber);
        families[i].pathsToActionMaximal := targetInfo.pathsToMaximal;
    od;
    output := rec(schemaVersion := 4, status := "completed",
        gapVersion := GAPInfo.Version,
        meaning := "threefold action containment from direct five-dimensional pair decisions",
        mathematicalInterface := "gap_threefold_script.md",
        numbering := "increasing source fourfold number",
        inputCatalogue := "result/gap_threefold_families.g",
        inputCoordinateAudit := "result/gap_threefold_coordinate_audit.out",
        inputExtractedCatalogue := "result/gap_threefold_extracted_families.g",
        inputDirectPairs := "result/gap_threefold_cross_dimension_all_pairs.g",
        inputDirectManifest := "result/gap_threefold_cross_dimension_manifest.g",
        inputFourfoldRelation :=
          "../gap_fourfold_cross_dimension/result/gap_fourfold_cross_dimension_all_pairs.g",
        sourceCatalogueMatched := true, coordinateMetadataVerified := true,
        coordinateCertificatesReused := true,
        familyCount := 40, families := families,
        orderedDistinctPairCount := Length(directPairs),
        eligiblePairCount := direct.eligiblePairCount,
        negativePairCount := direct.negativePairCount,
        orientationExcludedCount := direct.orientationExcludedCount,
        orderExcludedCount := direct.orderExcludedCount,
        excludedPairCount := direct.orientationExcludedCount+direct.orderExcludedCount,
        undecidedPairCount := 0,
        pairResults := directPairs,
        positivePairs := directPoset.positivePairs,
        positivePairCount := Length(directPoset.positivePairs),
        verifiedPositiveMatrixCount := direct.verifiedWitnessCount,
        pairCoverageVerified := true, allPositiveMatricesVerified := true,
        catalogueGenerators := List(catalogue,r->r.matrixGenerators),
        coverPairs := directPoset.coverPairs,
        coverCount := Length(directPoset.coverPairs),
        actionMaximalNumbers := directPoset.maximalNumbers,
        actionMaximalFourfoldNumbers := List(directPoset.maximalNumbers,
            number -> families[number].sourceFourfoldNumber),
        actionMaximalCount := Length(directPoset.maximalNumbers),
        transitiveClosureVerified := directPoset.transitiveClosureVerified,
        coverClosureVerified := directPoset.coverClosureVerified,
        relationObtainedByDirectFiveDimensionalSearch := true,
        fourfoldInducedRelation := Set(induced),
        fourfoldComparisonVerified := true,
        newEmbeddingSearchPerformedByReport := false,
        runtimeMilliseconds := Runtime() - log.started);
    CF_FP_Write(Concatenation(CF_TC_PathRecord.selfDirectory,
        "result/gap_threefold_containment.out"),
        "ThreefoldContainmentAudit", output);

    CF_TC_WriteMarkdown(output,directPoset);
    CF_FP_Log(log, Concatenation("Completed: maximal actions = ",
        String(output.actionMaximalCount)));
    AppendTo(log.stream, "THREEFOLD_CONTAINMENT_COMPLETED\n");
    Print("THREEFOLD_CONTAINMENT_COMPLETED\n");
    CloseStream(log.stream);
    return output;
end;

if not IsBound(CF_TC_DEFINE_ONLY) or CF_TC_DEFINE_ONLY<>true then
    ThreefoldContainmentAudit := CF_TC_Run();
fi;

RECORDED RESULT

There are 63 fourfold sources whose index is divisible by three.  Forty have a Fermat summand and give cubic-threefold families; the other 23 do not.  The coordinate comparison identifies the extracted actions with the 40 displayed representatives in increasing order of the source fourfold number.

All 40 families are saturated.  The direct five-dimensional calculation decides every admissible ordered pair.  It gives 83 cover relations, whose transitive closure contains 260 proper containment relations.  There are seven strict lifts maximal under linear-conjugacy containment.  The complete relation agrees with the restriction of the fourfold containment relation.

All 40 projective actions are liftable and F-liftable, since the cubic degree is coprime to the number of variables.


